The Heavy Fermion Contributions to the Massive Three Loop Form Factors

We compute the $n_h$ terms to the massive three loop vector-, axialvector-, scalar- and pseudoscalar form factors in a direct analytic calculation using the method of large moments. This method has the advantage, that the master integrals have to be dealt with only in their moment representation, allowing to also consider quantities which obey differential equations, which are not first order factorizable (elliptic and higher), already at this level. To obtain all the associated recursions, up to 8000 moments had to be calculated. A new technique has been applied to solve the associated differential equation systems. Here the decoupling is performed such, that only minimal depth $\epsilon$--expansions had to be performed for non--first-order factorizing systems, minimizing the calculation of initial values. The pole terms in the dimensional parameter $\epsilon$ can be completely predicted using renormalization group methods, as confirmed by the present results. A series of contributions at $O(\epsilon^0)$ have first order factorizable representations. For a smaller number of color--zeta projections this is not the case. All first order factorizing terms can be represented by harmonic polylogarithms. We also obtain analytic results for the non--first-order factorizing terms by Taylor series in a variable $x$, for which we have calculated at least 2000 expansion coefficients, in an approximation. Based on this representation the form factors can be given in the Euclidean region and in the region $q^2 \approx 0$. Numerical results are presented.

==> anc/FFappendix.m <==
I11 = 2501/216 + ep^(-3) + 7/(2*ep^2) + 253/(36*ep) + 
    ep*(59437/1296 - (128*z2)/3) + ep^3*(117529021/46656 - (8192*li4half)/3 - 
      (1024*ln2^4)/9 - (99680*z2)/27 + (18176*ln2*z2)/3 - (7168*ln2^2*z2)/3 + 
      (11008*z2^2)/15 - (63616*z3)/27) + 
    ep^2*(2831381/7776 - (4544*z2)/9 + 512*ln2*z2 - (1792*z3)/9) + 
    ep^4*(4081770917/279936 - (290816*li4half)/9 - 32768*li5half - 
      (36352*ln2^4)/27 + (4096*ln2^5)/15 - (1750448*z2)/81 + 
      (398720*ln2*z2)/9 - (254464*ln2^2*z2)/9 + (28672*ln2^3*z2)/3 + 
      (390784*z2^2)/45 - (44032*ln2*z2^2)/5 - (1395520*z3)/81 + 
      (3584*z2*z3)/3 + (87296*z5)/3) + 
    ep^5*(125873914573/1679616 - (6379520*li4half)/27 - (1163264*li5half)/3 - 
      393216*li6half - (797440*ln2^4)/81 + (145408*ln2^5)/45 - 
      (8192*ln2^6)/15 - 180224*s6 - (27091736*z2)/243 + (7001792*ln2*z2)/27 - 
      (5582080*ln2^2*z2)/27 + (1017856*ln2^3*z2)/9 - 28672*ln2^4*z2 + 
      (1714496*z2^2)/27 - (1563136*ln2*z2^2)/15 + (264192*ln2^2*z2^2)/5 + 
      (745472*z2^3)/15 - (24506272*z3)/243 + (127232*z2*z3)/9 - 
      14336*ln2*z2*z3 + (633344*z3^2)/9 + (3099008*z5)/9) + 
    ep^6*(3593750577461/10077696 - (112028672*li4half)/81 - 
      (25518080*li5half)/9 - 4653056*li6half - 4718592*li7half - 
      (14003584*ln2^4)/243 + (637952*ln2^5)/27 - (290816*ln2^6)/45 + 
      (32768*ln2^7)/35 - (6397952*s6)/3 + (19922944*ln2*s6)/21 - 
      (19922944*s7a)/21 + (25493504*s7b)/21 - (387541868*z2)/729 + 
      (108366944*ln2*z2)/81 - (98025088*ln2^2*z2)/81 + 
      (22328320*ln2^3*z2)/27 - (1017856*ln2^4*z2)/3 + (344064*ln2^5*z2)/5 + 
      (150538528*z2^2)/405 - (6857984*ln2*z2^2)/9 + (3126272*ln2^2*z2^2)/5 - 
      (1056768*ln2^3*z2^2)/5 + (26464256*z2^3)/45 - (5758976*ln2*z2^3)/15 - 
      (379284304*z3)/729 + (2791040*z2*z3)/27 - (508928*ln2*z2*z3)/3 + 
      86016*ln2^2*z2*z3 - (7158784*z2^2*z3)/21 + (22483712*z3^2)/27 - 
      (24903680*ln2*z3^2)/21 + (67981760*z5)/27 - 2095104*ln2^2*z5 - 
      (76080640*z2*z5)/21 + (72259840*z7)/7) + 
    ep^7*(97480790072029/60466176 - (1733871104*li4half)/243 - 
      (448114688*li5half)/27 - (102072320*li6half)/3 - 55836672*li7half - 
      56623104*li8half - (216733888*ln2^4)/729 + (56014336*ln2^5)/405 - 
      (1275904*ln2^6)/27 + (1163264*ln2^7)/105 - (49152*ln2^8)/35 - 
      (140349440*s6)/9 + (707264512*ln2*s6)/63 + (50987008*ln2^2*s6)/7 - 
      (707264512*s7a)/63 + (905019392*s7b)/63 - (2183312384*s8a)/105 - 
      (897384448*s8b)/7 - (101974016*s8c)/7 - (79691776*s8d)/7 - 
      (5263826150*z2)/2187 + (1550167472*ln2*z2)/243 - 
      (1517137216*ln2^2*z2)/243 + (392100352*ln2^3*z2)/81 - 
      (22328320*ln2^4*z2)/9 + (4071424*ln2^5*z2)/5 - (688128*ln2^6*z2)/5 + 
      (250216448*s6*z2)/7 + (2329889296*z2^2)/1215 - 
      (79691776*li4half*z2^2)/35 - (602154112*ln2*z2^2)/135 + 
      (13715968*ln2^2*z2^2)/3 - (12505088*ln2^3*z2^2)/5 + 
      (56614912*ln2^4*z2^2)/105 + (116107264*z2^3)/27 - 
      (204443648*ln2*z2^3)/45 - (4751360*ln2^2*z2^3)/7 + 
      (22032280576*z2^4)/6125 - (5425586152*z3)/2187 + 
      (159383552*li5half*z3)/7 - (19922944*ln2^5*z3)/105 + 
      (49012544*z2*z3)/81 - (11164160*ln2*z2*z3)/9 + 1017856*ln2^2*z2*z3 + 
      (32620544*ln2^3*z2*z3)/21 - (254136832*z2^2*z3)/63 + 
      (572674048*ln2*z2^2*z3)/35 + (493216640*z3^2)/81 - 
      (884080640*ln2*z3^2)/63 + (14340096*ln2^2*z3^2)/7 + 
      (331879424*z2*z3^2)/21 + (1193805536*z5)/81 - 24792064*ln2^2*z5 - 
      (2700862720*z2*z5)/63 + (305018880*ln2*z2*z5)/7 - 
      (378638336*z3*z5)/21 + (2565224320*z7)/21) + 
    ep^8*(2553476823634373/362797056 - (24802679552*li4half)/729 - 
      (6935484416*li5half)/81 - (1792458752*li6half)/9 - 408289280*li7half - 
      670040064*li8half - 679477248*li9half - (3100334944*ln2^4)/2187 + 
      (866935552*ln2^5)/1215 - (112028672*ln2^6)/405 + (729088*ln2^7)/9 - 
      (581632*ln2^8)/35 + (65536*ln2^9)/35 - (2464630784*s6)/27 + 
      (2216427520*ln2*s6)/27 + (1810038784*ln2^2*s6)/21 - 
      (101974016*ln2^3*s6)/7 - (2216427520*s7a)/27 + (2836152320*s7b)/27 - 
      (77507589632*s8a)/315 + (7005710336*ln2*s8a)/35 - 
      (31857147904*s8b)/21 + (26374438912*ln2*s8b)/21 - (3620077568*s8c)/21 - 
      (2829058048*s8d)/21 - (16011624448*s9a)/21 + (1157496832*s9b)/3 + 
      (13187219456*s9c)/63 - (344457216*s9d)/7 - (611844096*s9e)/7 - 
      (69020223371*z2)/6561 + (21055304600*ln2*z2)/729 - 
      (21702344608*ln2^2*z2)/729 + (6068548864*ln2^3*z2)/243 - 
      (392100352*ln2^4*z2)/27 + (17862656*ln2^5*z2)/3 - 
      (8142848*ln2^6*z2)/5 + (1179648*ln2^7*z2)/5 + (8882683904*s6*z2)/21 - 
      (7557611520*ln2*s6*z2)/49 + (5416157184*s7a*z2)/49 - 
      (11319115776*s7b*z2)/49 + (33328600648*z2^2)/3645 - 
      (2829058048*li4half*z2^2)/105 - (4015521792*li5half*z2^2)/35 - 
      (9319557184*ln2*z2^2)/405 + (1204308224*ln2^2*z2^2)/45 - 
      (54863872*ln2^3*z2^2)/3 + (2009829376*ln2^4*z2^2)/315 - 
      (98992128*ln2^5*z2^2)/175 + (10194609152*z2^3)/405 - 
      (896960512*ln2*z2^3)/27 - (168673280*ln2^2*z2^3)/21 - 
      (249135104*ln2^3*z2^3)/35 + (782145960448*z2^4)/18375 - 
      (3435955044352*ln2*z2^4)/6125 - (73693566100*z3)/6561 + 
      (5658116096*li5half*z3)/21 + (1912602624*li6half*z3)/7 - 
      (707264512*ln2^5*z3)/315 + (39845888*ln2^6*z3)/105 + 1117716480*s6*z3 + 
      (758568608*z2*z3)/243 + (1722286080*li4half*z2*z3)/7 - 
      (196050176*ln2*z2*z3)/27 + (22328320*ln2^2*z2*z3)/3 + 
      (1158029312*ln2^3*z2*z3)/63 + (39141376*ln2^4*z2*z3)/7 - 
      (796414720*z2^2*z3)/27 + (20329928704*ln2*z2^2*z3)/105 - 
      (4011491328*ln2^2*z2^2*z3)/35 + (61344280576*z2^3*z3)/245 + 
      (8661216704*z3^2)/243 - (2770534400*ln2*z3^2)/27 + 
      (169691136*ln2^2*z3^2)/7 - (28680192*ln2^3*z3^2)/7 + 
      (11781719552*z2*z3^2)/63 + (6177746944*ln2*z2*z3^2)/49 - 
      (7109786624*z3^3)/27 + (18476563952*z5)/243 - (13673512960*li4half*z5)/
       7 - (543854080*ln2^2*z5)/3 - (1709189120*ln2^4*z5)/21 - 
      (8463971200*z2*z5)/27 + (3609390080*ln2*z2*z5)/7 + 
      (4822073344*ln2^2*z2*z5)/7 + (1581235817984*z2^2*z5)/735 - 
      (13441660928*z3*z5)/63 - (32555948032*ln2*z3*z5)/21 + 
      (8038907200*z7)/9 + (15886533632*ln2^2*z7)/21 + 
      (78334057728*z2*z7)/49 - (380773366144*z9)/63) + 
    ep^9*(65282718863433709/2176782336 + (14684258304*h331111)/17 - 
      (19013284397056*h3331)/54723 - (24574427136*h511111)/17 - 
      (407096785895424*h5113)/127687 + (38026568794112*h5131)/18241 + 
      (128886518054912*h5311)/127687 - (77744179249152*h7111)/7511 + 
      (982846081352335360*h73)/606385563 + (498389163900928000*h91)/5462933 - 
      8153726976*li10half - (336884873600*li4half)/2187 - 
      (99210718208*li5half)/243 - (27741937664*li6half)/27 - 
      (7169835008*li7half)/3 - 4899471360*li8half - 8040480768*li9half - 
      (42110609200*ln2^4)/6561 + (12401339776*ln2^5)/3645 - 
      (1733871104*ln2^6)/1215 + (64016384*ln2^7)/135 - (364544*ln2^8)/3 + 
      (2326528*ln2^9)/105 - (393216*ln2^10)/175 - (38145164288*s6)/81 + 
      (38921961472*ln2*s6)/81 + (5672304640*ln2^2*s6)/9 - 
      (3620077568*ln2^3*s6)/21 - 467140608*ln2^4*s6 - (38921961472*s7a)/81 + 
      (1912602624*ln2^3*s7a)/7 + (49804746752*s7b)/81 - 
      (2447376384*ln2^3*s7b)/7 - (48578700544*s8a)/27 + 
      (248702716928*ln2*s8a)/105 - (4524146688*ln2^2*s8a)/5 - 
      (99834019840*s8b)/9 + (936292581376*ln2*s8b)/63 - 
      (40886075392*ln2^2*s8b)/7 - (11344609280*s8c)/9 + 
      (7342129152*ln2^2*s8c)/7 - (8865710080*s8d)/9 + 
      (5737807872*ln2^2*s8d)/7 - (568412667904*s9a)/63 + 
      (64046497792*ln2*s9a)/7 + (41091137536*s9b)/9 - 4629987328*ln2*s9b + 
      (468146290688*s9c)/189 - (52748877824*ln2*s9c)/21 - 
      (4076077056*s9d)/7 + (4133486592*ln2*s9d)/7 - (7240155136*s9e)/7 + 
      (7342129152*ln2*s9e)/7 - (1766128887523*z2)/39366 + 
      (276080893484*ln2*z2)/2187 - (294774264400*ln2^2*z2)/2187 + 
      (86809378432*ln2^3*z2)/729 - (6068548864*ln2^4*z2)/81 + 
      (1568401408*ln2^5*z2)/45 - (35725312*ln2^6*z2)/3 + 
      (13959168*ln2^7*z2)/5 - (1769472*ln2^8*z2)/5 + (27836579840*s6*z2)/9 - 
      (89431736320*ln2*s6*z2)/49 - (35417751552*ln2^2*s6*z2)/49 + 
      (64091193344*s7a*z2)/49 - (64993886208*ln2*s7a*z2)/49 - 
      (133942870016*s7b*z2)/49 + (135829389312*ln2*s7b*z2)/49 - 
      (42561416368128*s8a*z2)/18241 + (90537809780*z2^2)/2187 - 
      (1773142016*li4half*z2^2)/9 - (47517007872*li5half*z2^2)/35 - 
      (133314402592*ln2*z2^2)/1215 + (48186261504*li5half*ln2*z2^2)/35 + 
      (18639114368*ln2^2*z2^2)/135 + (5737807872*li4half*ln2^2*z2^2)/35 - 
      (4817232896*ln2^3*z2^2)/45 + (1259681792*ln2^4*z2^2)/27 - 
      (1171406848*ln2^5*z2^2)/175 - (279773184*ln2^6*z2^2)/175 + 
      (50887098236928*s6*z2^2)/127687 + (157782270464*z2^3)/1215 - 
      (78756156416*ln2*z2^3)/405 - (528588800*ln2^2*z2^3)/9 - 
      (8844296192*ln2^3*z2^3)/105 + (7067271168*ln2^4*z2^3)/35 + 
      (490218242816*z2^4)/1575 - (121976404074496*ln2*z2^4)/18375 + 
      (39645136330752*ln2^2*z2^4)/6125 + (262144173134771720192*z2^5)/
       23822289975 - (966283127194*z3)/19683 + (17731420160*li5half*z3)/9 + 
      (22632464384*li6half*z3)/7 - (22951231488*li6half*ln2*z3)/7 - 
      (11475615744*li5half*ln2^2*z3)/7 - (443285504*ln2^5*z3)/27 + 
      (1414529024*ln2^6*z3)/315 + (318767104*ln2^7*z3)/35 + 
      13226311680*s6*z3 - 13412597760*ln2*s6*z3 - (305322589421568*s7a*z3)/
       127687 + (10851172304*z2*z3)/729 + (20380385280*li4half*z2*z3)/7 - 
      (3034274432*ln2*z2*z3)/81 - (20667432960*li4half*ln2*z2*z3)/7 + 
      (392100352*ln2^2*z2*z3)/9 + (3629035520*ln2^3*z2*z3)/27 + 
      (1389518848*ln2^4*z2*z3)/21 - (6783172608*ln2^5*z2*z3)/35 - 
      (13985579392*z2^2*z3)/81 + (12741997568*ln2*z2^2*z3)/9 - 
      (47469314048*ln2^2*z2^2*z3)/35 + (2068316160*ln2^3*z2^2*z3)/7 + 
      (2177721960448*z2^3*z3)/735 - (736131366912*ln2*z2^3*z3)/245 + 
      (134049909728*z3^2)/729 - (48652451840*ln2*z3^2)/81 + 
      177259520*ln2^2*z3^2 - (339382272*ln2^3*z3^2)/7 + 
      182403072*ln2^4*z3^2 + (36921585920*z2*z3^2)/27 + 
      (219310016512*ln2*z2*z3^2)/147 - (129888706560*ln2^2*z2*z3^2)/49 - 
      (9358852028348416*z2^2*z3^2)/1915305 - (252397425152*z3^3)/81 + 
      (28439146496*ln2*z3^3)/9 + (264303553976*z5)/729 - 
      (485409710080*li4half*z5)/21 + (164082155520*li4half*ln2*z5)/7 - 
      (9550444288*ln2^2*z5)/9 - (60676213760*ln2^4*z5)/63 + 
      (53190565888*ln2^5*z5)/35 - (148633040320*z2*z5)/81 + 
      (11311116800*ln2*z2*z5)/3 + (171183603712*ln2^2*z2*z5)/21 - 
      10360356864*ln2^3*z2*z5 + (56133871538432*z2^2*z5)/2205 - 
      (118824071572576256*ln2*z2^2*z5)/4469045 - (42123514880*z3*z5)/27 - 
      (1155736155136*ln2*z3*z5)/63 + 19901587456*ln2^2*z3*z5 - 
      (2399840466176000*z2*z3*z5)/127687 - (186051331138705408*z5^2)/
       6969949 + (141168629920*z7)/27 + (563971943936*ln2^2*z7)/63 - 
      (84356968448*ln2^3*z7)/7 + (926953016448*z2*z7)/49 - 
      (940008692736*ln2*z2*z7)/49 - (18265279696831990784*z3*z7)/606385563 - 
      (13517454498112*z9)/189 + (1523093464576*ln2*z9)/21) ;


I12 = 275/12 + 2/ep^3 + 23/(3*ep^2) + 35/(2*ep) + ep*(-189/8 + (112*z3)/3) + 
    ep^2*(-14917/48 + 256*li4half + (32*ln2^4)/3 - 64*ln2^2*z2 - 
      (544*z2^2)/5 + 280*z3) + ep^4*(-1108525/192 + 9280*li4half + 
      11520*li5half + 9216*li6half + (1160*ln2^4)/3 - 96*ln2^5 + 
      (64*ln2^6)/5 + 3840*s6 - 2320*ln2^2*z2 + 960*ln2^3*z2 - 192*ln2^4*z2 - 
      3944*z2^2 + 4896*ln2*z2^2 - (9792*ln2^2*z2^2)/5 - (6912*z2^3)/5 + 
      5390*z3 - (4880*z3^2)/3 - 9300*z5) + 
    ep^3*(-48005/32 + 1920*li4half + 1536*li5half + 80*ln2^4 - (64*ln2^5)/5 - 
      480*ln2^2*z2 + 128*ln2^3*z2 - 816*z2^2 + (3264*ln2*z2^2)/5 + 
      (4060*z3)/3 - 1240*z5) + ep^6*(-50743957/768 + 132496*li4half + 
      221760*li5half + 334080*li6half + 414720*li7half + 331776*li8half + 
      (16562*ln2^4)/3 - 1848*ln2^5 + 464*ln2^6 - (576*ln2^7)/7 + 
      (288*ln2^8)/35 + 139200*s6 - (556800*ln2*s6)/7 - (261120*ln2^2*s6)/7 + 
      (556800*s7a)/7 - (652800*s7b)/7 + (767504*s8a)/7 + (4862976*s8b)/7 + 
      (522240*s8c)/7 + (445440*s8d)/7 - 33124*ln2^2*z2 + 18480*ln2^3*z2 - 
      6960*ln2^4*z2 + 1728*ln2^5*z2 - (1152*ln2^6*z2)/5 - (1374720*s6*z2)/7 - 
      (281554*z2^2)/5 + (89088*li4half*z2^2)/7 + 94248*ln2*z2^2 - 
      70992*ln2^2*z2^2 + 29376*ln2^3*z2^2 - (187072*ln2^4*z2^2)/35 - 
      50112*z2^3 + 45888*ln2*z2^3 - (79872*ln2^2*z2^3)/35 - 
      (28498368*z2^4)/1225 + (130095*z3)/2 - (890880*li5half*z3)/7 + 
      (7424*ln2^5*z3)/7 - (74240*ln2^3*z2*z3)/7 + (194400*z2^2*z3)/7 - 
      (623424*ln2*z2^2*z3)/7 - (176900*z3^2)/3 + (696000*ln2*z3^2)/7 - 
      (73440*ln2^2*z3^2)/7 - (576480*z2*z3^2)/7 - 179025*z5 + 
      167400*ln2^2*z5 + (1955400*z2*z5)/7 - (1566720*ln2*z2*z5)/7 + 
      (636208*z3*z5)/7 - (5796510*z7)/7) + 
    ep^5*(-2570029/128 + 36960*li4half + 55680*li5half + 69120*li6half + 
      55296*li7half + 1540*ln2^4 - 464*ln2^5 + 96*ln2^6 - (384*ln2^7)/35 + 
      28800*s6 - (74240*ln2*s6)/7 + (74240*s7a)/7 - (87040*s7b)/7 - 
      9240*ln2^2*z2 + 4640*ln2^3*z2 - 1440*ln2^4*z2 + (1152*ln2^5*z2)/5 - 
      15708*z2^2 + 23664*ln2*z2^2 - 14688*ln2^2*z2^2 + (19584*ln2^3*z2^2)/5 - 
      10368*z2^3 + (30592*ln2*z2^3)/5 + (57967*z3)/3 + (25920*z2^2*z3)/7 - 
      12200*z3^2 + (92800*ln2*z3^2)/7 - 44950*z5 + 22320*ln2^2*z5 + 
      (260720*z2*z5)/7 - (772868*z7)/7) + 
    ep^7*(-107716245/512 + 446040*li4half + 794976*li5half + 
      1330560*li6half + 2004480*li7half + 2488320*li8half + 1990656*li9half + 
      18585*ln2^4 - (33124*ln2^5)/5 + 1848*ln2^6 - (2784*ln2^7)/7 + 
      (432*ln2^8)/7 - (192*ln2^9)/35 + 554400*s6 - (2691200*ln2*s6)/7 - 
      (1958400*ln2^2*s6)/7 + (261120*ln2^3*s6)/7 + (2691200*s7a)/7 - 
      (3155200*s7b)/7 + (5756280*s8a)/7 - (3787464*ln2*s8a)/7 + 
      (36472320*s8b)/7 - (23764480*ln2*s8b)/7 + (3916800*s8c)/7 + 
      (3340800*s8d)/7 + (14821888*s9a)/7 - 951808*s9b - (11882240*s9c)/21 + 
      (1105920*s9d)/7 + (1566720*s9e)/7 - 111510*ln2^2*z2 + 66248*ln2^3*z2 - 
      27720*ln2^4*z2 + 8352*ln2^5*z2 - 1728*ln2^6*z2 + (6912*ln2^7*z2)/35 - 
      (10310400*s6*z2)/7 + (23270400*ln2*s6*z2)/49 - (17786880*s7a*z2)/49 + 
      (28984320*s7b*z2)/49 - 189567*z2^2 + (668160*li4half*z2^2)/7 + 
      (2101248*li5half*z2^2)/7 + (1689324*ln2*z2^2)/5 - 282744*ln2^2*z2^2 + 
      141984*ln2^3*z2^2 - (280608*ln2^4*z2^2)/7 + (796032*ln2^5*z2^2)/175 - 
      199584*z2^3 + 221792*ln2*z2^3 - (119808*ln2^2*z2^3)/7 + 
      (1041024*ln2^3*z2^3)/35 - (42747552*z2^4)/245 + 
      (1855053744*ln2*z2^4)/1225 + (2526055*z3)/12 - (6681600*li5half*z3)/7 - 
      (5345280*li6half*z3)/7 + (55680*ln2^5*z3)/7 - (7424*ln2^6*z3)/7 - 
      3011328*s6*z3 - (5529600*li4half*z2*z3)/7 - (556800*ln2^3*z2*z3)/7 - 
      (119040*ln2^4*z2*z3)/7 + (939600*z2^2*z3)/7 - (4675680*ln2*z2^2*z3)/7 + 
      (2444832*ln2^2*z2^2*z3)/7 - (147859184*z2^3*z3)/245 - 234850*z3^2 + 
      (3364000*ln2*z3^2)/7 - (550800*ln2^2*z3^2)/7 + (73440*ln2^3*z3^2)/7 - 
      (4323600*z2*z3^2)/7 - (20691360*ln2*z2*z3^2)/49 + (6408524*z3^3)/9 - 
      (1283555*z5)/2 + (37094592*li4half*z5)/7 + 809100*ln2^2*z5 + 
      (1545608*ln2^4*z5)/7 + (9451100*z2*z5)/7 - (11750400*ln2*z2*z5)/7 - 
      (13396368*ln2^2*z2*z5)/7 - (1380563942*z2^2*z5)/245 + 
      (4771560*z3*z5)/7 + (29334280*ln2*z3*z5)/7 - (28016465*z7)/7 - 
      (14706092*ln2^2*z7)/7 - (211357707*z2*z7)/49 + (216126121*z9)/14) ;


I15 = -5/16 + 1/(2*ep^3) + 7/(4*ep^2) + (7*Pi^2)/6 + (75 + 8*Pi^2)/(24*ep) + 
    4*z3 + ep*(-959/32 + (25*Pi^2)/12 + (16*Pi^4)/45 + 14*z3) + 
    ep^2*(-10493/64 + (56*Pi^4)/45 + 25*z3 + Pi^2*(-5/24 + (8*z3)/3) + 
      72*z5) + ep^3*(-85175/128 + (20*Pi^4)/9 + (458*Pi^6)/945 - (5*z3)/2 + 
      16*z3^2 + Pi^2*(-959/48 + (28*z3)/3) + 252*z5) + 
    ep^4*(-610085/256 + (229*Pi^6)/135 - (959*z3)/4 + 56*z3^2 + 
      Pi^4*(-2/9 + (128*z3)/45) + 450*z5 + Pi^2*(-10493/96 + (50*z3)/3 + 
        48*z5) + 996*z7) + ep^5*(-4087919/512 + (1145*Pi^6)/378 + 
      (3337*Pi^8)/4725 + 100*z3^2 + Pi^4*(-959/45 + (448*z3)/45) - 45*z5 + 
      Pi^2*(-85175/192 - (5*z3)/3 + (32*z3^2)/3 + 168*z5) + 
      z3*(-10493/8 + 576*z5) + 3486*z7) + 
    ep^6*(-26332493/1024 + (3337*Pi^8)/1350 - 10*z3^2 + (128*z3^3)/3 + 
      Pi^6*(-229/756 + (3664*z3)/945) - z3*(85175/16 - 2016*z5) - 
      (8631*z5)/2 + Pi^4*(-10493/90 + (160*z3)/9 + (256*z5)/5) + 6225*z7 + 
      Pi^2*(-610085/384 - (959*z3)/6 + (112*z3^2)/3 + 300*z5 + 664*z7) + 
      (40240*z9)/3) + ep^7*(-165503975/2048 + (3337*Pi^8)/756 + 
      (70336*Pi^10)/66825 - 959*z3^2 + (448*z3^3)/3 + 
      Pi^6*(-31373/1080 + (1832*z3)/135) - (94437*z5)/4 + 5184*z5^2 + 
      Pi^4*(-17035/36 - (16*z3)/9 + (512*z3^2)/45 + (896*z5)/5) - 
      (1245*z7)/2 + Pi^2*(-4087919/768 + (200*z3^2)/3 - 30*z5 + 
        z3*(-10493/12 + 384*z5) + 2324*z7) + 
      z3*(-610085/32 + 3600*z5 + 7968*z7) + (140840*z9)/3) + 
    ep^8*(-1023933365/4096 + (246176*Pi^10)/66825 + 182412*z11 + 
      (800*z3^3)/3 + Pi^8*(-3337/7560 + (26696*z3)/4725) - (766575*z5)/8 + 
      18144*z5^2 + Pi^6*(-343271/2160 + (4580*z3)/189 + (7328*z5)/105) + 
      z3^2*(-10493/2 + 2304*z5) - (238791*z7)/4 + 
      Pi^4*(-122017/72 - (7672*z3)/45 + (1792*z3^2)/45 + 320*z5 + 
        (10624*z7)/15) + z3*(-4087919/64 - 360*z5 + 27888*z7) + 
      (251500*z9)/3 + Pi^2*(-26332493/1536 - (20*z3^2)/3 + (256*z3^3)/9 - 
        2877*z5 + z3*(-85175/24 + 1344*z5) + 4150*z7 + (80480*z9)/9)) ;


I16 = -559/216 - 1/(6*ep^2) - 35/(36*ep) - Pi^2/3 + 
    ep^2*(552041/7776 - (559*Pi^2)/108 - (37*Pi^4)/45 - (280*z3)/9) + 
    ep*(2737/1296 - (35*Pi^2)/18 - (16*z3)/3) + 
    ep^4*(855963737/279936 - (20683*Pi^4)/1620 - (2318*Pi^6)/945 + 
      Pi^2*(552041/3888 - (560*z3)/9) + (5474*z3)/81 - (256*z3^2)/3 - 
      (3640*z5)/3) + ep^3*(25027345/46656 - (259*Pi^4)/54 + 
      Pi^2*(2737/648 - (32*z3)/3) - (2236*z3)/27 - 208*z5) + 
    ep^6*(718599153833/10077696 - (647881*Pi^6)/17010 - (37189*Pi^8)/4725 + 
      Pi^4*(20425517/58320 - (4144*z3)/27) - (35776*z3^2)/27 + 
      z3*(25027345/1458 - 6656*z5) + Pi^2*(855963737/139968 + (10948*z3)/81 - 
        (512*z3^2)/3 - (7280*z5)/3) + (71162*z5)/27 - 35980*z7) + 
    ep^5*(25728647329/1679616 - (1159*Pi^6)/81 + 
      Pi^4*(101269/9720 - (1184*z3)/45) + (552041*z3)/243 - (4480*z3^2)/9 + 
      Pi^2*(25027345/23328 - (4472*z3)/27 - 416*z5) - (29068*z5)/9 - 
      6168*z7) + ep^8*(495815946702713/362797056 - (20788651*Pi^8)/170100 - 
      (1738426*Pi^10)/66825 + Pi^6*(91402217/87480 - (37088*z3)/81) + 
      (8832656*z3^2)/243 - (143360*z3^3)/27 + 
      Pi^4*(31670658269/2099520 + (405076*z3)/1215 - (18944*z3^2)/45 - 
        (53872*z5)/9) + (325355485*z5)/486 - 129792*z5^2 + 
      z3*(25728647329/52488 - (930176*z5)/9 - 197376*z7) + 
      Pi^2*(718599153833/5038848 - (71552*z3^2)/27 + 
        z3*(25027345/729 - 13312*z5) + (142324*z5)/27 - 71960*z7) + 
      (703409*z7)/9 - (28512400*z9)/27) + 
    ep^7*(19166358676465/60466176 - (37189*Pi^8)/810 + 
      Pi^6*(453169/14580 - (74176*z3)/945) + (87584*z3^2)/81 - 
      (8192*z3^3)/9 + z3*(855963737/8748 - (116480*z5)/3) + 
      Pi^4*(185202353/69984 - (165464*z3)/405 - (15392*z5)/15) + 
      (7176533*z5)/81 + Pi^2*(25728647329/839808 + (1104082*z3)/243 - 
        (8960*z3^2)/9 - (58136*z5)/9 - 12336*z7) - (287326*z7)/3 - 
      (1629280*z9)/9) ;


I9 = -2 - 2/(3*ep^3) - 10/(3*ep^2) + (-26/3 - 2*z2)/ep - 22*z2 + 
    ep*(398/3 - 146*z2 + 96*ln2*z2 - (52*z2^2)/5 - (248*z3)/3) - (16*z3)/3 + 
    ep^2*(1038 - 512*li4half - (64*ln2^4)/3 - 774*z2 + 960*ln2*z2 - 
      256*ln2^2*z2 + (108*z2^2)/5 - (1888*z3)/3 - 16*z2*z3 - 96*z5) + 
    ep^3*(17470/3 - 5120*li4half - 4096*li5half - (640*ln2^4)/3 + 
      (512*ln2^5)/15 - 3634*z2 + 6144*ln2*z2 - 2560*ln2^2*z2 + 
      (2048*ln2^3*z2)/3 + (3004*z2^2)/5 - (2944*ln2*z2^2)/5 - 
      (2944*z2^3)/35 - 3600*z3 + 16*z2*z3 - (64*z3^2)/3 + 2496*z5) + 
    ep^4*(85562/3 - 32768*li4half - 40960*li5half - 32768*li6half - 
      (4096*ln2^4)/3 + (1024*ln2^5)/3 - (2048*ln2^6)/45 - 12288*s6 - 
      15894*z2 - 1536*li4half*z2 + 32256*ln2*z2 - 16384*ln2^2*z2 + 
      (20480*ln2^3*z2)/3 - (4288*ln2^4*z2)/3 + (23396*z2^2)/5 - 
      5888*ln2*z2^2 + (13696*ln2^2*z2^2)/5 + (19728*z2^3)/5 - (53264*z3)/3 + 
      752*z2*z3 - 2112*ln2*z2*z3 - (416*z2^2*z3)/5 + (14680*z3^2)/3 + 
      28512*z5 - 288*z2*z5 - 1328*z7) + 
    ep^5*(389806/3 - 172032*li4half - 262144*li5half - 327680*li6half - 
      262144*li7half - 7168*ln2^4 + (32768*ln2^5)/15 - (4096*ln2^6)/9 + 
      (16384*ln2^7)/315 - 122880*s6 + (325632*ln2*s6)/7 - (325632*s7a)/7 + 
      (362496*s7b)/7 - 66626*z2 - 15360*li4half*z2 - 12288*li5half*z2 + 
      152064*ln2*z2 - 86016*ln2^2*z2 + (131072*ln2^3*z2)/3 - 
      (42880*ln2^4*z2)/3 + (34304*ln2^5*z2)/15 + (133996*z2^2)/5 - 
      (188416*ln2*z2^2)/5 + 27392*ln2^2*z2^2 - (109568*ln2^3*z2^2)/15 + 
      (1489888*z2^3)/35 - (905344*ln2*z2^3)/35 - (133968*z2^4)/175 - 
      80400*z3 - 4096*li4half*z3 - (512*ln2^4*z3)/3 + 6096*z2*z3 - 
      21120*ln2*z2*z3 + 9472*ln2^2*z2*z3 - (421296*z2^2*z3)/35 + 
      (149168*z3^2)/3 - (407040*ln2*z3^2)/7 - 64*z2*z3^2 + 190176*z5 - 
      95232*ln2^2*z5 - (1016280*z2*z5)/7 - 768*z3*z5 + (3311468*z7)/7) + 
    ep^7*(7221278/3 - 3588096*li4half - 6488064*li5half - 11010048*li6half - 
      16777216*li7half - 20971520*li8half - 16777216*li9half - 149504*ln2^4 + 
      (270336*ln2^5)/5 - (229376*ln2^6)/15 + (1048576*ln2^7)/315 - 
      (32768*ln2^8)/63 + (131072*ln2^9)/2835 - 4128768*s6 + 
      (20840448*ln2*s6)/7 + (14499840*ln2^2*s6)/7 - (1933312*ln2^3*s6)/7 - 
      (20840448*s7a)/7 + (23199744*s7b)/7 - (43390752*s8a)/7 + 
      (144875904*ln2*s8a)/35 - (281579520*s8b)/7 + (181805056*ln2*s8b)/7 - 
      (28999680*s8c)/7 - (26050560*s8d)/7 - (114294784*s9a)/7 + 6750208*s9b + 
      (90902528*s9c)/21 - (9240576*s9d)/7 - (11599872*s9e)/7 - 1097042*z2 - 
      516096*li4half*z2 - 786432*li5half*z2 - 983040*li6half*z2 - 
      786432*li7half*z2 + 2863104*ln2*z2 - 1794048*ln2^2*z2 + 
      1081344*ln2^3*z2 - 480256*ln2^4*z2 + (2195456*ln2^5*z2)/15 - 
      (274432*ln2^6*z2)/9 + (1097728*ln2^7*z2)/315 + (77045760*s6*z2)/7 - 
      (183871488*ln2*s6*z2)/49 + (143271936*s7a*z2)/49 - 
      (206985216*s7b*z2)/49 + (3033164*z2^2)/5 - (5769216*li4half*z2^2)/7 - 
      (81076224*li5half*z2^2)/35 - (4663296*ln2*z2^2)/5 + 
      (4601856*ln2^2*z2^2)/5 - (7012352*ln2^3*z2^2)/15 + 
      (2346752*ln2^4*z2^2)/21 - (2137088*ln2^5*z2^2)/525 + 
      (51932032*z2^3)/35 - (57942016*ln2*z2^3)/35 + (937472*ln2^2*z2^3)/7 - 
      (3332096*ln2^3*z2^3)/15 + (1919703456*z2^4)/1225 - 
      (70934369088*ln2*z2^4)/6125 - (1956032*z2^5)/275 - (4325936*z3)/3 - 
      262144*li4half*z3 + (49807360*li5half*z3)/7 + (39845888*li6half*z3)/7 - 
      (32768*ln2^4*z3)/3 - (1245184*ln2^5*z3)/21 + (2490368*ln2^6*z3)/315 + 
      22769664*s6*z3 + 176976*z2*z3 + (46116864*li4half*z2*z3)/7 - 
      709632*ln2*z2*z3 + 606208*ln2^2*z2*z3 + (7720960*ln2^3*z2*z3)/21 + 
      (4220416*ln2^4*z2*z3)/21 - (5207968*z2^2*z3)/7 + 
      (32987648*ln2*z2^2*z3)/7 - (93715456*ln2^2*z2^2*z3)/35 + 
      (1046207136*z2^3*z3)/245 + (5052736*z3^2)/3 - (26050560*ln2*z3^2)/7 + 
      (4078080*ln2^2*z3^2)/7 - (543744*ln2^3*z3^2)/7 + (33181376*z2*z3^2)/7 + 
      (168809664*ln2*z2*z3^2)/49 - (1664*z2^2*z3^2)/5 - (48494416*z3^3)/9 + 
      4863456*z5 - (283149312*li4half*z5)/7 - 6094848*ln2^2*z5 - 
      (11797888*ln2^4*z5)/7 - (64402848*z2*z5)/7 + (85587840*ln2*z2*z5)/7 + 
      (102425088*ln2^2*z2*z5)/7 + (2042564800*z2^2*z5)/49 - 
      (31746048*z3*z5)/7 - (224415616*ln2*z3*z5)/7 - 2304*z2*z3*z5 - 
      6912*z5^2 + (214880784*z7)/7 + (113401856*ln2^2*z7)/7 + 
      (1637594676*z2*z7)/49 - 10624*z3*z7 - (7007214274*z9)/63) + 
    ep^6*(566958 - 811008*li4half - 1376256*li5half - 2097152*li6half - 
      2621440*li7half - 2097152*li8half - 33792*ln2^4 + (57344*ln2^5)/5 - 
      (131072*ln2^6)/45 + (32768*ln2^7)/63 - (16384*ln2^8)/315 - 786432*s6 + 
      (3256320*ln2*s6)/7 + (1449984*ln2^2*s6)/7 - (3256320*s7a)/7 + 
      (3624960*s7b)/7 - (21695376*s8a)/35 - (28157952*s8b)/7 - 
      (2899968*s8c)/7 - (2605056*s8d)/7 - 272326*z2 - 98304*li4half*z2 - 
      122880*li5half*z2 - 98304*li6half*z2 + 672768*ln2*z2 - 
      405504*ln2^2*z2 + 229376*ln2^3*z2 - (274432*ln2^4*z2)/3 + 
      (68608*ln2^5*z2)/3 - (137216*ln2^6*z2)/45 + (7704576*s6*z2)/7 + 
      (663876*z2^2)/5 - (2884608*li4half*z2^2)/35 - (989184*ln2*z2^2)/5 + 
      (876544*ln2^2*z2^2)/5 - (219136*ln2^3*z2^2)/3 + 
      (1173376*ln2^4*z2^2)/105 + (9771392*z2^3)/35 - (1810688*ln2*z2^3)/7 + 
      (468736*ln2^2*z2^3)/35 + (942502872*z2^4)/6125 - (1037584*z3)/3 - 
      40960*li4half*z3 + (4980736*li5half*z3)/7 - (5120*ln2^4*z3)/3 - 
      (622592*ln2^5*z3)/105 + 35440*z2*z3 - 135168*ln2*z2*z3 + 
      94720*ln2^2*z2*z3 + (772096*ln2^3*z2*z3)/21 - (4105216*z2^2*z3)/35 + 
      (16493824*ln2*z2^2*z3)/35 - (23552*z2^3*z3)/35 + 319936*z3^2 - 
      (4070400*ln2*z3^2)/7 + (407808*ln2^2*z3^2)/7 + (3316480*z2*z3^2)/7 - 
      (512*z3^3)/9 + 1019040*z5 - 952320*ln2^2*z5 - (10088208*z2*z5)/7 + 
      (8558784*ln2*z2*z5)/7 - (7488*z2^2*z5)/5 - (3194496*z3*z5)/7 + 
      (33458632*z7)/7 - 3984*z2*z7 - (160960*z9)/9) + 
    ep^8*(10037278 + (185597952*h331111)/17 - (2606579712*h3331)/493 - 
      (257949696*h511111)/17 - (24978358272*h5113)/493 + 
      (15639478272*h5131)/493 + (8004796416*h5311)/493 - 
      (5326405632*h7111)/29 + (19687710418944*h73)/780419 + 
      (1202564511072256*h91)/780419 - 15269888*li4half - 28704768*li5half - 
      51904512*li6half - 88080384*li7half - 134217728*li8half - 
      167772160*li9half - (1908736*ln2^4)/3 + (1196032*ln2^5)/5 - 
      (360448*ln2^6)/5 + (262144*ln2^7)/15 - (1048576*ln2^8)/315 + 
      (262144*ln2^9)/567 - (524288*ln2^10)/14175 - 19464192*s6 + 
      15630336*ln2*s6 + (92798976*ln2^2*s6)/7 - (19333120*ln2^3*s6)/7 - 
      6291456*ln2^4*s6 - 15630336*s7a + (27787264*ln2^3*s7a)/7 + 
      17399808*s7b - (30932992*ln2^3*s7b)/7 - (1388504064*s8a)/35 + 
      (289751808*ln2*s8a)/7 - 13278720*ln2^2*s8a - (1802108928*s8b)/7 + 
      (1818050560*ln2*s8b)/7 - (553385984*ln2^2*s8b)/7 - (185597952*s8c)/7 + 
      (92798976*ln2^2*s8c)/7 - (166723584*s8d)/7 + (83361792*ln2^2*s8d)/7 - 
      (1142947840*s9a)/7 + (914358272*ln2*s9a)/7 + 67502080*s9b - 
      54001664*ln2*s9b + (909025280*s9c)/21 - (727220224*ln2*s9c)/21 - 
      (92405760*s9d)/7 + (73924608*ln2*s9d)/7 - (115998720*s9e)/7 + 
      (92798976*ln2*s9e)/7 - 243216*z11 - 4384758*z2 - 2433024*li4half*z2 - 
      4128768*li5half*z2 - 6291456*li6half*z2 - 7864320*li7half*z2 - 
      6291456*li8half*z2 + 11894784*ln2*z2 - 7634944*ln2^2*z2 + 
      4784128*ln2^3*z2 - 2264064*ln2^4*z2 + (3842048*ln2^5*z2)/5 - 
      (8781824*ln2^6*z2)/45 + (2195456*ln2^7*z2)/63 - 
      (1097728*ln2^8*z2)/315 + (493092864*s6*z2)/7 - 
      (1838714880*ln2*s6*z2)/49 - (227500032*ln2^2*s6*z2)/49 + 
      (1432719360*s7a*z2)/49 - (1200881664*ln2*s7a*z2)/49 - 
      (2069852160*s7b*z2)/49 + (1716781056*ln2*s7b*z2)/49 - 
      (673097882736*s8a*z2)/17255 - (84473856*s8b*z2)/7 - 
      (8699904*s8c*z2)/7 - (7815168*s8d*z2)/7 + (13199844*z2^2)/5 - 
      (184614912*li4half*z2^2)/35 - (162152448*li5half*z2^2)/7 - 
      (2555904*li6half*z2^2)/5 - (20631552*ln2*z2^2)/5 + 
      (630718464*li5half*ln2*z2^2)/35 + (21694464*ln2^2*z2^2)/5 + 
      (83361792*li4half*ln2^2*z2^2)/35 - (12271616*ln2^3*z2^2)/5 + 
      (75096064*ln2^4*z2^2)/105 - (4274176*ln2^5*z2^2)/105 - 
      (32247808*ln2^6*z2^2)/1575 + (164856262656*s6*z2^2)/17255 + 
      (246644352*z2^3)/35 - (2015232*li4half*z2^3)/7 - 
      (43456512*ln2*z2^3)/5 + (29999104*ln2^2*z2^3)/35 - 
      (6664192*ln2^3*z2^3)/3 + (297220096*ln2^4*z2^3)/105 + 
      (61806558768*z2^4)/6125 - (141868738176*ln2*z2^4)/1225 + 
      (21425512704*ln2^2*z2^4)/245 + (877301874261743216*z2^5)/4780066375 - 
      (17697424*z3)/3 - 1376256*li4half*z3 + (318767104*li5half*z3)/7 + 
      (398458880*li6half*z3)/7 - 2097152*li7half*z3 - 
      (333447168*li6half*ln2*z3)/7 - (166723584*li5half*ln2^2*z3)/7 - 
      57344*ln2^4*z3 - (39845888*ln2^5*z3)/105 + (4980736*ln2^6*z3)/63 + 
      (41811968*ln2^7*z3)/315 + 227696640*s6*z3 - (1278001152*ln2*s6*z3)/7 - 
      (132420673536*s7a*z3)/3451 + (2899968*s7b*z3)/7 + 812528*z2*z3 + 
      (461168640*li4half*z2*z3)/7 + (14942208*li5half*z2*z3)/7 - 
      3345408*ln2*z2*z3 - (369623040*li4half*ln2*z2*z3)/7 + 
      3182592*ln2^2*z2*z3 + (49414144*ln2^3*z2*z3)/21 + 
      (42204160*ln2^4*z2*z3)/21 - (345571328*ln2^5*z2*z3)/105 - 
      (19440544*z2^2*z3)/5 + (1055604736*ln2*z2^2*z3)/35 - 
      (187430912*ln2^2*z2^2*z3)/7 + (22380544*ln2^3*z2^2*z3)/3 + 
      (10468171328*z2^3*z3)/245 - (8089162496*ln2*z2^3*z3)/245 - 
      (1071744*z2^4*z3)/175 + 7953216*z3^2 - 16384*li4half*z3^2 - 
      19537920*ln2*z3^2 + (26099712*ln2^2*z3^2)/7 - (5437440*ln2^3*z3^2)/7 + 
      (8366080*ln2^4*z3^2)/3 + (212396736*z2*z3^2)/7 + 
      (1688096640*ln2*z2*z3^2)/49 - (2129968640*ln2^2*z2*z3^2)/49 - 
      (1430424876432*z2^2*z3^2)/17255 - (484925216*z3^3)/9 + 
      (300811136*ln2*z3^3)/7 - (512*z2*z3^3)/3 + 21694368*z5 - 
      (2831493120*li4half*z5)/7 - 589824*li5half*z5 + 
      (2261065728*li4half*ln2*z5)/7 - 31997952*ln2^2*z5 - 
      (117978880*ln2^4*z5)/7 + (727211008*ln2^5*z5)/35 - 48240288*z2*z5 + 
      (547762176*ln2*z2*z5)/7 + (1024250880*ln2^2*z2*z5)/7 - 
      145342464*ln2^3*z2*z5 + (102141815744*z2^2*z5)/245 - 
      (41723390470912*ln2*z2^2*z5)/120785 - (423936*z2^3*z5)/35 - 
      (202743552*z3*z5)/7 - (2244156160*ln2*z3*z5)/7 + 
      270697472*ln2^2*z3*z5 - (1088749068720*z2*z3*z5)/3451 - 3072*z3^2*z5 - 
      (11685311414928*z5^2)/26911 + 161445776*z7 + (1134018560*ln2^2*z7)/7 - 
      (1193759744*ln2^3*z7)/7 + (16383169752*z2*z7)/49 - 
      (12544430784*ln2*z2*z7)/49 - (103584*z2^2*z7)/5 - 
      (2721028640820472*z3*z7)/5462933 - 134217728*(h31111111/2 - h511111/4 + 
        h7111/2 - (17*h91)/8 - li9half*ln2 - (li8half*ln2^2)/2 - 
        (li7half*ln2^3)/6 - (li6half*ln2^4)/24 - (li5half*ln2^5)/120 - 
        (li4half*ln2^6)/120 - ln2^10/43200 + (ln2^8*z2)/11520 - 
        (789*z2^5)/8800 - (ln2^7*z3)/5760 + (27*z2^2*z3^2)/160 + 
        (3*z2*z3*z5)/8 + (3*z5^2)/16 + (3*z3*z7)/8) - (23343484700*z9)/21 + 
      (56012645392*ln2*z9)/63 - (160960*z2*z9)/3) + 
    ep^9*(124045582/3 + (1855979520*h331111)/17 + (1484783616*h3311111)/17 - 
      (26065797120*h3331)/493 - (1201267933184*h33311)/47515 - 
      (2579496960*h511111)/17 - (2063597568*h5111111)/17 - 
      (2464531349504*h51113)/47515 - (249783582720*h5113)/493 + 
      (156394782720*h5131)/493 + (72970403840*h51311)/731 + 
      (80047964160*h5311)/493 + (23750770688*h53111)/731 - 
      (3233842372976071696384*h533)/74501730252495 - 
      (226872518626348089344*h551)/1655594005611 - (53264056320*h7111)/29 - 
      (6057099264*h71111)/731 + (1193251487848937005056*h713)/2759323342685 + 
      (196877104189440*h73)/780419 + (3788115950202254344192*h731)/
       8277970028055 + (12025645110722560*h91)/780419 - 
      (1130454496528082960384*h911)/394189048955 - 63438848*li4half - 
      122159104*li5half - 229638144*li6half - 415236096*li7half - 
      704643072*li8half - 1073741824*li9half - (1484783616*h331111*ln2)/17 + 
      (20852637696*h3331*ln2)/493 + (2063597568*h511111*ln2)/17 + 
      (199826866176*h5113*ln2)/493 - (125115826176*h5131*ln2)/493 - 
      (64038371328*h5311*ln2)/493 + (42611245056*h7111*ln2)/29 - 
      (157501683351552*h73*ln2)/780419 - (9620516088578048*h91*ln2)/780419 - 
      (7929856*ln2^4)/3 + (15269888*ln2^5)/15 - (4784128*ln2^6)/15 + 
      (2883584*ln2^7)/35 - (262144*ln2^8)/15 + (8388608*ln2^9)/2835 - 
      (1048576*ln2^10)/2835 + (4194304*ln2^11)/155925 - 86114304*s6 + 
      (515801088*ln2*s6)/7 + 69599232*ln2^2*s6 - (123731968*ln2^3*s6)/7 - 
      62914560*ln2^4*s6 + (184549376*ln2^5*s6)/5 - (515801088*s7a)/7 + 
      (277872640*ln2^3*s7a)/7 - (166723584*ln2^4*s7a)/7 + (574193664*s7b)/7 - 
      (309329920*ln2^3*s7b)/7 + (185597952*ln2^4*s7b)/7 - 
      (1041378048*s8a)/5 + (9272057856*ln2*s8a)/35 - 132787200*ln2^2*s8a + 
      (933351424*ln2^3*s8a)/35 - 1351581696*s8b + (11635523584*ln2*s8b)/7 - 
      (5533859840*ln2^2*s8b)/7 + (1012137984*ln2^3*s8b)/7 - 139198464*s8c + 
      (927989760*ln2^2*s8c)/7 - (494927872*ln2^3*s8c)/7 - 125042688*s8d + 
      (833617920*ln2^2*s8d)/7 - (444596224*ln2^3*s8d)/7 - 
      (7314866176*s9a)/7 + (9143582720*ln2*s9a)/7 - (3657433088*ln2^2*s9a)/
       7 + 432013312*s9b - 540016640*ln2*s9b + 216006656*ln2^2*s9b + 
      (5817761792*s9c)/21 - (7272202240*ln2*s9c)/21 + 
      (2908880896*ln2^2*s9c)/21 - (591396864*s9d)/7 + (739246080*ln2*s9d)/7 - 
      (295698432*ln2^2*s9d)/7 - (742391808*s9e)/7 + (927989760*ln2*s9e)/7 - 
      (371195904*ln2^2*s9e)/7 + (276298183385563985523133*z11)/
       24833910084165 - 17459170*z2 - 10764288*li4half*z2 - 
      19464192*li5half*z2 - 33030144*li6half*z2 - 50331648*li7half*z2 - 
      62914560*li8half*z2 - 50331648*li9half*z2 + 48685056*ln2*z2 - 
      31719424*ln2^2*z2 + (61079552*ln2^3*z2)/3 - 10016768*ln2^4*z2 + 
      (18112512*ln2^5*z2)/5 - (15368192*ln2^6*z2)/15 + 
      (70254592*ln2^7*z2)/315 - (2195456*ln2^8*z2)/63 + 
      (8781824*ln2^9*z2)/2835 + 369819648*s6*z2 - (11767775232*ln2*s6*z2)/
       49 - (2275000320*ln2^2*s6*z2)/49 + (3369369600*ln2^3*s6*z2)/49 + 
      (9169403904*s7a*z2)/49 - (12008816640*ln2*s7a*z2)/49 + 
      (4803526656*ln2^2*s7a*z2)/49 - (13247053824*s7b*z2)/49 + 
      (17167810560*ln2*s7b*z2)/49 - (6867124224*ln2^2*s7b*z2)/49 - 
      (1346195765472*s8a*z2)/3451 + (5342354835072*ln2*s8a*z2)/17255 - 
      (844738560*s8b*z2)/7 + (545415168*ln2*s8b*z2)/7 - (86999040*s8c*z2)/7 - 
      (78151680*s8d*z2)/7 - (20605079846912*s9a*z2)/332605 + 
      (346075561984*s9b*z2)/47515 + (90902528*s9c*z2)/7 - 
      (27721728*s9d*z2)/7 - (34799616*s9e*z2)/7 + (55731628*z2^2)/5 - 
      (138461184*li4half*z2^2)/5 - (5188878336*li5half*z2^2)/35 - 
      5111808*li6half*z2^2 - (20447232*li7half*z2^2)/5 - 
      (87801856*ln2*z2^2)/5 + (1261436928*li5half*ln2*z2^2)/7 + 
      (95981568*ln2^2*z2^2)/5 + (166723584*li4half*ln2^2*z2^2)/7 - 
      (2522873856*li5half*ln2^2*z2^2)/35 - (57851904*ln2^3*z2^2)/5 - 
      (444596224*li4half*ln2^3*z2^2)/35 + (18774016*ln2^4*z2^2)/5 - 
      (136773632*ln2^5*z2^2)/525 - (64495616*ln2^6*z2^2)/315 + 
      (57638912*ln2^7*z2^2)/1575 + (329712525312*s6*z2^2)/3451 - 
      (7442343481344*ln2*s6*z2^2)/120785 + (34803127545856*s7a*z2^2)/
       2328235 - (3021041664*s7b*z2^2)/245 + (1096650368*z2^3)/35 - 
      (20152320*li4half*z2^3)/7 - 7274496*li5half*z2^3 - 
      (1434064896*ln2*z2^3)/35 + (22499328*ln2^2*z2^3)/5 - 
      (213254144*ln2^3*z2^3)/15 + (594440192*ln2^4*z2^3)/21 - 
      (201367552*ln2^5*z2^3)/15 + (46498767216*z2^4)/875 - 
      (4539799621632*ln2*z2^4)/6125 + (42851025408*ln2^2*z2^4)/49 - 
      (301110728704*ln2^3*z2^4)/875 + (19303408822744671456*z2^5)/
       10516146025 - (44020721797951110997888*ln2*z2^5)/29392628139875 - 
      (2321418752*z2^6)/35035 - 23863952*z3 - 6488064*li4half*z3 + 
      239075328*li5half*z3 + (2550136832*li6half*z3)/7 - 
      20971520*li7half*z3 - 16777216*li8half*z3 - (3334471680*li6half*ln2*z3)/
       7 - (1667235840*li5half*ln2^2*z3)/7 + (1333788672*li6half*ln2^2*z3)/
       7 + (889192448*li5half*ln2^3*z3)/7 - 270336*ln2^4*z3 - 
      (9961472*ln2^5*z3)/5 + (159383552*ln2^6*z3)/315 + 
      (83623936*ln2^7*z3)/63 - (250216448*ln2^8*z3)/315 + 1457258496*s6*z3 - 
      (12780011520*ln2*s6*z3)/7 + (250412578603008*ln2^2*s6*z3)/332605 - 
      (1324206735360*s7a*z3)/3451 + (365283511369728*ln2*s7a*z3)/1377935 + 
      (28999680*s7b*z3)/7 + (346806855835578375136*s8a*z3)/1970945244775 - 
      (4200071353238881144832*s8b*z3)/8277970028055 - (23199744*s8c*z3)/7 - 
      (13929023471616*s8d*z3)/332605 + 3547600*z2*z3 + 
      (2951479296*li4half*z2*z3)/7 + (149422080*li5half*z2*z3)/7 + 
      (119537664*li6half*z2*z3)/7 - 14800896*ln2*z2*z3 - 
      (3696230400*li4half*ln2*z2*z3)/7 + 15003648*ln2^2*z2*z3 + 
      (1478492160*li4half*ln2^2*z2*z3)/7 + 12353536*ln2^3*z2*z3 + 
      (270106624*ln2^4*z2*z3)/21 - (691142656*ln2^5*z2*z3)/21 + 
      (699662336*ln2^6*z2*z3)/45 + (61328336277504*s6*z2*z3)/332605 - 
      (127947168*z2^2*z3)/7 + (18894660870144*li4half*z2^2*z3)/1663025 + 
      (791703552*ln2*z2^2*z3)/5 - (5997789184*ln2^2*z2^2*z3)/35 + 
      (223805440*ln2^3*z2^2*z3)/3 - (53577818647552*ln2^4*z2^2*z3)/4989075 + 
      (67009518592*z2^3*z3)/245 - (16178324992*ln2*z2^3*z3)/49 + 
      (1433322075232256*ln2^2*z2^3*z3)/11641175 - 
      (6271064327915000770722032*z2^4*z3)/7243223774548125 + 
      (105679040*z3^2)/3 - 163840*li4half*z3^2 + 
      (27814451740672*li5half*z3^2)/332605 - (644751360*ln2*z3^2)/7 + 
      19574784*ln2^2*z3^2 - (34799616*ln2^3*z3^2)/7 + 
      (83660800*ln2^4*z3^2)/3 - (85119722061824*ln2^5*z3^2)/4989075 + 
      159311296*z2*z3^2 + (10803818496*ln2*z2*z3^2)/49 - 
      (21299686400*ln2^2*z2*z3^2)/49 + (1403329698221056*ln2^3*z2*z3^2)/
       6984705 - (14304036293152*z2^2*z3^2)/17255 + 
      (2847832763676416*ln2*z2^2*z3^2)/3971695 - (94208*z2^3*z3^2)/35 - 
      (1034493440*z3^3)/3 + (3008111360*ln2*z3^3)/7 - 
      (13144557640192*ln2^2*z3^3)/66521 - (1629519807808*z2*z3^3)/66521 - 
      (1024*z3^4)/9 + 92863200*z5 - (18121555968*li4half*z5)/7 - 
      5898240*li5half*z5 - 4718592*li6half*z5 + (22610657280*li4half*ln2*z5)/
       7 - 150847488*ln2^2*z5 - (9044262912*li4half*ln2^2*z5)/7 - 
      (755064832*ln2^4*z5)/7 + (1454422016*ln2^5*z5)/7 - 
      (10204172288*ln2^6*z5)/105 - (2356066299904*s6*z5)/47515 - 
      (1590681888*z2*z5)/7 - (31735658955776*li4half*z2*z5)/332605 + 
      410821632*ln2*z2*z5 + (6555205632*ln2^2*z2*z5)/7 - 
      1453424640*ln2^3*z2*z5 + (602089461569408*ln2^4*z2*z5)/997815 + 
      (653737047104*z2^2*z5)/245 - (83446780941824*ln2*z2^2*z5)/24157 + 
      (100081795637701376*ln2^2*z2^2*z5)/67518815 - 
      (42386525725006839853952*z2^3*z5)/51128638408575 - 151892736*z3*z5 - 
      (14362599424*ln2*z3*z5)/7 + 2706974720*ln2^2*z3*z5 - 
      (376156375212032*ln2^3*z3*z5)/332605 - (10887196496352*z2*z3*z5)/3451 + 
      (1370557129830144*ln2*z2*z3*z5)/567385 - (59904*z2^2*z3*z5)/5 + 
      (3958383139188142278976*z3^2*z5)/2759323342685 - 
      (116846231822496*z5^2)/26911 + (268488970046321792*ln2*z5^2)/75216245 - 
      20736*z2*z5^2 + (5333463504*z7)/7 - 1019904*li4half*z7 + 
      (7257718784*ln2^2*z7)/7 - (11937597440*ln2^3*z7)/7 + 
      (5347831296*ln2^4*z7)/7 + (104867942736*z2*z7)/49 - 
      (125444307840*ln2*z2*z7)/49 + (2527896877478656*ln2^2*z2*z7)/2328235 - 
      (6411687453232793159672*z2^2*z7)/17042879469525 - 
      (27208138994797616*z3*z7)/5462933 + (250218587846220419425554176*ln2*z3*
        z7)/54288110011131555 - 31872*z2*z3*z7 - 191232*z5*z7 - 
      1342177280*(h31111111/2 - h511111/4 + h7111/2 - (17*h91)/8 - 
        li9half*ln2 - (li8half*ln2^2)/2 - (li7half*ln2^3)/6 - 
        (li6half*ln2^4)/24 - (li5half*ln2^5)/120 - (li4half*ln2^6)/120 - 
        ln2^10/43200 + (ln2^8*z2)/11520 - (789*z2^5)/8800 - (ln2^7*z3)/5760 + 
        (27*z2^2*z3^2)/160 + (3*z2*z3*z5)/8 + (3*z5^2)/16 + (3*z3*z7)/8) - 
      (448104543296*z9)/63 + (560126453920*ln2*z9)/63 - 
      (224050581568*ln2^2*z9)/63 + (2551544671187332995658*z2*z9)/
       14900346050499 - (1287680*z3*z9)/9 - 1073741824*
       (h311111111/2 - h5111111/4 + h71111/2 - (17*h911)/8 - ln2^2 - 
        (li9half*ln2^2)/2 - (li8half*ln2^3)/6 - (li7half*ln2^4)/24 - 
        (li6half*ln2^5)/120 - (li5half*ln2^6)/720 - (li4half*ln2^7)/5040 - 
        ln2^11/332640 + (30945*z11)/2048 + (ln2^9*z2)/90720 - 
        (ln2^8*z3)/46080 - (2533*z2^4*z3)/5600 + (5*z2*z3^3)/48 - 
        (99*z2^3*z5)/112 + (3*z3^2*z5)/16 - (57*z2^2*z7)/40 - (5*z2*z9)/3)) ;

li10half -> h31111111/2 - h511111/4 + h7111/2 - (17*h91)/8 - li9half*ln2 - 
  (li8half*ln2^2)/2 - (li7half*ln2^3)/6 - (li6half*ln2^4)/24 - 
  (li5half*ln2^5)/120 - (li4half*ln2^6)/120 - ln2^10/43200 + 
  (ln2^8*z2)/11520 - (789*z2^5)/8800 - (ln2^7*z3)/5760 + (27*z2^2*z3^2)/160 + 
(3*z2*z3*z5)/8 + (3*z5^2)/16 + (3*z3*z7)/8 ;


li11half -> h311111111/2 - h5111111/4 + h71111/2 - (17*h911)/8 - ln2^2 - 
  (li9half*ln2^2)/2 - (li8half*ln2^3)/6 - (li7half*ln2^4)/24 - 
  (li6half*ln2^5)/120 - (li5half*ln2^6)/720 - (li4half*ln2^7)/5040 - 
  ln2^11/332640 + (30945*z11)/2048 + (ln2^9*z2)/90720 - (ln2^8*z3)/46080 - 
  (2533*z2^4*z3)/5600 + (5*z2*z3^3)/48 - (99*z2^3*z5)/112 + (3*z3^2*z5)/16 - 
(57*z2^2*z7)/40 - (5*z2*z9)/3 ;


==> anc/FFdata.m <==
(******************************************************************************

Results for the heavy fermionic contributions to the massive quark from factors

******************************************************************************)

Print["
Results for the heavy fermionic contributions to the massive quark from factors.
The notation closely follows the corresponding expressions in the paper.

FS, FS0, FSpoles, FS01, FS02, FS03

FP, FP0, FPpoles, FP01, FP02, FP03 

FV1, FV10, FV1poles, FV101, FV102, FV103
FV2, FV20, FV2poles, FV201, FV202, FV203

FAV1, FAV10, FAV10r, FAV1poles, FAV101, FAV102, FAV103
FAV2, FAV20, FAV20r, FAV2poles, FAV201, FAV202, FAV203

The complete unrenormalized three-loop result is given by F*. F*poles and F*0 contain the corresponding pole and finite parts, respectively. 

F*0i are placeolders for the non-first-order factorizing contributions. The first few terms of their y expansion are contained in F*0ival and can be inserted using the rule FFinsertExpansions.

In the vector and axial-vector case F*0r contain the contributions to the finite part originating from lower orders in epsilon (see publication for details).

The results for the renormalized form factors are available as F*ren including the lower-order results.

Symbols used are:

nl,nh: number of light, heavy fermions

ep: ep = (4-d)/2 

zn: Zeta[n]
li4half: PolyLog[4,1/2]
ln2: Log[2]

H[__,x]: HPL

x is defined via q^2 / m^2 = - (1-x)^2 / x 
y = (1-x) 

as4Pi = alpha_s / ( 4 Pi )

"] ;

(*********************    scalar form factor    ******************************)

FS = FS0 + FSpoles + nh*(FS01 + FS02*z2 + FS03*z3) ;

FSpoles = -(nh^2*((-64*(1 + x)^2)/27 + (64*(1 + x)*(1 + x^2)*H[0, x])/
          (27*(1 - x))) + nh*((4*(997 + 1418*x + 997*x^2))/27 - 
         (32*(59 + 226*x + 190*x^2 + 226*x^3 + 59*x^4)*H[0, x])/
          (27*(1 - x^2)) + (256*(1 + x^2)^2*H[0, x]^2)/(27*(1 - x)^2) + 
         nl*((-32*(1 + x)^2)/9 + (64*(1 + x)*(1 + x^2)*H[0, x])/
            (27*(1 - x)))))/(2*ep^3*(1 + x)^2) - 
    (nh^2*((-832*(1 + x)^2)/81 - (64*(1 + x)*(1 + x^2)*z2)/(27*(1 - x)) - 
        (256*x*(1 + x)*H[0, x])/(27*(1 - x)) - 
        (128*(1 + x)*(1 + x^2)*H[-1, x]*H[0, x])/(27*(1 - x)) + 
        (32*(1 + x)*(1 + x^2)*H[0, x]^2)/(27*(1 - x)) + 
        (128*(1 + x)*(1 + x^2)*H[0, -1, x])/(27*(1 - x))) + 
      nh*((16*(897 + 1786*x + 897*x^2))/27 - (64*(1 + x^2)^2*z3)/
         (3*(1 - x)^2) + ((-16*(255 - 214*x - 1530*x^2 - 214*x^3 + 255*x^4))/
           (27*(1 - x^2)) + (128*(55 + 164*x + 146*x^2 + 164*x^3 + 55*x^4)*
            H[-1, x])/(27*(1 - x^2)))*H[0, x] + 
        ((64*(-23 - 82*x - 41*x^2 - 59*x^3 + 36*x^4 + 41*x^5))/
           (27*(1 - x)^2*(1 + x)) - (1024*(1 + x^2)^2*H[-1, x])/
           (27*(1 - x)^2))*H[0, x]^2 - (128*(-2 + x^2)*(1 + x^2)*H[0, x]^3)/
         (27*(1 - x)^2) + z2*((64*(55 + 164*x + 110*x^2 + 92*x^3 + 19*x^4))/
           (27*(1 - x^2)) - (64*(1 + x^2)*(-1 + 35*x^2)*H[0, x])/
           (27*(1 - x)^2)) - (128*(1 + x)*(1 + x^2)*H[0, x]*H[1, x])/
         (3*(1 - x)) + ((-128*(55 + 164*x + 146*x^2 + 164*x^3 + 55*x^4))/
           (27*(1 - x^2)) + (2176*(1 + x^2)^2*H[0, x])/(27*(1 - x)^2))*
         H[0, -1, x] + nl*((-64*(1 + x)^2)/3 - (128*(1 + x)*(1 + x^2)*z2)/
           (27*(1 - x)) + (64*(1 + x)*(5 - 24*x + 5*x^2)*H[0, x])/
           (81*(1 - x)) - (256*(1 + x)*(1 + x^2)*H[-1, x]*H[0, x])/
           (27*(1 - x)) + (64*(1 + x)*(1 + x^2)*H[0, x]^2)/(27*(1 - x)) + 
          (256*(1 + x)*(1 + x^2)*H[0, -1, x])/(27*(1 - x))) + 
        ((128*(1 + x)*(1 + x^2))/(3*(1 - x)) - (128*(1 + x^2)^2*H[0, x])/
           (3*(1 - x)^2))*H[0, 1, x] - (256*(1 + x^2)^2*H[0, 0, -1, x])/
         (3*(1 - x)^2) + (256*(1 + x^2)^2*H[0, 0, 1, x])/(3*(1 - x)^2)))/
     (2*ep^2*(1 + x)^2) - 
    (nh^2*((-32*(107 + 294*x + 107*x^2))/81 - (128*(1 + x)*(1 + x^2)*z3)/
         (27*(1 - x)) + ((64*(65 - 68*x + 214*x^2 - 68*x^3 + 65*x^4))/
           (243*(1 - x^2)) + (512*x*(1 + x)*H[-1, x])/(27*(1 - x)) + 
          (128*(1 + x)*(1 + x^2)*H[-1, x]^2)/(27*(1 - x)))*H[0, x] + 
        ((-64*(-5 + 9*x - 14*x^2 + 50*x^3 + 3*x^4 + 5*x^5))/
           (81*(1 - x)*(1 + x)^2) - (64*(1 + x)*(1 + x^2)*H[-1, x])/
           (27*(1 - x)))*H[0, x]^2 + (32*(1 + x)*(1 + x^2)*H[0, x]^3)/
         (27*(1 - x)) + z2*((-32*(-33 - 35*x - 178*x^2 + 130*x^3 + 19*x^4 + 
             33*x^5))/(27*(1 - x)*(1 + x)^2) + (128*(1 + x)*(1 + x^2)*
            H[-1, x])/(27*(1 - x)) + (160*(1 + x)*(1 + x^2)*H[0, x])/
           (27*(1 - x))) + ((-512*x*(1 + x))/(27*(1 - x)) - 
          (256*(1 + x)*(1 + x^2)*H[-1, x])/(27*(1 - x)))*H[0, -1, x] + 
        (256*(1 + x)*(1 + x^2)*H[0, -1, -1, x])/(27*(1 - x)) + 
        (128*(1 + x)*(1 + x^2)*H[0, 0, -1, x])/(27*(1 - x))) + 
      nh*((64*(11134 + 45469*x + 67950*x^2 + 45469*x^3 + 11134*x^4))/
         (243*(1 + x)^2) + (32*(-499 + 45*x - 2452*x^2 + 3072*x^3 + 265*x^4 + 
           809*x^5)*z2^2)/(135*(1 - x)^2*(1 + x)) + 
        ((-32*(5411 + 5015*x - 11707*x^2 - 28382*x^3 - 11707*x^4 + 5015*x^5 + 
             5411*x^6))/(243*(1 - x)*(1 + x)^3) + 
          (32*(499 - 730*x - 3050*x^2 - 730*x^3 + 499*x^4)*H[-1, x])/
           (27*(1 - x^2)) - (256*(62 + 151*x + 142*x^2 + 151*x^3 + 62*x^4)*
            H[-1, x]^2)/(27*(1 - x^2)))*H[0, x] + 
        ((8*(-4921 - 5140*x + 17638*x^2 + 90780*x^3 + 50716*x^4 - 69132*x^5 - 
             75926*x^6 - 892*x^7 + 5069*x^8))/(243*(1 - x)^2*(1 + x)^4) - 
          (32*(-331 - 1245*x - 124*x^2 - 196*x^3 - 425*x^4 + 273*x^5)*
            H[-1, x])/(27*(1 - x)^2*(1 + x)) + (2048*(1 + x^2)^2*H[-1, x]^2)/
           (27*(1 - x)^2))*H[0, x]^2 + 
        ((32*(-100 - 646*x - 1097*x^2 - 1103*x^3 - 210*x^4 - 288*x^5 + 
             191*x^6 + 181*x^7))/(81*(1 - x)^2*(1 + x)^3) - 
          (128*(1 + x^2)*(-1 + 5*x^2)*H[-1, x])/(27*(1 - x)^2))*H[0, x]^3 + 
        (16*(36 + 36*x + 53*x^2 + 35*x^3 + 8*x^4 + 8*x^5)*H[0, x]^4)/
         (81*(1 - x)^2*(1 + x)) + 
        (((-256*(1 + x)*(7 - 32*x + 7*x^2))/(27*(1 - x)) + 
            (256*(1 + x)*(1 + x^2)*H[-1, x])/(1 - x))*H[0, x] + 
          (256*(-17 - 32*x + 48*x^2 - 32*x^3 + x^4)*H[0, x]^2)/
           (27*(1 - x)^2) + (128*(-29 + 3*x - 164*x^2 + 156*x^3 - 7*x^4 + 
             25*x^5)*H[0, x]^3)/(81*(1 - x)^2*(1 + x)))*H[1, x] - 
        (128*(1 + x)*(1 + x^2)*H[0, x]*H[1, x]^2)/(3*(1 - x)) + 
        z3*((-64*(-149 + 213*x - 122*x^2 - 194*x^3 + 799*x^4 + 221*x^5))/
           (27*(1 - x)^2*(1 + x)) + (256*(1 + x^2)^2*H[-1, x])/
           (3*(1 - x)^2) - (64*(-53 + 75*x - 646*x^2 + 682*x^3 - 57*x^4 + 
             71*x^5)*H[0, x])/(27*(1 - x)^2*(1 + x)) - 
          (256*(1 + x^2)^2*H[1, x])/(27*(1 - x)^2)) + 
        ((-32*(499 - 730*x - 3050*x^2 - 730*x^3 + 499*x^4))/(27*(1 - x^2)) + 
          (512*(62 + 151*x + 142*x^2 + 151*x^3 + 62*x^4)*H[-1, x])/
           (27*(1 - x^2)) + ((-64*(163 + 1050*x - 1146*x^2 + 1050*x^3 + 163*
                x^4))/(27*(1 - x)^2) - (8704*(1 + x^2)^2*H[-1, x])/
             (27*(1 - x)^2))*H[0, x] + (128*(-6 + 26*x - 123*x^2 + 211*x^3 + 
             18*x^4 + 50*x^5)*H[0, x]^2)/(27*(1 - x)^2*(1 + x)) + 
          ((-256*(1 + x)*(1 + x^2))/(1 - x) + (512*(1 + x^2)^2*H[0, x])/
             (27*(1 - x)^2))*H[1, x])*H[0, -1, x] + 
        (4480*(1 + x^2)^2*H[0, -1, x]^2)/(27*(1 - x)^2) + 
        ((256*(1 + x)*(7 - 32*x + 7*x^2))/(27*(1 - x)) - 
          (256*(1 + x)*(1 + x^2)*H[-1, x])/(1 - x) + 
          ((512*(13 + 47*x - 56*x^2 + 47*x^3 + 13*x^4))/(27*(1 - x)^2) + 
            (512*(1 + x^2)^2*H[-1, x])/(3*(1 - x)^2))*H[0, x] - 
          (256*(-5 + 19*x - 110*x^2 + 142*x^3 - 3*x^4 + 21*x^5)*H[0, x]^2)/
           (27*(1 - x)^2*(1 + x)) + ((256*(1 + x)*(1 + x^2))/(3*(1 - x)) - 
            (512*(1 + x^2)^2*H[0, x])/(27*(1 - x)^2))*H[1, x] - 
          (6400*(1 + x^2)^2*H[0, -1, x])/(27*(1 - x)^2))*H[0, 1, x] + 
        (896*(1 + x^2)^2*H[0, 1, x]^2)/(27*(1 - x)^2) + 
        z2*((256*ln2*(1 + x^2))/3 + (2*(-7017 - 11469*x - 82753*x^2 - 
             106013*x^3 - 24083*x^4 + 44113*x^5 + 22973*x^6 + 13209*x^7))/
           (27*(1 - x)*(1 + x)^4) - (64*(143 + 340*x + 352*x^2 + 436*x^3 + 
             137*x^4)*H[-1, x])/(27*(1 - x^2)) + 
          ((-16*(49 - 433*x - 1661*x^2 - 1563*x^3 - 2993*x^4 + 1073*x^5 + 
               1277*x^6 + 155*x^7))/(27*(1 - x)^2*(1 + x)^3) + 
            (512*(1 + x^2)*(13 + 4*x^2)*H[-1, x])/(27*(1 - x)^2))*H[0, x] + 
          (64*(7 + 23*x - x^2 + 157*x^3 + 55*x^4 + 71*x^5)*H[0, x]^2)/
           (27*(1 - x)^2*(1 + x)) + ((128*(1 + x)*(1 + x^2))/(3*(1 - x)) + 
            (512*(-14 + 2*x - 81*x^2 + 79*x^3 - 3*x^4 + 13*x^5)*H[0, x])/
             (27*(1 - x)^2*(1 + x)))*H[1, x] + 
          (128*(-41 - 41*x - 16*x^2 - 52*x^3 + 7*x^4 + 7*x^5)*H[0, -1, x])/
           (27*(1 - x)^2*(1 + x)) - (128*(-65 - x - 342*x^2 + 298*x^3 - 
             21*x^4 + 43*x^5)*H[0, 1, x])/(27*(1 - x)^2*(1 + x))) + 
        ((-512*(62 + 151*x + 142*x^2 + 151*x^3 + 62*x^4))/(27*(1 - x^2)) - 
          (256*(1 + x^2)^2*H[0, x])/(27*(1 - x)^2))*H[0, -1, -1, x] + 
        ((256*(1 + x)*(1 + x^2))/(1 - x) + (1792*(1 + x^2)^2*H[0, x])/
           (27*(1 - x)^2))*H[0, -1, 1, x] + 
        ((64*(-5 + 1181*x - 316*x^2 - 388*x^3 + 2001*x^4 + 599*x^5))/
           (27*(1 - x)^2*(1 + x)) + (1024*(1 + x^2)^2*H[-1, x])/
           (3*(1 - x)^2) - (512*(-11 + 29*x - 208*x^2 + 216*x^3 - 25*x^4 + 
             15*x^5)*H[0, x])/(27*(1 - x)^2*(1 + x)) - 
          (1024*(1 + x^2)^2*H[1, x])/(27*(1 - x)^2))*H[0, 0, -1, x] + 
        nl*((-640*(37 + 86*x + 37*x^2))/243 - (512*(1 + x)*(1 + x^2)*z3)/
           (27*(1 - x)) + ((128*(17 - 40*x - 34*x^2 - 40*x^3 + 17*x^4))/
             (81*(1 - x^2)) - (256*(1 + x)*(5 - 24*x + 5*x^2)*H[-1, x])/
             (81*(1 - x)) + (512*(1 + x)*(1 + x^2)*H[-1, x]^2)/(27*(1 - x)))*
           H[0, x] + ((-128*(-5 + 6*x + 10*x^2 + 42*x^3 + 3*x^4))/
             (81*(1 - x)*(1 + x)^2) - (256*(1 + x)*(1 + x^2)*H[-1, x])/
             (27*(1 - x)))*H[0, x]^2 + (64*(1 + x)*(1 + x^2)*H[0, x]^3)/
           (27*(1 - x)) + z2*((-16*(-53 + 81*x - 1130*x^2 + 298*x^3 - 225*
                x^4 + 133*x^5))/(81*(1 - x)*(1 + x)^2) + 
            (512*(1 + x)*(1 + x^2)*H[-1, x])/(27*(1 - x)) + 
            (224*(1 + x)*(1 + x^2)*H[0, x])/(27*(1 - x))) + 
          ((256*(1 + x)*(5 - 24*x + 5*x^2))/(81*(1 - x)) - 
            (1024*(1 + x)*(1 + x^2)*H[-1, x])/(27*(1 - x)))*H[0, -1, x] + 
          (1024*(1 + x)*(1 + x^2)*H[0, -1, -1, x])/(27*(1 - x)) + 
          (512*(1 + x)*(1 + x^2)*H[0, 0, -1, x])/(27*(1 - x))) + 
        ((-512*(9 + 62*x - 64*x^2 + 62*x^3 + 27*x^4))/(27*(1 - x)^2) - 
          (1024*(1 + x^2)^2*H[-1, x])/(3*(1 - x)^2) + 
          (1024*(-2 + 14*x - 83*x^2 + 89*x^3 - 11*x^4 + 5*x^5)*H[0, x])/
           (27*(1 - x)^2*(1 + x)) + (1024*(1 + x^2)^2*H[1, x])/
           (27*(1 - x)^2))*H[0, 0, 1, x] + ((256*(1 + x)*(1 + x^2))/(1 - x) + 
          (1792*(1 + x^2)^2*H[0, x])/(27*(1 - x)^2))*H[0, 1, -1, x] + 
        ((-256*(1 + x)*(1 + x^2))/(3*(1 - x)) - (1280*(1 + x^2)^2*H[0, x])/
           (27*(1 - x)^2))*H[0, 1, 1, x] + 
        (4096*(1 + x^2)^2*H[0, -1, 0, 1, x])/(27*(1 - x)^2) - 
        (1024*(1 + x^2)^2*H[0, 0, -1, -1, x])/(3*(1 - x)^2) + 
        (1024*(1 + x^2)^2*H[0, 0, -1, 1, x])/(3*(1 - x)^2) - 
        (256*(17 - 31*x + 289*x^2 - 225*x^3 + 63*x^4 + 15*x^5)*
          H[0, 0, 0, -1, x])/(9*(1 - x)^2*(1 + x)) + 
        (256*(23 - 57*x + 500*x^2 - 372*x^3 + 121*x^4 + 41*x^5)*
          H[0, 0, 0, 1, x])/(27*(1 - x)^2*(1 + x)) + 
        (1024*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(1 - x)^2) - 
	  (1024*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(1 - x)^2)))/(2*ep*(1 + x)^2) ;

FS0 = -(nh^2*((-16*(3859 + 15236*x + 22882*x^2 + 15236*x^3 + 3859*x^4))/
         (243*(1 + x)^2) - (128*(1 + x)*(1 + x^2)*z2^2)/(9*(1 - x)) + 
        ((32*(599 - 4456*x - 20887*x^2 - 30512*x^3 - 20887*x^4 - 4456*x^5 + 
             599*x^6))/(729*(1 - x)*(1 + x)^3) - 
          (128*(65 - 68*x + 214*x^2 - 68*x^3 + 65*x^4)*H[-1, x])/
           (243*(1 - x)*(1 + x)) - (512*x*(1 + x)*H[-1, x]^2)/(27*(1 - x)) - 
          (256*(1 + x)*(1 + x^2)*H[-1, x]^3)/(81*(1 - x)))*H[0, x] + 
        ((64*(54 - 75*x - 240*x^2 + 131*x^3 + 304*x^4 + 445*x^5 + 202*x^6 + 
             11*x^7))/(243*(1 - x)*(1 + x)^4) + 
          (128*(-5 + 9*x - 14*x^2 + 50*x^3 + 3*x^4 + 5*x^5)*H[-1, x])/
           (81*(1 - x)*(1 + x)^2) + (64*(1 + x)*(1 + x^2)*H[-1, x]^2)/
           (27*(1 - x)))*H[0, x]^2 + 
        ((-64*(-15 - 12*x + 54*x^2 + 464*x^3 + 1122*x^4 + 944*x^5 + 358*x^6 + 
             84*x^7 + 25*x^8))/(243*(1 - x)*(1 + x)^5) - 
          (64*(1 + x)*(1 + x^2)*H[-1, x])/(81*(1 - x)))*H[0, x]^3 + 
        (8*(1 + x)*(1 + x^2)*H[0, x]^4)/(9*(1 - x)) + 
        z3*((-256*(-35 - 66*x - 143*x^2 + 107*x^3 + 54*x^4 + 35*x^5))/
           (81*(1 - x)*(1 + x)^2) + (256*(1 + x)*(1 + x^2)*H[-1, x])/
           (27*(1 - x)) - (704*(1 + x)*(1 + x^2)*H[0, x])/(27*(1 - x))) + 
        (256*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, x]^2*H[1, x])/
         (81*(1 + x)^2) + ((128*(65 - 68*x + 214*x^2 - 68*x^3 + 65*x^4))/
           (243*(1 - x)*(1 + x)) + (1024*x*(1 + x)*H[-1, x])/(27*(1 - x)) + 
          (256*(1 + x)*(1 + x^2)*H[-1, x]^2)/(27*(1 - x)) - 
          (128*(1 + x)*(1 + x^2)*H[0, x]^2)/(27*(1 - x)))*H[0, -1, x] + 
        z2*((-512*ln2*(11 + 26*x + 70*x^2 + 26*x^3 + 11*x^4))/
           (27*(1 + x)^2) - (32*(-5939 - 13747*x - 7507*x^2 + 1301*x^3 + 
             7399*x^4 + 11607*x^5 + 16287*x^6 + 7239*x^7))/
           (1215*(1 - x)*(1 + x)^4) + (256*(-5 + x - 38*x^2 + 26*x^3 - 
             5*x^4 + 5*x^5)*H[-1, x])/(27*(1 - x)*(1 + x)^2) - 
          (128*(1 + x)*(1 + x^2)*H[-1, x]^2)/(27*(1 - x)) + 
          ((-128*(-5 + 9*x + 112*x^2 + 539*x^3 + 1062*x^4 + 779*x^5 + 264*
                x^6 + 57*x^7 + 15*x^8))/(81*(1 - x)*(1 + x)^5) - 
            (64*(1 + x)*(1 + x^2)*H[-1, x])/(27*(1 - x)))*H[0, x] + 
          (16*(1 + x)*(1 + x^2)*H[0, x]^2)/(3*(1 - x)) - 
          (64*(1 + x)*(1 + x^2)*H[0, -1, x])/(3*(1 - x))) + 
        ((-512*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, x])/(81*(1 + x)^2) + 
          (256*(1 + x)*(1 + x^2)*H[0, x]^2)/(27*(1 - x)))*H[0, 1, x] + 
        ((-1024*x*(1 + x))/(27*(1 - x)) - (512*(1 + x)*(1 + x^2)*H[-1, x])/
           (27*(1 - x)))*H[0, -1, -1, x] + 
        ((-256*(-5 + 9*x - 14*x^2 + 50*x^3 + 3*x^4 + 5*x^5))/
           (81*(1 - x)*(1 + x)^2) - (256*(1 + x)*(1 + x^2)*H[-1, x])/
           (27*(1 - x)) + (256*(1 + x)*(1 + x^2)*H[0, x])/(27*(1 - x)))*
         H[0, 0, -1, x] + ((512*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4))/
           (81*(1 + x)^2) - (1024*(1 + x)*(1 + x^2)*H[0, x])/(27*(1 - x)))*
         H[0, 0, 1, x] + (512*(1 + x)*(1 + x^2)*H[0, -1, -1, -1, x])/
         (27*(1 - x)) + (256*(1 + x)*(1 + x^2)*H[0, 0, -1, -1, x])/
         (27*(1 - x)) + (128*(1 + x)*(1 + x^2)*H[0, 0, 0, -1, x])/
         (27*(1 - x)) + (512*(1 + x)*(1 + x^2)*H[0, 0, 0, 1, x])/
         (9*(1 - x))) + nh*(-40*(1 + 4*x + x^2)*z5 + (160*x^2*z5*H[0, x])/
         ((1 - x)*(1 + x)) + ln2^4*((-32*(35 + 106*x + 35*x^2))/81 + 
          (64*(8 - 11*x - 2*x^2 - 11*x^3 + 8*x^4)*H[0, x])/
           (81*(1 - x)*(1 + x))) + li4half*((-256*(35 + 106*x + 35*x^2))/27 + 
          (512*(8 - 11*x - 2*x^2 - 11*x^3 + 8*x^4)*H[0, x])/
           (27*(1 - x)*(1 + x))) + z2^2*((32*(2146 + 3383*x + 2146*x^2))/
           135 - (128*ln2*(49 - 10*x + 166*x^2 - 10*x^3 + 49*x^4))/
           (3*(1 - x)*(1 + x)) + (32*(1612 + 3737*x + 6068*x^2 + 3737*x^3 + 
             1612*x^4)*H[0, x])/(135*(1 - x)*(1 + x))) + 
        z2*(z3*(16*(13 + 20*x + 13*x^2) + (192*x^2*H[0, x])/
             ((1 - x)*(1 + x))) + ln2^2*((-128*(41 - 125*x + 41*x^2))/27 - 
            (128*(26 + 25*x - 20*x^2 + 25*x^3 + 26*x^4)*H[0, x])/
             (27*(1 - x)*(1 + x))) + 
          ln2*((-128*(536 - 15135*x - 63923*x^2 - 147609*x^3 - 194394*x^4 - 
               147609*x^5 - 63923*x^6 - 15135*x^7 + 536*x^8))/
             (81*x*(1 + x)^4) + (64*(243 + 1042*x - 569*x^2 + 1600*x^3 - 1127*
                x^4 + 790*x^5 + 261*x^6)*H[0, x])/(27*(1 - x)*(1 + x)^3) - 
            (128*(-2 - 2*x - 70*x^2 + 71*x^3 - 11*x^4 + 70*x^5)*H[0, x]^2)/
             (9*(1 - x)^2*(1 + x)) + H[-1, x]*((128*(1 - 16*x + x^2))/3 - 
              (256*(33 + 12*x + 100*x^2 + 12*x^3 + 33*x^4)*H[0, x])/(3*
                (1 - x)*(1 + x))) - (256*(7 - 13*x + 34*x^2 - 13*x^3 + 7*x^4)*
              H[0, x]*H[1, x])/(3*(1 - x)*(1 + x)) + 
            (256*(35 + 16*x + 98*x^2 + 16*x^3 + 35*x^4)*H[0, -1, x])/
             (3*(1 - x)*(1 + x)) + (256*(7 - 13*x + 34*x^2 - 13*x^3 + 7*x^4)*
              H[0, 1, x])/(3*(1 - x)*(1 + x)))) + 
        nl*((-1664*(77 + 142*x + 77*x^2))/243 - (3968*(1 + x)*(1 + x^2)*z2^2)/
           (135*(1 - x)) + ((2048*(16 - 193*x - 445*x^2 - 193*x^3 + 16*x^4))/
             (729*(1 - x)*(1 + x)) - (512*(17 - 40*x - 34*x^2 - 40*x^3 + 17*
                x^4)*H[-1, x])/(81*(1 - x)*(1 + x)) + 
            (512*(1 + x)*(5 - 24*x + 5*x^2)*H[-1, x]^2)/(81*(1 - x)) - 
            (2048*(1 + x)*(1 + x^2)*H[-1, x]^3)/(81*(1 - x)))*H[0, x] + 
          ((128*(18 - 59*x - 123*x^2 - 25*x^3 + 13*x^4 + 16*x^5))/
             (81*(1 - x)*(1 + x)^2) + (512*(-5 + 6*x + 10*x^2 + 42*x^3 + 3*
                x^4)*H[-1, x])/(81*(1 - x)*(1 + x)^2) + 
            (512*(1 + x)*(1 + x^2)*H[-1, x]^2)/(27*(1 - x)))*H[0, x]^2 + 
          ((-128*(-5 + 9*x + 22*x^2 + 86*x^3 + 3*x^4 + 5*x^5))/
             (81*(1 - x)*(1 + x)^2) - (128*(1 + x)*(1 + x^2)*H[-1, x])/
             (27*(1 - x)))*H[0, x]^3 + (16*(1 + x)*(1 + x^2)*H[0, x]^4)/
           (9*(1 - x)) + z3*((-32*(-165 - 375*x - 1938*x^2 + 274*x^3 + 87*
                x^4 + 325*x^5))/(81*(1 - x)*(1 + x)^2) + 
            (2048*(1 + x)*(1 + x^2)*H[-1, x])/(27*(1 - x)) - 
            (64*(1 + x)*(1 + x^2)*H[0, x])/(3*(1 - x))) + 
          (256*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, x]^2*H[1, x])/
           (81*(1 + x)^2) + ((512*(17 - 40*x - 34*x^2 - 40*x^3 + 17*x^4))/
             (81*(1 - x)*(1 + x)) - (1024*(1 + x)*(5 - 24*x + 5*x^2)*
              H[-1, x])/(81*(1 - x)) + (2048*(1 + x)*(1 + x^2)*H[-1, x]^2)/
             (27*(1 - x)) - (128*(1 + x)*(1 + x^2)*H[0, x]^2)/(9*(1 - x)))*
           H[0, -1, x] + z2*((-512*ln2*(11 + 26*x + 70*x^2 + 26*x^3 + 11*
                x^4))/(27*(1 + x)^2) - (32*(-119 + 611*x + 746*x^2 - 1930*
                x^3 - 979*x^4 + 391*x^5))/(81*(1 - x)*(1 + x)^2) + 
            (1024*(-5 - 74*x^2 + 22*x^3 - 9*x^4 + 10*x^5)*H[-1, x])/
             (81*(1 - x)*(1 + x)^2) - (1024*(1 + x)*(1 + x^2)*H[-1, x]^2)/
             (27*(1 - x)) + ((-32*(-55 + 147*x + 524*x^2 + 1548*x^3 + 
                 51*x^4 + 105*x^5))/(81*(1 - x)*(1 + x)^2) - (128*(1 + x)*
                (1 + x^2)*H[-1, x])/(27*(1 - x)))*H[0, x] + 
            (32*(1 + x)*(1 + x^2)*H[0, x]^2)/(3*(1 - x)) - 
            (128*(1 + x)*(1 + x^2)*H[0, -1, x])/(9*(1 - x))) + 
          ((-512*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, x])/(81*(1 + x)^2) + 
            (256*(1 + x)*(1 + x^2)*H[0, x]^2)/(27*(1 - x)))*H[0, 1, x] + 
          ((1024*(1 + x)*(5 - 24*x + 5*x^2))/(81*(1 - x)) - 
            (4096*(1 + x)*(1 + x^2)*H[-1, x])/(27*(1 - x)))*H[0, -1, -1, x] + 
          ((-1024*(-5 + 6*x + 10*x^2 + 42*x^3 + 3*x^4))/(81*(1 - x)*
              (1 + x)^2) - (2048*(1 + x)*(1 + x^2)*H[-1, x])/(27*(1 - x)) + 
            (256*(1 + x)*(1 + x^2)*H[0, x])/(9*(1 - x)))*H[0, 0, -1, x] + 
          ((512*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4))/(81*(1 + x)^2) - 
            (1024*(1 + x)*(1 + x^2)*H[0, x])/(27*(1 - x)))*H[0, 0, 1, x] + 
          (4096*(1 + x)*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(1 - x)) + 
          (2048*(1 + x)*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(1 - x)) + 
          (256*(1 + x)*(1 + x^2)*H[0, 0, 0, -1, x])/(9*(1 - x)) + 
          (512*(1 + x)*(1 + x^2)*H[0, 0, 0, 1, x])/(9*(1 - x)))))/
  (2*(1 + x)^2) ;



(*******************   pseudo-scalar form factor  ***************************)

FP = FP0 + FPpoles + nh*(FP01 + FP02*z2 + FP03*z3) ;

FPpoles = (nh^2*((64*(1 - x)^2)/27 + (64*(-1 + x)*(1 + x^2)*H[0, x])/
         (27*(1 + x))) + nh*((-3988*(1 - x)^2)/27 - 
        (32*(-1 + x)*(59 + 36*x + 59*x^2)*H[0, x])/(27*(1 + x)) - 
        (256*(1 + x^2)^2*H[0, x]^2)/(27*(1 + x)^2) + 
        nl*((32*(1 - x)^2)/9 + (64*(-1 + x)*(1 + x^2)*H[0, x])/
           (27*(1 + x)))))/(2*ep^3*(1 - x)^2) + 
    (nh^2*((832*(1 - x)^2)/81 - (64*(-1 + x)*(1 + x^2)*z2)/(27*(1 + x)) - 
        (128*(-1 + x)*(1 + x^2)*H[-1, x]*H[0, x])/(27*(1 + x)) + 
        (32*(-1 + x)*(1 + x^2)*H[0, x]^2)/(27*(1 + x)) + 
        (128*(-1 + x)*(1 + x^2)*H[0, -1, x])/(27*(1 + x))) + 
      nh*((-16*(1 - x)^2*(299 + 694*x + 299*x^2))/(9*(1 + x)^2) + 
        (64*(1 + x^2)^2*z3)/(3*(1 + x)^2) + 
        ((-16*(-1 + x)*(255 + 370*x + 806*x^2 + 370*x^3 + 255*x^4))/
           (27*(1 + x)^3) + (128*(-1 + x)*(55 + 18*x + 55*x^2)*H[-1, x])/
           (27*(1 + x)))*H[0, x] + ((-64*(-1 + x)*(23 + 9*x + 41*x^2))/
           (27*(1 + x)) + (1024*(1 + x^2)^2*H[-1, x])/(27*(1 + x)^2))*
         H[0, x]^2 + (128*(-2 + x^2)*(1 + x^2)*H[0, x]^3)/(27*(1 + x)^2) + 
        z2*((64*(-1 + x)*(55 + 18*x + 19*x^2))/(27*(1 + x)) + 
          (64*(1 + x^2)*(-1 + 35*x^2)*H[0, x])/(27*(1 + x)^2)) - 
        (128*(-1 + x)*(1 + x^2)*H[0, x]*H[1, x])/(3*(1 + x)) + 
        ((-128*(-1 + x)*(55 + 18*x + 55*x^2))/(27*(1 + x)) - 
          (2176*(1 + x^2)^2*H[0, x])/(27*(1 + x)^2))*H[0, -1, x] + 
        nl*((64*(1 - x)^2)/3 - (128*(-1 + x)*(1 + x^2)*z2)/(27*(1 + x)) + 
          (320*(-1 + x)*(1 + x^2)*H[0, x])/(81*(1 + x)) - 
          (256*(-1 + x)*(1 + x^2)*H[-1, x]*H[0, x])/(27*(1 + x)) + 
          (64*(-1 + x)*(1 + x^2)*H[0, x]^2)/(27*(1 + x)) + 
          (256*(-1 + x)*(1 + x^2)*H[0, -1, x])/(27*(1 + x))) + 
        ((128*(-1 + x)*(1 + x^2))/(3*(1 + x)) + (128*(1 + x^2)^2*H[0, x])/
           (3*(1 + x)^2))*H[0, 1, x] + (256*(1 + x^2)^2*H[0, 0, -1, x])/
         (3*(1 + x)^2) - (256*(1 + x^2)^2*H[0, 0, 1, x])/(3*(1 + x)^2)))/
     (2*ep^2*(1 - x)^2) + 
    (nh^2*((32*(1 - x)^2*(107 + 198*x + 107*x^2))/(81*(1 + x)^2) - 
        (128*(-1 + x)*(1 + x^2)*z3)/(27*(1 + x)) + 
        ((64*(-1 + x)*(65 + 196*x + 166*x^2 + 196*x^3 + 65*x^4))/
           (243*(1 + x)^3) + (128*(-1 + x)*(1 + x^2)*H[-1, x]^2)/
           (27*(1 + x)))*H[0, x] + 
        ((-64*(1 - x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/(81*(1 + x)^4) - 
          (64*(-1 + x)*(1 + x^2)*H[-1, x])/(27*(1 + x)))*H[0, x]^2 + 
        (32*(-1 + x)*(1 + x^2)*H[0, x]^3)/(27*(1 + x)) + 
        z2*((-32*(1 - x)^2*(33 + 108*x + 118*x^2 + 108*x^3 + 33*x^4))/
           (27*(1 + x)^4) + (128*(-1 + x)*(1 + x^2)*H[-1, x])/(27*(1 + x)) + 
          (160*(-1 + x)*(1 + x^2)*H[0, x])/(27*(1 + x))) - 
        (256*(-1 + x)*(1 + x^2)*H[-1, x]*H[0, -1, x])/(27*(1 + x)) + 
        (256*(-1 + x)*(1 + x^2)*H[0, -1, -1, x])/(27*(1 + x)) + 
        (128*(-1 + x)*(1 + x^2)*H[0, 0, -1, x])/(27*(1 + x))) + 
      nh*((-128*(1 - x)^2*(5567 + 21986*x + 33054*x^2 + 21986*x^3 + 
           5567*x^4))/(243*(1 + x)^4) + 
        (32*(499 - 1043*x + 156*x^2 + 776*x^3 - 1353*x^4 + 809*x^5)*z2^2)/
         (135*(1 - x)*(1 + x)^2) + 
        ((-32*(-1 + x)*(5411 + 25439*x + 53201*x^2 + 69802*x^3 + 53201*x^4 + 
             25439*x^5 + 5411*x^6))/(243*(1 + x)^5) + 
          (32*(-1 + x)*(499 + 998*x + 1574*x^2 + 998*x^3 + 499*x^4)*H[-1, x])/
           (27*(1 + x)^3) - (256*(-1 + x)*(62 + 9*x + 62*x^2)*H[-1, x]^2)/
           (27*(1 + x)))*H[0, x] + 
        ((-8*(-4921 - 14812*x - 13562*x^2 - 10044*x^3 + 21436*x^4 + 
             50652*x^5 + 56746*x^6 + 25148*x^7 + 5069*x^8))/(243*(1 + x)^6) + 
          (32*(-331 - 166*x - 170*x^2 - 94*x^3 + 273*x^4)*H[-1, x])/
           (27*(1 + x)^2) - (2048*(1 + x^2)^2*H[-1, x]^2)/(27*(1 + x)^2))*
         H[0, x]^2 + ((32*(100 + 246*x + 275*x^2 + 278*x^3 + 123*x^4 - 
             726*x^5 - 359*x^6 + 266*x^7 + 181*x^8))/(81*(1 - x)*(1 + x)^5) + 
          (128*(1 + x^2)*(-1 + 5*x^2)*H[-1, x])/(27*(1 + x)^2))*H[0, x]^3 + 
        (16*(-36 + 36*x - 49*x^2 + 39*x^3 - 8*x^4 + 8*x^5)*H[0, x]^4)/
         (81*(1 - x)*(1 + x)^2) + (((-1792*(-1 + x)*(1 + x^2))/(27*(1 + x)) + 
            (256*(-1 + x)*(1 + x^2)*H[-1, x])/(1 + x))*H[0, x] - 
          (256*(-17 - 6*x - 6*x^3 + x^4)*H[0, x]^2)/(27*(1 + x)^2) - 
          (128*(-29 + 32*x - 4*x^2 - 32*x^3 + 25*x^4)*H[0, x]^3)/
           (81*(1 + x)^2))*H[1, x] - (128*(-1 + x)*(1 + x^2)*H[0, x]*
          H[1, x]^2)/(3*(1 + x)) + 
        z3*((64*(-149 + 94*x + 164*x^2 + 166*x^3 + 221*x^4))/(27*(1 + x)^2) - 
          (256*(1 + x^2)^2*H[-1, x])/(3*(1 + x)^2) - 
          (64*(53 - 181*x + 118*x^2 + 154*x^3 - 199*x^4 + 71*x^5)*H[0, x])/
           (27*(1 - x)*(1 + x)^2) + (256*(1 + x^2)^2*H[1, x])/
           (27*(1 + x)^2)) + ((-32*(-1 + x)*(499 + 998*x + 1574*x^2 + 
             998*x^3 + 499*x^4))/(27*(1 + x)^3) + 
          (512*(-1 + x)*(62 + 9*x + 62*x^2)*H[-1, x])/(27*(1 + x)) + 
          ((64*(163 + 174*x + 54*x^2 + 174*x^3 + 163*x^4))/(27*(1 + x)^2) + 
            (8704*(1 + x^2)^2*H[-1, x])/(27*(1 + x)^2))*H[0, x] + 
          (128*(6 - 38*x - 9*x^2 + 79*x^3 - 82*x^4 + 50*x^5)*H[0, x]^2)/
           (27*(1 - x)*(1 + x)^2) + ((-256*(-1 + x)*(1 + x^2))/(1 + x) - 
            (512*(1 + x^2)^2*H[0, x])/(27*(1 + x)^2))*H[1, x])*H[0, -1, x] - 
        (4480*(1 + x^2)^2*H[0, -1, x]^2)/(27*(1 + x)^2) + 
        ((1792*(-1 + x)*(1 + x^2))/(27*(1 + x)) - 
          (256*(-1 + x)*(1 + x^2)*H[-1, x])/(1 + x) + 
          ((-512*(13 + 5*x - 8*x^2 + 5*x^3 + 13*x^4))/(27*(1 + x)^2) - 
            (512*(1 + x^2)^2*H[-1, x])/(3*(1 + x)^2))*H[0, x] - 
          (256*(5 - 29*x + 10*x^2 + 42*x^3 - 45*x^4 + 21*x^5)*H[0, x]^2)/
           (27*(1 - x)*(1 + x)^2) + ((256*(-1 + x)*(1 + x^2))/(3*(1 + x)) + 
            (512*(1 + x^2)^2*H[0, x])/(27*(1 + x)^2))*H[1, x] + 
          (6400*(1 + x^2)^2*H[0, -1, x])/(27*(1 + x)^2))*H[0, 1, x] - 
        (896*(1 + x^2)^2*H[0, 1, x]^2)/(27*(1 + x)^2) + 
        z2*((-256*ln2*(1 - x)^2*(3 + 4*x + 3*x^2))/(9*(1 + x)^2) + 
          (2*(7017 + 19428*x - 12044*x^2 - 38052*x^3 - 48650*x^4 + 5148*x^5 + 
             34324*x^6 + 44196*x^7 + 13209*x^8))/(27*(1 + x)^6) - 
          (64*(-143 - 18*x - 54*x^2 + 54*x^3 + 137*x^4)*H[-1, x])/
           (27*(1 + x)^2) + ((-16*(-49 + 74*x + 396*x^2 - 346*x^3 - 2634*
                x^4 - 778*x^5 + 852*x^6 + 794*x^7 + 155*x^8))/
             (27*(1 - x)*(1 + x)^5) - (512*(1 + x^2)*(13 + 4*x^2)*H[-1, x])/
             (27*(1 + x)^2))*H[0, x] + (64*(-7 - 9*x - 67*x^2 + 89*x^3 - 
             87*x^4 + 71*x^5)*H[0, x]^2)/(27*(1 - x)*(1 + x)^2) + 
          ((128*(-1 + x)*(1 + x^2))/(3*(1 + x)) - 
            (512*(-14 + 16*x - x^2 - 16*x^3 + 13*x^4)*H[0, x])/
             (27*(1 + x)^2))*H[1, x] + (128*(41 - 41*x + 40*x^2 - 28*x^3 - 
             7*x^4 + 7*x^5)*H[0, -1, x])/(27*(1 - x)*(1 + x)^2) + 
          (128*(-65 + 64*x - 22*x^2 - 64*x^3 + 43*x^4)*H[0, 1, x])/
           (27*(1 + x)^2)) + ((-512*(-1 + x)*(62 + 9*x + 62*x^2))/
           (27*(1 + x)) + (256*(1 + x^2)^2*H[0, x])/(27*(1 + x)^2))*
         H[0, -1, -1, x] + ((256*(-1 + x)*(1 + x^2))/(1 + x) - 
          (1792*(1 + x^2)^2*H[0, x])/(27*(1 + x)^2))*H[0, -1, 1, x] + 
        ((-64*(-5 + 182*x - 62*x^2 + 254*x^3 + 599*x^4))/(27*(1 + x)^2) - 
          (1024*(1 + x^2)^2*H[-1, x])/(3*(1 + x)^2) - 
          (512*(11 - 51*x + 40*x^2 + 48*x^3 - 55*x^4 + 15*x^5)*H[0, x])/
           (27*(1 - x)*(1 + x)^2) + (1024*(1 + x^2)^2*H[1, x])/
           (27*(1 + x)^2))*H[0, 0, -1, x] + 
        nl*((128*(1 - x)^2*(185 + 358*x + 185*x^2))/(243*(1 + x)^2) - 
          (512*(-1 + x)*(1 + x^2)*z3)/(27*(1 + x)) + 
          ((128*(-1 + x)*(17 + 48*x + 46*x^2 + 48*x^3 + 17*x^4))/
             (81*(1 + x)^3) - (1280*(-1 + x)*(1 + x^2)*H[-1, x])/
             (81*(1 + x)) + (512*(-1 + x)*(1 + x^2)*H[-1, x]^2)/(27*(1 + x)))*
           H[0, x] + ((128*(-1 + x)*(1 + x^2)*(5 + 12*x + 3*x^2))/
             (81*(1 + x)^4) - (256*(-1 + x)*(1 + x^2)*H[-1, x])/(27*(1 + x)))*
           H[0, x]^2 + (64*(-1 + x)*(1 + x^2)*H[0, x]^3)/(27*(1 + x)) + 
          z2*((-16*(-1 + x)*(-53 - 15*x + 310*x^2 + 10*x^3 + 255*x^4 + 133*
                x^5))/(81*(1 + x)^4) + (512*(-1 + x)*(1 + x^2)*H[-1, x])/
             (27*(1 + x)) + (224*(-1 + x)*(1 + x^2)*H[0, x])/(27*(1 + x))) + 
          ((1280*(-1 + x)*(1 + x^2))/(81*(1 + x)) - (1024*(-1 + x)*(1 + x^2)*
              H[-1, x])/(27*(1 + x)))*H[0, -1, x] + 
          (1024*(-1 + x)*(1 + x^2)*H[0, -1, -1, x])/(27*(1 + x)) + 
          (512*(-1 + x)*(1 + x^2)*H[0, 0, -1, x])/(27*(1 + x))) + 
        ((512*(9 + 4*x - 16*x^2 + 4*x^3 + 27*x^4))/(27*(1 + x)^2) + 
          (1024*(1 + x^2)^2*H[-1, x])/(3*(1 + x)^2) + 
          (1024*(2 - 18*x + 15*x^2 + 21*x^3 - 21*x^4 + 5*x^5)*H[0, x])/
           (27*(1 - x)*(1 + x)^2) - (1024*(1 + x^2)^2*H[1, x])/
           (27*(1 + x)^2))*H[0, 0, 1, x] + 
        ((256*(-1 + x)*(1 + x^2))/(1 + x) - (1792*(1 + x^2)^2*H[0, x])/
           (27*(1 + x)^2))*H[0, 1, -1, x] + 
        ((-256*(-1 + x)*(1 + x^2))/(3*(1 + x)) + (1280*(1 + x^2)^2*H[0, x])/
           (27*(1 + x)^2))*H[0, 1, 1, x] - 
        (4096*(1 + x^2)^2*H[0, -1, 0, 1, x])/(27*(1 + x)^2) + 
        (1024*(1 + x^2)^2*H[0, 0, -1, -1, x])/(3*(1 + x)^2) - 
        (1024*(1 + x^2)^2*H[0, 0, -1, 1, x])/(3*(1 + x)^2) - 
        (256*(-17 + 65*x - 85*x^2 - 21*x^3 + 33*x^4 + 15*x^5)*
          H[0, 0, 0, -1, x])/(9*(1 - x)*(1 + x)^2) + 
        (256*(-23 + 103*x - 156*x^2 - 28*x^3 + 39*x^4 + 41*x^5)*
          H[0, 0, 0, 1, x])/(27*(1 - x)*(1 + x)^2) - 
        (1024*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(1 + x)^2) + 
	  (1024*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(1 + x)^2)))/(2*ep*(1 - x)^2) ;

FP0 = (nh^2*((16*(-1 + x)^2*(3859 + 15092*x + 22402*x^2 + 15092*x^3 + 
          3859*x^4))/(243*(1 + x)^4) - (128*(-1 + x)*(1 + x^2)*z2^2)/
        (9*(1 + x)) + ((32*(-1 + x)*(599 + 3824*x + 7193*x^2 + 7360*x^3 + 
            7193*x^4 + 3824*x^5 + 599*x^6))/(729*(1 + x)^5) - 
         (128*(-1 + x)*(65 + 196*x + 166*x^2 + 196*x^3 + 65*x^4)*H[-1, x])/
          (243*(1 + x)^3) - (256*(-1 + x)*(1 + x^2)*H[-1, x]^3)/(81*(1 + x)))*
        H[0, x] + ((64*(-1 + x)*(54 + 321*x + 588*x^2 + 635*x^3 + 712*x^4 + 
            361*x^5 + 70*x^6 + 11*x^7))/(243*(1 + x)^6) + 
         (128*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[-1, x])/
          (81*(1 + x)^4) + (64*(-1 + x)*(1 + x^2)*H[-1, x]^2)/(27*(1 + x)))*
        H[0, x]^2 + ((-64*(-1 + x)*(1 + x^2)*(-15 - 66*x - 39*x^2 + 152*x^3 + 
            225*x^4 + 126*x^5 + 25*x^6))/(243*(1 + x)^7) - 
         (64*(-1 + x)*(1 + x^2)*H[-1, x])/(81*(1 + x)))*H[0, x]^3 + 
       (8*(-1 + x)*(1 + x^2)*H[0, x]^4)/(9*(1 + x)) + 
       z3*((-1280*(-1 + x)^2*(1 + x + x^2)*(7 + 18*x + 7*x^2))/
          (81*(1 + x)^4) + (256*(-1 + x)*(1 + x^2)*H[-1, x])/(27*(1 + x)) - 
         (704*(-1 + x)*(1 + x^2)*H[0, x])/(27*(1 + x))) - 
       (256*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, x]^2*H[1, x])/
        (81*(1 + x)^4) + ((128*(-1 + x)*(65 + 196*x + 166*x^2 + 196*x^3 + 
            65*x^4))/(243*(1 + x)^3) + (256*(-1 + x)*(1 + x^2)*H[-1, x]^2)/
          (27*(1 + x)) - (128*(-1 + x)*(1 + x^2)*H[0, x]^2)/(27*(1 + x)))*
        H[0, -1, x] + z2*((512*ln2*(-1 + x)^2*(11 + 38*x + 46*x^2 + 38*x^3 + 
            11*x^4))/(27*(1 + x)^4) - (32*(-1 + x)*(-5939 - 28579*x - 
            41923*x^2 - 11083*x^3 + 38023*x^4 + 60903*x^5 + 36399*x^6 + 
            7239*x^7))/(1215*(1 + x)^6) + (256*(-1 + x)^2*(1 + x^2)*
           (5 + 14*x + 5*x^2)*H[-1, x])/(27*(1 + x)^4) - 
         (128*(-1 + x)*(1 + x^2)*H[-1, x]^2)/(27*(1 + x)) + 
         ((-128*(-1 + x)*(1 + x^2)*(-5 - 18*x + 27*x^2 + 152*x^3 + 159*x^4 + 
              78*x^5 + 15*x^6))/(81*(1 + x)^7) - (64*(-1 + x)*(1 + x^2)*
             H[-1, x])/(27*(1 + x)))*H[0, x] + (16*(-1 + x)*(1 + x^2)*
           H[0, x]^2)/(3*(1 + x)) - (64*(-1 + x)*(1 + x^2)*H[0, -1, x])/
          (3*(1 + x))) + ((512*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*
           H[0, x])/(81*(1 + x)^4) + (256*(-1 + x)*(1 + x^2)*H[0, x]^2)/
          (27*(1 + x)))*H[0, 1, x] - (512*(-1 + x)*(1 + x^2)*H[-1, x]*
         H[0, -1, -1, x])/(27*(1 + x)) + 
       ((-256*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/(81*(1 + x)^4) - 
         (256*(-1 + x)*(1 + x^2)*H[-1, x])/(27*(1 + x)) + 
         (256*(-1 + x)*(1 + x^2)*H[0, x])/(27*(1 + x)))*H[0, 0, -1, x] + 
       ((-512*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/(81*(1 + x)^4) - 
         (1024*(-1 + x)*(1 + x^2)*H[0, x])/(27*(1 + x)))*H[0, 0, 1, x] + 
       (512*(-1 + x)*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(1 + x)) + 
       (256*(-1 + x)*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(1 + x)) + 
       (128*(-1 + x)*(1 + x^2)*H[0, 0, 0, -1, x])/(27*(1 + x)) + 
       (512*(-1 + x)*(1 + x^2)*H[0, 0, 0, 1, x])/(9*(1 + x))) + 
     nh*(40*(1 + 4*x + x^2)*z5 + (480*x^2*z5*H[0, x])/((1 - x)*(1 + x)) + 
       li4half*((256*(35 - 22*x + 35*x^2))/27 - 
         (512*(8 - 43*x + 22*x^2 - 43*x^3 + 8*x^4)*H[0, x])/
          (27*(1 - x)*(1 + x))) + ln2^4*((32*(35 - 22*x + 35*x^2))/81 - 
         (64*(8 - 43*x + 22*x^2 - 43*x^3 + 8*x^4)*H[0, x])/
          (81*(1 - x)*(1 + x))) + z2^2*((-32*(2146 - 3893*x + 2146*x^2))/
          135 + (128*ln2*(147 - 402*x + 514*x^2 - 402*x^3 + 147*x^4))/
          (9*(1 - x)*(1 + x)) - (32*(1612 - 2711*x + 2996*x^2 - 2711*x^3 + 
            1612*x^4)*H[0, x])/(135*(1 - x)*(1 + x))) + 
       z2*(z3*(-16*(13 - 12*x + 13*x^2) - (448*x^2*H[0, x])/
            ((1 - x)*(1 + x))) + ln2^2*((128*(41 - 87*x + 32*x^2 - 87*x^3 + 
              41*x^4))/(27*(1 + x)^2) + (128*(26 - 79*x + 76*x^2 - 79*x^3 + 
              26*x^4)*H[0, x])/(27*(1 - x)*(1 + x))) + 
         ln2*((128*(848 - 14847*x - 55535*x^2 - 37906*x^3 + 58575*x^4 + 
              123650*x^5 + 58575*x^6 - 37906*x^7 - 55535*x^8 - 14847*x^9 + 
              848*x^10))/(81*x*(1 + x)^6) - (64*(243 + 1168*x - 810*x^2 - 
              4392*x^3 - 1232*x^4 - 3888*x^5 - 702*x^6 + 1096*x^7 + 261*x^8)*
             H[0, x])/(27*(1 - x)*(1 + x)^5) - 
           (128*(2 - 2*x + 12*x^2 + 13*x^3 - 97*x^4 + 70*x^5)*H[0, x]^2)/
            (9*(1 - x)*(1 + x)^2) + H[-1, x]*((-128*(1 - 6*x + 18*x^2 - 
                6*x^3 + x^4))/(3*(1 + x)^2) + (256*(99 - 252*x + 308*x^2 - 
                252*x^3 + 99*x^4)*H[0, x])/(9*(1 - x)*(1 + x))) + 
           (256*(21 - 69*x + 94*x^2 - 69*x^3 + 21*x^4)*H[0, x]*H[1, x])/
            (9*(1 - x)*(1 + x)) - (256*(105 - 264*x + 326*x^2 - 264*x^3 + 
              105*x^4)*H[0, -1, x])/(9*(1 - x)*(1 + x)) - 
           (256*(21 - 69*x + 94*x^2 - 69*x^3 + 21*x^4)*H[0, 1, x])/
            (9*(1 - x)*(1 + x)))) + 
       nl*((128*(-1 + x)^2*(1001 + 1966*x + 1001*x^2))/(243*(1 + x)^2) - 
         (3968*(-1 + x)*(1 + x^2)*z2^2)/(135*(1 + x)) + 
         ((512*(-1 + x)*(64 + 263*x + 218*x^2 + 263*x^3 + 64*x^4))/
            (729*(1 + x)^3) - (512*(-1 + x)*(17 + 48*x + 46*x^2 + 48*x^3 + 
              17*x^4)*H[-1, x])/(81*(1 + x)^3) + (2560*(-1 + x)*(1 + x^2)*
             H[-1, x]^2)/(81*(1 + x)) - (2048*(-1 + x)*(1 + x^2)*H[-1, x]^3)/
            (81*(1 + x)))*H[0, x] + 
         ((128*(-1 + x)*(18 + 73*x + 81*x^2 + 107*x^3 + 57*x^4 + 16*x^5))/
            (81*(1 + x)^4) - (512*(-1 + x)*(1 + x^2)*(5 + 12*x + 3*x^2)*
             H[-1, x])/(81*(1 + x)^4) + (512*(-1 + x)*(1 + x^2)*H[-1, x]^2)/
            (27*(1 + x)))*H[0, x]^2 + 
         ((-128*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/(81*(1 + x)^4) - 
           (128*(-1 + x)*(1 + x^2)*H[-1, x])/(27*(1 + x)))*H[0, x]^3 + 
         (16*(-1 + x)*(1 + x^2)*H[0, x]^4)/(9*(1 + x)) + 
         z3*((-32*(-1 + x)*(-165 - 327*x + 222*x^2 + 418*x^3 + 807*x^4 + 
              325*x^5))/(81*(1 + x)^4) + (2048*(-1 + x)*(1 + x^2)*H[-1, x])/
            (27*(1 + x)) - (64*(-1 + x)*(1 + x^2)*H[0, x])/(3*(1 + x))) - 
         (256*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, x]^2*H[1, x])/
          (81*(1 + x)^4) + ((512*(-1 + x)*(17 + 48*x + 46*x^2 + 48*x^3 + 
              17*x^4))/(81*(1 + x)^3) - (5120*(-1 + x)*(1 + x^2)*H[-1, x])/
            (81*(1 + x)) + (2048*(-1 + x)*(1 + x^2)*H[-1, x]^2)/
            (27*(1 + x)) - (128*(-1 + x)*(1 + x^2)*H[0, x]^2)/(9*(1 + x)))*
          H[0, -1, x] + z2*((512*ln2*(-1 + x)^2*(11 + 38*x + 46*x^2 + 
              38*x^3 + 11*x^4))/(27*(1 + x)^4) - 
           (32*(-1 + x)*(-119 - 317*x + 650*x^2 + 854*x^3 + 1357*x^4 + 
              391*x^5))/(81*(1 + x)^4) + (1024*(-1 + x)*(1 + x^2)*
             (-5 - 6*x + 21*x^2 + 10*x^3)*H[-1, x])/(81*(1 + x)^4) - 
           (1024*(-1 + x)*(1 + x^2)*H[-1, x]^2)/(27*(1 + x)) + 
           ((-32*(-1 + x)*(1 + x^2)*(-55 - 69*x + 219*x^2 + 105*x^3))/
              (81*(1 + x)^4) - (128*(-1 + x)*(1 + x^2)*H[-1, x])/
              (27*(1 + x)))*H[0, x] + (32*(-1 + x)*(1 + x^2)*H[0, x]^2)/
            (3*(1 + x)) - (128*(-1 + x)*(1 + x^2)*H[0, -1, x])/(9*(1 + x))) + 
         ((512*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, x])/
            (81*(1 + x)^4) + (256*(-1 + x)*(1 + x^2)*H[0, x]^2)/(27*(1 + x)))*
          H[0, 1, x] + ((5120*(-1 + x)*(1 + x^2))/(81*(1 + x)) - 
           (4096*(-1 + x)*(1 + x^2)*H[-1, x])/(27*(1 + x)))*H[0, -1, -1, x] + 
         ((1024*(-1 + x)*(1 + x^2)*(5 + 12*x + 3*x^2))/(81*(1 + x)^4) - 
           (2048*(-1 + x)*(1 + x^2)*H[-1, x])/(27*(1 + x)) + 
           (256*(-1 + x)*(1 + x^2)*H[0, x])/(9*(1 + x)))*H[0, 0, -1, x] + 
         ((-512*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/(81*(1 + x)^4) - 
           (1024*(-1 + x)*(1 + x^2)*H[0, x])/(27*(1 + x)))*H[0, 0, 1, x] + 
         (4096*(-1 + x)*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(1 + x)) + 
         (2048*(-1 + x)*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(1 + x)) + 
         (256*(-1 + x)*(1 + x^2)*H[0, 0, 0, -1, x])/(9*(1 + x)) + 
         (512*(-1 + x)*(1 + x^2)*H[0, 0, 0, 1, x])/(9*(1 + x)))))/
  (2*(1 - x)^2) ;



(***********************  vector form factor  ********************************)

FV1 = FV10 + FV1poles + FV10r + nh*(FV101 + FV102*z2 + FV103*z3) ;

FV2 = FV20 + FV2poles + FV20r + nh*(FV201 + FV202*z2 + FV203*z3) ;

FV1poles = (nh^2*(16/27 + (32*(1 + x^2)*H[0, x])/(27*(-1 + x^2))) + 
      nh*((-2*(589 + 602*x + 589*x^2))/(27*(1 + x)^2) - 
        (16*(41 + 190*x + 154*x^2 + 190*x^3 + 41*x^4)*H[0, x])/
         (27*(-1 + x)*(1 + x)^3) - (128*(1 + x^2)^2*H[0, x]^2)/
         (27*(-1 + x^2)^2) + nl*(16/27 + (32*(1 + x^2)*H[0, x])/
           (27*(-1 + x^2)))))/ep^3 + 
    (nh^2*((-16*(1 + 2*z2 + x^2*(-1 + 2*z2)))/(27*(-1 + x^2)) + 
        ((16*(3 + 2*x + 3*x^2))/(27*(-1 + x^2)) - (64*(1 + x^2)*H[-1, x])/
           (27*(-1 + x^2)))*H[0, x] + (16*(1 + x^2)*H[0, x]^2)/
         (27*(-1 + x^2)) + (64*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
      nh*((4*(-263 - 368*z2 + 72*z3 + 6*x^3*(-11 + 24*z2 + 24*z3) + 
           6*x^2*(-11 + 72*z2 + 24*z3) + x*(329 - 800*z2 + 72*z3) + 
           x^5*(-263 + 80*z2 + 72*z3) + x^4*(329 + 512*z2 + 72*z3)))/
         (27*(-1 + x)^2*(1 + x)^3) + 
        ((-16*(-13 - 51*x + 46*x^2 + 10*x^3 + 167*x^4 + 97*x^5))/
           (27*(-1 + x)^2*(1 + x)^3) + (512*(1 + x^2)^2*H[-1, x])/
           (27*(-1 + x^2)^2))*H[0, x]^2 + (64*(-2 - x^2 + x^4)*H[0, x]^3)/
         (27*(-1 + x^2)^2) - (128*(23 + 73*x + 64*x^2 + 73*x^3 + 23*x^4)*
          H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) + 
        nl*((-64*(2 + 3*z2 + x^2*(-2 + 3*z2)))/(81*(-1 + x^2)) + 
          ((64*(7 + 3*x + 7*x^2))/(81*(-1 + x^2)) - (128*(1 + x^2)*H[-1, x])/
             (27*(-1 + x^2)))*H[0, x] + (32*(1 + x^2)*H[0, x]^2)/
           (27*(-1 + x^2)) + (128*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
        (64*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) + 
        H[0, x]*((8*(371 + x*(1251 - 4*z2) - 4*z2 + 8*x^2*(-36 + 17*z2) + 
             8*x^3*(36 + 17*z2) + 7*x^5*(-53 + 20*z2) + 
             x^4*(-1251 + 140*z2)))/(27*(-1 + x)^2*(1 + x)^3) + 
          (128*(23 + 73*x + 64*x^2 + 73*x^3 + 23*x^4)*H[-1, x])/
           (27*(-1 + x)*(1 + x)^3) - (64*(1 + x^2)*H[1, x])/(3*(-1 + x^2)) - 
          (1088*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) + 
          (64*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) + 
        (128*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) - 
        (128*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)))/ep^2 + 
    (nh^2*((-64*(13 - 268*x + 13*x^2))/(243*(1 + x)^2) - 
        (8*(-75 + 43*x - 1430*x^2 + 1502*x^3 + x^4 + 87*x^5)*z2)/
         (27*(-1 + x)*(1 + x)^4) - (64*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
        ((16*(337 + 20*x + 3638*x^2 + 20*x^3 + 337*x^4))/(243*(-1 + x)*
            (1 + x)^3) + (16*(5 + 20*x + 11*x^2 + 280*x^3 + 11*x^4 + 20*x^5 + 
             5*x^6)*z2)/(27*(-1 + x)*(1 + x)^5))*H[0, x] + 
        (64*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x^2)) - 
        (8*(-47 + 9*x - 470*x^2 + 362*x^3 - 75*x^4 + 29*x^5)*H[0, x]^2)/
         (81*(-1 + x)*(1 + x)^4) + (16*(1 + 4*x + 3*x^2 + 48*x^3 + 3*x^4 + 
           4*x^5 + x^6)*H[0, x]^3)/(27*(-1 + x)*(1 + x)^5) + 
        (32*(3 + 2*x + 3*x^2)*H[0, -1, x])/(27*(-1 + x^2)) + 
        H[-1, x]*((64*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
          (32*(3 + 2*x + 3*x^2)*H[0, x])/(27*(-1 + x^2)) - 
          (32*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
          (128*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
        (128*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
        (64*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2))) + 
      nh*((-4*(14921 + 130220*x + 280134*x^2 + 130220*x^3 + 14921*x^4))/
         (243*(1 + x)^4) + ((-8305 + 23243*x - 273065*x^2 - 333541*x^3 + 
           662997*x^4 + 426009*x^5 + 16453*x^6 + 18177*x^7 - 
           1152*ln2*(1 + x)^4*(-1 + x - x^2 + x^3))*z2)/
         (27*(-1 + x)*(1 + x)^6) - (16*(-499 + 275*x - 14879*x^2 + 
           43971*x^3 - 41801*x^4 + 16429*x^5 + 655*x^6 + 809*x^7)*z2^2)/
         (135*(-1 + x)^2*(1 + x)^5) + (32*(-197 + 606*x - 7257*x^2 + 
           12512*x^3 - 6779*x^4 + 1490*x^5 + 137*x^6)*z3)/
         (27*(-1 + x)^2*(1 + x)^4) - (8*(36 + 145*x + 214*x^2 + 795*x^3 + 
           212*x^4 + 693*x^5 + 42*x^6 + 31*x^7 + 8*x^8)*H[0, x]^4)/
         (81*(-1 + x)^2*(1 + x)^6) + H[-1, x]^2*
         ((-64*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, x])/
           (27*(-1 + x)*(1 + x)^3) - (1024*(1 + x^2)^2*H[0, x]^2)/
           (27*(-1 + x^2)^2)) + H[0, x]^3*
         ((-16*(5 - 167*x + 399*x^2 - 731*x^3 - 4655*x^4 + 6189*x^5 - 
             245*x^6 + 229*x^7))/(81*(-1 + x)^2*(1 + x)^5) - 
          (64*(-29 + 19*x - 913*x^2 + 2631*x^3 - 2659*x^4 + 893*x^5 - 
             31*x^6 + 25*x^7)*H[1, x])/(81*(-1 + x)^2*(1 + x)^5)) - 
        (2240*(1 + x^2)^2*H[0, -1, x]^2)/(27*(-1 + x^2)^2) + 
        ((64*(37 + 104*x + 86*x^2 + 104*x^3 + 37*x^4))/(27*(-1 + x)*
            (1 + x)^3) + (64*(-65 + 17*x - 1861*x^2 + 5213*x^3 - 5367*x^4 + 
             1751*x^5 - 83*x^6 + 43*x^7)*z2)/(27*(-1 + x)^2*(1 + x)^5))*
         H[0, 1, x] - (448*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
        H[0, -1, x]*((-16*(913 + 1462*x + 6506*x^2 + 1462*x^3 + 913*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (64*(-41 - 117*x - 187*x^2 + x^3 - 
             239*x^4 + 17*x^5 + 15*x^6 + 7*x^7)*z2)/(27*(-1 + x)^2*
            (1 + x)^5) + (3200*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
        H[0, x]^2*((-4*(-5677 - 25564*x - 22982*x^2 - 46932*x^3 + 
             214672*x^4 + 195276*x^5 + 167926*x^6 + 46436*x^7 + 13421*x^8))/
           (243*(-1 + x)^2*(1 + x)^6) - (32*(7 + 80*x - 256*x^2 + 1490*x^3 + 
             498*x^4 - 74*x^5 + 832*x^6 + 232*x^7 + 71*x^8)*z2)/
           (27*(-1 + x)^2*(1 + x)^6) - (64*(22 + 197*x - 617*x^2 + 761*x^3 - 
             89*x^4 + 14*x^5)*H[1, x])/(27*(-1 + x)*(1 + x)^4) - 
          (64*(-6 + 87*x - 791*x^2 + 2750*x^3 - 2442*x^4 + 1011*x^5 + 
             45*x^6 + 50*x^7)*H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
          (64*(-10 + 127*x - 1217*x^2 + 3966*x^3 - 3742*x^4 + 1377*x^5 - 
             31*x^6 + 42*x^7)*H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^5)) - 
        (128*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, -1, -1, x])/
         (27*(-1 + x)*(1 + x)^3) + (128*(1 + x^2)*H[0, -1, 1, x])/
         (-1 + x^2) - (64*(-142 + 683*x - 7268*x^2 + 11114*x^3 - 6912*x^4 + 
           1359*x^5 + 142*x^6)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
        nl*((-32*(1 - 194*x + x^2))/(81*(1 + x)^2) - 
          (8*(-107 + 519*x - 3758*x^2 + 4942*x^3 + 249*x^4 + 331*x^5)*z2)/
           (81*(-1 + x)*(1 + x)^4) - (256*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
          ((32*(103 + 98*x + 702*x^2 + 98*x^3 + 103*x^4))/(81*(-1 + x)*
              (1 + x)^3) + (16*(7 + 28*x + 25*x^2 + 296*x^3 + 25*x^4 + 28*
                x^5 + 7*x^6)*z2)/(27*(-1 + x)*(1 + x)^5))*H[0, x] + 
          (256*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x^2)) + 
          (16*(47 + 75*x + 356*x^2 - 60*x^3 + 117*x^4 + 9*x^5)*H[0, x]^2)/
           (81*(-1 + x)*(1 + x)^4) + (32*(1 + 4*x + 5*x^2 + 28*x^3 + 5*x^4 + 
             4*x^5 + x^6)*H[0, x]^3)/(27*(-1 + x)*(1 + x)^5) + 
          (256*(7 + 3*x + 7*x^2)*H[0, -1, x])/(81*(-1 + x^2)) + 
          H[-1, x]*((256*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
            (256*(7 + 3*x + 7*x^2)*H[0, x])/(81*(-1 + x^2)) - 
            (128*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
            (512*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
          (512*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
          (256*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2))) + 
        (128*(-18 + 71*x - 926*x^2 + 1090*x^3 - 890*x^4 + 143*x^5 + 18*x^6)*
          H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
        H[1, x]*((64*(1 + x^2)*z2)/(3*(-1 + x^2)) + (128*(1 + x^2)^2*z3)/
           (27*(-1 + x^2)^2) - (128*(1 + x^2)*H[0, -1, x])/(-1 + x^2) + 
          (128*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) + 
          (512*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) - 
          (512*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) + 
        H[-1, x]*((-64*(67 + 210*x + 391*x^2 + 277*x^3 + 264*x^4 + 55*x^5)*
            z2)/(27*(-1 + x)*(1 + x)^4) - (128*(1 + x^2)^2*z3)/
           (3*(-1 + x^2)^2) + (32*(-56 - 687*x + 3538*x^2 - 5882*x^3 + 
             3894*x^4 - 11*x^5 + 228*x^6)*H[0, x]^2)/(27*(-1 + x)^2*
            (1 + x)^4) + (64*(1 + x^2)*(-1 + 5*x^2)*H[0, x]^3)/
           (27*(-1 + x^2)^2) + (128*(115 + 284*x + 266*x^2 + 284*x^3 + 
             115*x^4)*H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
          (128*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((16*(913 + 1462*x + 6506*x^2 + 1462*x^3 + 913*x^4))/
             (27*(-1 + x)*(1 + x)^3) - (256*(1 + x^2)*(13 + 4*x^2)*z2)/
             (27*(-1 + x^2)^2) + (128*(1 + x^2)*H[1, x])/(-1 + x^2) + 
            (4352*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
            (256*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) - 
          (512*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) + 
          (512*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)) + 
        (128*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) - 
        (128*(1 + x^2)*H[0, 1, 1, x])/(3*(-1 + x^2)) + 
        H[0, x]*((-4*(46991 + 217814*x + 668705*x^2 + 1193908*x^3 + 
             668705*x^4 + 217814*x^5 + 46991*x^6))/(243*(-1 + x)*(1 + x)^5) + 
          (8*(79 - 671*x + 2801*x^2 - 953*x^3 + 14449*x^4 - 12289*x^5 + 
             4495*x^6 + 281*x^7)*z2)/(27*(-1 + x)^2*(1 + x)^5) + 
          (32*(-53 + 261*x - 3421*x^2 + 10653*x^3 - 10527*x^4 + 3511*x^5 - 
             207*x^6 + 71*x^7)*z3)/(27*(-1 + x)^2*(1 + x)^5) - 
          (64*(1 + x^2)*H[1, x]^2)/(3*(-1 + x^2)) - 
          (64*(43 - 685*x + 5403*x^2 - 8498*x^3 + 5403*x^4 - 685*x^5 + 
             43*x^6)*H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
          (128*(2 + 123*x - 870*x^2 + 1234*x^3 - 870*x^4 + 123*x^5 + 2*x^6)*
            H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
          H[1, x]*((-64*(37 + 104*x + 86*x^2 + 104*x^3 + 37*x^4))/
             (27*(-1 + x)*(1 + x)^3) - (256*(-14 + 11*x - 454*x^2 + 1319*
                x^3 - 1326*x^4 + 449*x^5 - 14*x^6 + 13*x^7)*z2)/
             (27*(-1 + x)^2*(1 + x)^5) - (256*(1 + x^2)^2*H[0, -1, x])/
             (27*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[0, 1, x])/
             (27*(-1 + x^2)^2)) + (128*(1 + x^2)^2*H[0, -1, -1, x])/
           (27*(-1 + x^2)^2) - (896*(1 + x^2)^2*H[0, -1, 1, x])/
           (27*(-1 + x^2)^2) + (128*(-22 + 195*x - 2087*x^2 + 6448*x^3 - 
             6392*x^4 + 2127*x^5 - 171*x^6 + 30*x^7)*H[0, 0, -1, x])/
           (27*(-1 + x)^2*(1 + x)^5) - (512*(-2 + 46*x - 406*x^2 + 1268*x^3 - 
             1247*x^4 + 421*x^5 - 37*x^6 + 5*x^7)*H[0, 0, 1, x])/
           (27*(-1 + x)^2*(1 + x)^5) - (896*(1 + x^2)^2*H[0, 1, -1, x])/
           (27*(-1 + x^2)^2) + (640*(1 + x^2)^2*H[0, 1, 1, x])/
           (27*(-1 + x^2)^2)) - (2048*(1 + x^2)^2*H[0, -1, 0, 1, x])/
         (27*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[0, 0, -1, -1, x])/
         (3*(-1 + x^2)^2) - (512*(1 + x^2)^2*H[0, 0, -1, 1, x])/
         (3*(-1 + x^2)^2) + (128*(17 - 105*x + 1295*x^2 - 3709*x^3 + 
           3933*x^4 - 1135*x^5 + 201*x^6 + 15*x^7)*H[0, 0, 0, -1, x])/
         (9*(-1 + x)^2*(1 + x)^5) - (128*(23 - 190*x + 2134*x^2 - 5949*x^3 + 
           6397*x^4 - 1814*x^5 + 382*x^6 + 41*x^7)*H[0, 0, 0, 1, x])/
         (27*(-1 + x)^2*(1 + x)^5) - (512*(1 + x^2)^2*H[0, 0, 1, -1, x])/
         (3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[0, 0, 1, 1, x])/
	  (27*(-1 + x^2)^2)))/ep ;

FV10r = nh^2*((-64*(-1 + x)^2*(13 + 38*x + 13*x^2))/(243*(1 + x)^4) - 
      (8*(-1 + x)*(-75 + 99*x + 274*x^2 - 154*x^3 - 39*x^4 + 87*x^5)*z2)/
       (27*(1 + x)^6) - (64*(-1 + x)*(1 + x^2)*z3)/(27*(1 + x)^3) + 
      ((16*(-1 + x)*(337 + 464*x + 62*x^2 + 464*x^3 + 337*x^4))/
         (243*(1 + x)^5) + (16*(-1 + x)*(5 + 10*x - 14*x^2 + 10*x^3 + 5*x^4)*
          z2)/(27*(1 + x)^5))*H[0, x] + (64*(-1 + x)*(1 + x^2)*H[-1, x]^2*
        H[0, x])/(27*(1 + x)^3) - (8*(-1 + x)*(-47 - 27*x - 2*x^2 - 178*x^3 - 
         63*x^4 + 29*x^5)*H[0, x]^2)/(81*(1 + x)^6) + 
      (16*(-1 + x)*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*H[0, x]^3)/
       (27*(1 + x)^5) + (32*(-1 + x)*H[0, -1, x])/(9*(1 + x)) + 
      H[-1, x]*((64*(-1 + x)*(1 + x^2)*z2)/(27*(1 + x)^3) - 
        (32*(-1 + x)*H[0, x])/(9*(1 + x)) - (32*(-1 + x)*(1 + x^2)*H[0, x]^2)/
         (27*(1 + x)^3) - (128*(-1 + x)*(1 + x^2)*H[0, -1, x])/
         (27*(1 + x)^3)) + (128*(-1 + x)*(1 + x^2)*H[0, -1, -1, x])/
       (27*(1 + x)^3) + (64*(-1 + x)*(1 + x^2)*H[0, 0, -1, x])/
       (27*(1 + x)^3)) + 
    nh*((-4*(-1 + x)^2*(14921 + 54020*x + 81654*x^2 + 54020*x^3 + 14921*x^4))/
       (243*(1 + x)^6) + ((8305 - 43388*x - 164108*x^2 - 41988*x^3 + 
         135238*x^4 + 46332*x^5 - 71340*x^6 + 2180*x^7 + 18177*x^8 - 
         384*ln2*(-1 + x)^2*(1 + x)^4*(3 + 4*x + 3*x^2))*z2)/(27*(1 + x)^8) - 
      (16*(499 - 1772*x + 4039*x^2 - 6428*x^3 + 4349*x^4 - 1772*x^5 + 
         809*x^6)*z2^2)/(135*(-1 + x)*(1 + x)^5) + 
      (32*(-197 + 680*x - 924*x^2 + 752*x^3 + 137*x^4)*z3)/(27*(1 + x)^4) - 
      (8*(-36 - 37*x + 37*x^2 - 58*x^3 + 82*x^4 - 15*x^5 + 7*x^6 + 8*x^7)*
        H[0, x]^4)/(81*(-1 + x)*(1 + x)^6) + 
      H[-1, x]^2*((-64*(-1 + x)*(115 + 18*x + 115*x^2)*H[0, x])/
         (27*(1 + x)^3) - (1024*(1 + x^2)^2*H[0, x]^2)/(27*(1 + x)^4)) + 
      H[0, x]^3*((-16*(-5 - 8*x - 262*x^2 - 750*x^3 - 108*x^4 - 104*x^5 - 
           590*x^6 - 130*x^7 + 229*x^8))/(81*(-1 + x)*(1 + x)^7) - 
        (64*(-29 + 77*x - 198*x^2 + 190*x^3 - 81*x^4 + 25*x^5)*H[1, x])/
         (81*(1 + x)^5)) - (2240*(1 + x^2)^2*H[0, -1, x]^2)/(27*(1 + x)^4) + 
      ((64*(-1 + x)*(37 + 50*x + 37*x^2))/(27*(1 + x)^3) + 
        (64*(-65 + 147*x - 410*x^2 + 366*x^3 - 169*x^4 + 43*x^5)*z2)/
         (27*(1 + x)^5))*H[0, 1, x] - (448*(1 + x^2)^2*H[0, 1, x]^2)/
       (27*(1 + x)^4) + H[0, -1, x]*
       ((-16*(-1 + x)*(913 + 2606*x + 3962*x^2 + 2606*x^3 + 913*x^4))/
         (27*(1 + x)^5) - (64*(41 - 6*x + 17*x^2 - 17*x^4 - 6*x^5 + 7*x^6)*
          z2)/(27*(-1 + x)*(1 + x)^5) + (3200*(1 + x^2)^2*H[0, 1, x])/
         (27*(1 + x)^4)) + H[0, x]^2*
       ((-4*(-5677 - 15388*x - 13958*x^2 - 5508*x^3 + 76048*x^4 + 
           179820*x^5 + 181558*x^6 + 78644*x^7 + 13421*x^8))/
         (243*(1 + x)^8) - (32*(-7 - 59*x + 45*x^2 - 149*x^3 - 23*x^4 + 
           75*x^5 + 19*x^6 + 71*x^7)*z2)/(27*(-1 + x)*(1 + x)^6) - 
        (64*(-22 - 75*x + 126*x^2 - 75*x^3 + 14*x^4)*H[1, x])/
         (27*(1 + x)^4) - (64*(6 - 105*x + 246*x^2 - 380*x^3 + 290*x^4 - 
           105*x^5 + 50*x^6)*H[0, -1, x])/(27*(-1 + x)*(1 + x)^5) + 
        (64*(-10 + 147*x - 249*x^2 + 313*x^3 - 115*x^4 + 42*x^5)*H[0, 1, x])/
         (27*(1 + x)^5)) - (128*(-1 + x)*(115 + 18*x + 115*x^2)*
        H[0, -1, -1, x])/(27*(1 + x)^3) + 
      (128*(-1 + x)*(1 + x^2)*H[0, -1, 1, x])/(1 + x)^3 - 
      (64*(-142 + 509*x - 1176*x^2 + 545*x^3 + 142*x^4)*H[0, 0, -1, x])/
       (27*(1 + x)^4) + nl*((-32*(-1 + x)^2*(1 + 10*x + x^2))/
         (81*(1 + x)^4) - (8*(107 - 866*x - 811*x^2 + 1380*x^3 - 11*x^4 - 
           130*x^5 + 331*x^6)*z2)/(81*(1 + x)^6) - 
        (256*(-1 + x)*(1 + x^2)*z3)/(27*(1 + x)^3) + 
        ((32*(-1 + x)*(103 + 246*x + 254*x^2 + 246*x^3 + 103*x^4))/
           (81*(1 + x)^5) + (16*(-1 + x)*(7 + 14*x - 10*x^2 + 14*x^3 + 7*x^4)*
            z2)/(27*(1 + x)^5))*H[0, x] + (256*(-1 + x)*(1 + x^2)*H[-1, x]^2*
          H[0, x])/(27*(1 + x)^3) + (16*(-1 + x)*(47 + 111*x + 176*x^2 + 
           264*x^3 + 129*x^4 + 9*x^5)*H[0, x]^2)/(81*(1 + x)^6) + 
        (32*(-1 + x)*(1 + 2*x + 2*x^3 + x^4)*H[0, x]^3)/(27*(1 + x)^5) + 
        (256*(-1 + x)*(7 + 9*x + 7*x^2)*H[0, -1, x])/(81*(1 + x)^3) + 
        H[-1, x]*((256*(-1 + x)*(1 + x^2)*z2)/(27*(1 + x)^3) - 
          (256*(-1 + x)*(7 + 9*x + 7*x^2)*H[0, x])/(81*(1 + x)^3) - 
          (128*(-1 + x)*(1 + x^2)*H[0, x]^2)/(27*(1 + x)^3) - 
          (512*(-1 + x)*(1 + x^2)*H[0, -1, x])/(27*(1 + x)^3)) + 
        (512*(-1 + x)*(1 + x^2)*H[0, -1, -1, x])/(27*(1 + x)^3) + 
        (256*(-1 + x)*(1 + x^2)*H[0, 0, -1, x])/(27*(1 + x)^3)) + 
      (128*(-18 + 19*x - 198*x^2 + 19*x^3 + 18*x^4)*H[0, 0, 1, x])/
       (27*(1 + x)^4) + H[1, x]*((64*(-1 + x)*(1 + x^2)*z2)/(3*(1 + x)^3) + 
        (128*(1 + x^2)^2*z3)/(27*(1 + x)^4) - 
        (128*(-1 + x)*(1 + x^2)*H[0, -1, x])/(1 + x)^3 + 
        (128*(-1 + x)*(1 + x^2)*H[0, 1, x])/(3*(1 + x)^3) + 
        (512*(1 + x^2)^2*H[0, 0, -1, x])/(27*(1 + x)^4) - 
        (512*(1 + x^2)^2*H[0, 0, 1, x])/(27*(1 + x)^4)) + 
      H[-1, x]*((-64*(-67 - 3*x - 36*x^2 + 33*x^3 + 55*x^4)*z2)/
         (27*(1 + x)^4) - (128*(1 + x^2)^2*z3)/(3*(1 + x)^4) + 
        (32*(-56 - 253*x + 556*x^2 - 217*x^3 + 228*x^4)*H[0, x]^2)/
         (27*(1 + x)^4) + (64*(1 + x^2)*(-1 + 5*x^2)*H[0, x]^3)/
         (27*(1 + x)^4) + (128*(-1 + x)*(115 + 18*x + 115*x^2)*H[0, -1, x])/
         (27*(1 + x)^3) - (128*(-1 + x)*(1 + x^2)*H[0, 1, x])/(1 + x)^3 + 
        H[0, x]*((16*(-1 + x)*(913 + 2606*x + 3962*x^2 + 2606*x^3 + 913*x^4))/
           (27*(1 + x)^5) - (256*(1 + x^2)*(13 + 4*x^2)*z2)/(27*(1 + x)^4) + 
          (128*(-1 + x)*(1 + x^2)*H[1, x])/(1 + x)^3 + 
          (4352*(1 + x^2)^2*H[0, -1, x])/(27*(1 + x)^4) - 
          (256*(1 + x^2)^2*H[0, 1, x])/(3*(1 + x)^4)) - 
        (512*(1 + x^2)^2*H[0, 0, -1, x])/(3*(1 + x)^4) + 
        (512*(1 + x^2)^2*H[0, 0, 1, x])/(3*(1 + x)^4)) + 
      (128*(-1 + x)*(1 + x^2)*H[0, 1, -1, x])/(1 + x)^3 - 
      (128*(-1 + x)*(1 + x^2)*H[0, 1, 1, x])/(3*(1 + x)^3) + 
      H[0, x]*((-4*(-1 + x)*(46991 + 210506*x + 415073*x^2 + 516940*x^3 + 
           415073*x^4 + 210506*x^5 + 46991*x^6))/(243*(1 + x)^7) + 
        (8*(-79 + 54*x + 784*x^2 + 1362*x^3 - 1578*x^4 - 406*x^5 + 3536*x^6 + 
           2958*x^7 + 281*x^8)*z2)/(27*(-1 + x)*(1 + x)^7) + 
        (32*(-53 + 367*x - 758*x^2 + 794*x^3 - 349*x^4 + 71*x^5)*z3)/
         (27*(1 + x)^5) - (64*(-1 + x)*(1 + x^2)*H[1, x]^2)/(3*(1 + x)^3) - 
        (64*(43 - 381*x + 866*x^2 - 381*x^3 + 43*x^4)*H[0, -1, x])/
         (27*(1 + x)^4) - (128*(2 + 47*x - 162*x^2 + 47*x^3 + 2*x^4)*
          H[0, 1, x])/(27*(1 + x)^4) + H[1, x]*
         ((-64*(-1 + x)*(37 + 50*x + 37*x^2))/(27*(1 + x)^3) - 
          (256*(-14 + 39*x - 98*x^2 + 96*x^3 - 40*x^4 + 13*x^5)*z2)/
           (27*(1 + x)^5) - (256*(1 + x^2)^2*H[0, -1, x])/(27*(1 + x)^4) + 
          (256*(1 + x^2)^2*H[0, 1, x])/(27*(1 + x)^4)) + 
        (128*(1 + x^2)^2*H[0, -1, -1, x])/(27*(1 + x)^4) - 
        (896*(1 + x^2)^2*H[0, -1, 1, x])/(27*(1 + x)^4) + 
        (128*(-22 + 239*x - 459*x^2 + 475*x^3 - 231*x^4 + 30*x^5)*
          H[0, 0, -1, x])/(27*(1 + x)^5) - 
        (512*(-2 + 50*x - 88*x^2 + 94*x^3 - 47*x^4 + 5*x^5)*H[0, 0, 1, x])/
         (27*(1 + x)^5) - (896*(1 + x^2)^2*H[0, 1, -1, x])/(27*(1 + x)^4) + 
        (640*(1 + x^2)^2*H[0, 1, 1, x])/(27*(1 + x)^4)) - 
      (2048*(1 + x^2)^2*H[0, -1, 0, 1, x])/(27*(1 + x)^4) + 
      (512*(1 + x^2)^2*H[0, 0, -1, -1, x])/(3*(1 + x)^4) - 
      (512*(1 + x^2)^2*H[0, 0, -1, 1, x])/(3*(1 + x)^4) + 
      (128*(-17 + 156*x - 447*x^2 + 554*x^3 - 415*x^4 + 156*x^5 + 15*x^6)*
        H[0, 0, 0, -1, x])/(9*(-1 + x)*(1 + x)^5) - 
      (128*(23 - 236*x + 507*x^2 - 379*x^3 + 300*x^4 + 41*x^5)*
        H[0, 0, 0, 1, x])/(27*(1 + x)^5) - 
      (512*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(1 + x)^4) + 
	(512*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(1 + x)^4)) ;

FV2poles = (nh*((-128*x)/(3*(1 + x)^2) + (128*x*(1 + x^2)*H[0, x])/
        (3*(-1 + x)*(1 + x)^3)))/ep^3 + 
    ((64*nh^2*x*H[0, x])/(27*(-1 + x^2)) + 
      nh*((-64*x*(-73 + 18*z2 + x^2*(73 + 18*z2)))/(27*(-1 + x)*(1 + x)^3) + 
        (128*nl*x*H[0, x])/(27*(-1 + x^2)) + 
        ((128*x*(18 - 73*x + 18*x^2))/(27*(-1 + x)*(1 + x)^3) - 
          (256*(x + x^3)*H[-1, x])/(3*(-1 + x)*(1 + x)^3))*H[0, x] + 
        (64*x*(-17 + x - 17*x^2 + x^3)*H[0, x]^2)/(27*(-1 + x)^2*(1 + x)^3) + 
        (256*(x + x^3)*H[0, -1, x])/(3*(-1 + x)*(1 + x)^3)))/ep^2 + 
    (nh^2*((-2176*x)/(27*(1 + x)^2) + (64*x*(-7 - 213*x + 207*x^2 + 5*x^3)*
          z2)/(27*(-1 + x)*(1 + x)^4) + 
        ((64*x*(37 - 298*x + 37*x^2))/(81*(-1 + x)*(1 + x)^3) - 
          (512*x^3*z2)/(3*(-1 + x)*(1 + x)^5))*H[0, x] + 
        (128*x*H[-1, x]*H[0, x])/(27 - 27*x^2) - 
        (32*x*(-3 + 39*x - 45*x^2 + x^3)*H[0, x]^2)/(27*(-1 + x)*(1 + x)^4) - 
        (256*x^3*H[0, x]^3)/(9*(-1 + x)*(1 + x)^5) + (128*x*H[0, -1, x])/
         (27*(-1 + x^2))) + nh*((160*x*(635 + 1654*x + 635*x^2))/
         (81*(1 + x)^4) - (64*x*(185 + 7194*x + 1601*x^2 - 17684*x^3 + 
           2979*x^4 + 7514*x^5 - 61*x^6 + 24*ln2*(-1 + x)^2*(1 + x)^4)*z2)/
         (27*(-1 + x)^2*(1 + x)^6) + (128*x^2*(590 - 2447*x + 3760*x^2 - 
           2447*x^3 + 590*x^4)*z2^2)/(45*(-1 + x)^3*(1 + x)^5) - 
        (256*x*(40 - 937*x + 1616*x^2 - 937*x^3 + 58*x^4)*z3)/
         (27*(-1 + x)^2*(1 + x)^4) + (256*x*(1 + x^2)*H[-1, x]^2*H[0, x])/
         (3*(-1 + x)*(1 + x)^3) + (32*x^2*(1 - 140*x + 145*x^2 - 143*x^3 + 
           148*x^4 + x^5)*H[0, x]^4)/(81*(-1 + x)^3*(1 + x)^6) + 
        H[0, x]^3*((-64*x*(-45 + 76*x - 470*x^2 - 1008*x^3 + 2685*x^4 - 
             1756*x^5 + 86*x^6))/(81*(-1 + x)^3*(1 + x)^5) + 
          (2560*x^2*(7 - 16*x + 7*x^2)*H[1, x])/(27*(-1 + x)*(1 + x)^5)) + 
        ((-128*x*(143 - 318*x + 143*x^2))/(27*(-1 + x)*(1 + x)^3) + 
          (512*x^2*(1 - 9*x + 10*x^2 - 9*x^3 + x^4)*z2)/(9*(-1 + x)^3*
            (1 + x)^5))*H[0, -1, x] + nl*((-2176*x)/(27*(1 + x)^2) + 
          (128*x*(-5 - 111*x + 99*x^2 + x^3)*z2)/(27*(-1 + x)*(1 + x)^4) + 
          ((128*x*(37 - 112*x + 37*x^2))/(81*(-1 + x)*(1 + x)^3) - 
            (512*x^3*z2)/(3*(-1 + x)*(1 + x)^5))*H[0, x] + 
          (512*x*H[-1, x]*H[0, x])/(27 - 27*x^2) + 
          (64*x*(3 - 15*x + 27*x^2 + x^3)*H[0, x]^2)/(27*(-1 + x)*
            (1 + x)^4) - (256*x^3*H[0, x]^3)/(9*(-1 + x)*(1 + x)^5) + 
          (512*x*H[0, -1, x])/(27*(-1 + x^2))) + 
        H[-1, x]*((128*x*(-1 - 12*x + 26*x^2 - 12*x^3 + 11*x^4)*z2)/
           (9*(-1 + x)^2*(1 + x)^4) + (128*x*(143 - 318*x + 143*x^2)*H[0, x])/
           (27*(-1 + x)*(1 + x)^3) + (64*x*(161 - 1772*x + 3262*x^2 - 
             1772*x^3 + 125*x^4)*H[0, x]^2)/(27*(-1 + x)^2*(1 + x)^4) - 
          (512*x*(1 + x^2)*H[0, -1, x])/(3*(-1 + x)*(1 + x)^3)) + 
        ((256*x*(5 + 22*x + 5*x^2))/(27*(-1 + x)*(1 + x)^3) - 
          (5120*x^2*(7 - 16*x + 7*x^2)*z2)/(9*(-1 + x)*(1 + x)^5))*
         H[0, 1, x] + H[0, x]^2*((-64*x*(212 + 188*x + 863*x^2 - 2888*x^3 - 
             322*x^4 + 284*x^5 + 671*x^6))/(81*(-1 + x)^2*(1 + x)^6) + 
          (128*x^2*(104 - 407*x + 317*x^2 + 173*x^3 - 263*x^4 + 104*x^5)*z2)/
           (27*(-1 + x)^3*(1 + x)^6) - (256*x*(14 - 215*x + 370*x^2 - 
             215*x^3 + 14*x^4)*H[1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
          (256*x^2*(209 - 887*x + 1354*x^2 - 887*x^3 + 209*x^4)*H[0, -1, x])/
           (27*(-1 + x)^3*(1 + x)^5) - (256*x^2*(313 - 688*x + 313*x^2)*
            H[0, 1, x])/(27*(-1 + x)*(1 + x)^5)) + 
        (512*x*(1 + x^2)*H[0, -1, -1, x])/(3*(-1 + x)*(1 + x)^3) + 
        (128*x*(229 - 3484*x + 6206*x^2 - 3484*x^3 + 265*x^4)*H[0, 0, -1, x])/
         (27*(-1 + x)^2*(1 + x)^4) - (512*x*(22 - 187*x + 362*x^2 - 187*x^3 + 
           22*x^4)*H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
        H[0, x]*((16*x*(609 + 21136*x + 56414*x^2 + 21136*x^3 + 609*x^4))/
           (81*(-1 + x)*(1 + x)^5) - (64*x*(87 - 532*x + 299*x^2 - 1728*x^3 + 
             3393*x^4 - 2540*x^5 + 157*x^6)*z2)/(27*(-1 + x)^3*(1 + x)^5) - 
          (512*x^2*(209 - 479*x + 209*x^2)*z3)/(27*(-1 + x)*(1 + x)^5) + 
          ((-256*x*(5 + 22*x + 5*x^2))/(27*(-1 + x)*(1 + x)^3) + 
            (5120*x^2*(7 - 16*x + 7*x^2)*z2)/(9*(-1 + x)*(1 + x)^5))*
           H[1, x] - (128*x*(65 - 876*x + 1578*x^2 - 876*x^3 + 65*x^4)*
            H[0, -1, x])/(9*(-1 + x)^2*(1 + x)^4) + 
          (512*x*(6 - 55*x + 6*x^2)*H[0, 1, x])/(9*(1 + x)^4) - 
          (512*x^2*(521 - 1142*x + 521*x^2)*H[0, 0, -1, x])/
           (27*(-1 + x)*(1 + x)^5) + (26624*x^2*(8 - 17*x + 8*x^2)*
            H[0, 0, 1, x])/(27*(-1 + x)*(1 + x)^5)) + 
        (512*x^2*(312 - 1297*x + 1972*x^2 - 1297*x^3 + 312*x^4)*
          H[0, 0, 0, -1, x])/(9*(-1 + x)^3*(1 + x)^5) - 
        (512*x^2*(173 - 356*x + 173*x^2)*H[0, 0, 0, 1, x])/
				(9*(-1 + x)*(1 + x)^5)))/ep ;

FV20r = nh^2*((-256*x*(13 + 38*x + 13*x^2))/(243*(1 + x)^4) - 
      (32*x*(-75 + 99*x + 274*x^2 - 154*x^3 - 39*x^4 + 87*x^5)*z2)/
       (27*(-1 + x)*(1 + x)^6) - (256*x*(1 + x^2)*z3)/
       (27*(-1 + x)*(1 + x)^3) + 
      ((64*x*(337 + 464*x + 62*x^2 + 464*x^3 + 337*x^4))/
         (243*(-1 + x)*(1 + x)^5) + (64*x*(5 + 10*x - 14*x^2 + 10*x^3 + 
           5*x^4)*z2)/(27*(-1 + x)*(1 + x)^5))*H[0, x] + 
      (256*x*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x)*(1 + x)^3) - 
      (32*x*(-47 - 27*x - 2*x^2 - 178*x^3 - 63*x^4 + 29*x^5)*H[0, x]^2)/
       (81*(-1 + x)*(1 + x)^6) + (64*x*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*
        H[0, x]^3)/(27*(-1 + x)*(1 + x)^5) + (128*x*H[0, -1, x])/
       (9*(-1 + x^2)) + H[-1, x]*((256*x*(1 + x^2)*z2)/
         (27*(-1 + x)*(1 + x)^3) + (128*x*H[0, x])/(9 - 9*x^2) - 
        (128*x*(1 + x^2)*H[0, x]^2)/(27*(-1 + x)*(1 + x)^3) - 
        (512*x*(1 + x^2)*H[0, -1, x])/(27*(-1 + x)*(1 + x)^3)) + 
      (512*x*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x)*(1 + x)^3) + 
      (256*x*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x)*(1 + x)^3)) + 
    nh*((-16*x*(14921 + 54020*x + 81654*x^2 + 54020*x^3 + 14921*x^4))/
       (243*(1 + x)^6) - (4*x*(-8305 + 43388*x + 164108*x^2 + 41988*x^3 - 
         135238*x^4 - 46332*x^5 + 71340*x^6 - 2180*x^7 - 18177*x^8 + 
         384*ln2*(-1 + x)^2*(1 + x)^4*(3 + 4*x + 3*x^2))*z2)/
       (27*(-1 + x)^2*(1 + x)^8) - (64*x*(499 - 1772*x + 4039*x^2 - 
         6428*x^3 + 4349*x^4 - 1772*x^5 + 809*x^6)*z2^2)/
       (135*(-1 + x)^3*(1 + x)^5) + 
      (128*x*(-197 + 680*x - 924*x^2 + 752*x^3 + 137*x^4)*z3)/
       (27*(-1 + x)^2*(1 + x)^4) - (32*x*(-36 - 37*x + 37*x^2 - 58*x^3 + 
         82*x^4 - 15*x^5 + 7*x^6 + 8*x^7)*H[0, x]^4)/
       (81*(-1 + x)^3*(1 + x)^6) + H[-1, x]^2*
       ((-256*x*(115 + 18*x + 115*x^2)*H[0, x])/(27*(-1 + x)*(1 + x)^3) - 
        (4096*x*(1 + x^2)^2*H[0, x]^2)/(27*(-1 + x)^2*(1 + x)^4)) + 
      H[0, x]^3*((-64*x*(-5 - 8*x - 262*x^2 - 750*x^3 - 108*x^4 - 104*x^5 - 
           590*x^6 - 130*x^7 + 229*x^8))/(81*(-1 + x)^3*(1 + x)^7) - 
        (256*x*(-29 + 77*x - 198*x^2 + 190*x^3 - 81*x^4 + 25*x^5)*H[1, x])/
         (81*(-1 + x)^2*(1 + x)^5)) - (8960*x*(1 + x^2)^2*H[0, -1, x]^2)/
       (27*(-1 + x)^2*(1 + x)^4) + 
      ((256*x*(37 + 50*x + 37*x^2))/(27*(-1 + x)*(1 + x)^3) + 
        (256*x*(-65 + 147*x - 410*x^2 + 366*x^3 - 169*x^4 + 43*x^5)*z2)/
         (27*(-1 + x)^2*(1 + x)^5))*H[0, 1, x] - 
      (1792*x*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x)^2*(1 + x)^4) + 
      H[0, -1, x]*((-64*x*(913 + 2606*x + 3962*x^2 + 2606*x^3 + 913*x^4))/
         (27*(-1 + x)*(1 + x)^5) - (256*x*(41 - 6*x + 17*x^2 - 17*x^4 - 
           6*x^5 + 7*x^6)*z2)/(27*(-1 + x)^3*(1 + x)^5) + 
        (12800*x*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^4)) + 
      H[0, x]^2*((-16*x*(-5677 - 15388*x - 13958*x^2 - 5508*x^3 + 76048*x^4 + 
           179820*x^5 + 181558*x^6 + 78644*x^7 + 13421*x^8))/
         (243*(-1 + x)^2*(1 + x)^8) - (128*x*(-7 - 59*x + 45*x^2 - 149*x^3 - 
           23*x^4 + 75*x^5 + 19*x^6 + 71*x^7)*z2)/(27*(-1 + x)^3*(1 + x)^6) - 
        (256*x*(-22 - 75*x + 126*x^2 - 75*x^3 + 14*x^4)*H[1, x])/
         (27*(-1 + x)^2*(1 + x)^4) - (256*x*(6 - 105*x + 246*x^2 - 380*x^3 + 
           290*x^4 - 105*x^5 + 50*x^6)*H[0, -1, x])/(27*(-1 + x)^3*
          (1 + x)^5) + (256*x*(-10 + 147*x - 249*x^2 + 313*x^3 - 115*x^4 + 
           42*x^5)*H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^5)) - 
      (512*x*(115 + 18*x + 115*x^2)*H[0, -1, -1, x])/
       (27*(-1 + x)*(1 + x)^3) + (512*x*(1 + x^2)*H[0, -1, 1, x])/
       ((-1 + x)*(1 + x)^3) - (256*x*(-142 + 509*x - 1176*x^2 + 545*x^3 + 
         142*x^4)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
      nl*((-128*x*(1 + 10*x + x^2))/(81*(1 + x)^4) - 
        (32*x*(-107 + 759*x + 1570*x^2 + 190*x^3 + 201*x^4 + 331*x^5)*z2)/
         (81*(-1 + x)*(1 + x)^6) - (1024*x*(1 + x^2)*z3)/
         (27*(-1 + x)*(1 + x)^3) + 
        ((128*x*(103 + 246*x + 254*x^2 + 246*x^3 + 103*x^4))/
           (81*(-1 + x)*(1 + x)^5) + (64*x*(7 + 14*x - 10*x^2 + 14*x^3 + 
             7*x^4)*z2)/(27*(-1 + x)*(1 + x)^5))*H[0, x] + 
        (1024*x*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x)*(1 + x)^3) + 
        (64*x*(47 + 111*x + 176*x^2 + 264*x^3 + 129*x^4 + 9*x^5)*H[0, x]^2)/
         (81*(-1 + x)*(1 + x)^6) + (128*x*(1 + 2*x + 2*x^3 + x^4)*H[0, x]^3)/
         (27*(-1 + x)*(1 + x)^5) + (1024*x*(7 + 9*x + 7*x^2)*H[0, -1, x])/
         (81*(-1 + x)*(1 + x)^3) + H[-1, x]*((1024*x*(1 + x^2)*z2)/
           (27*(-1 + x)*(1 + x)^3) - (1024*x*(7 + 9*x + 7*x^2)*H[0, x])/
           (81*(-1 + x)*(1 + x)^3) - (512*x*(1 + x^2)*H[0, x]^2)/
           (27*(-1 + x)*(1 + x)^3) - (2048*x*(1 + x^2)*H[0, -1, x])/
           (27*(-1 + x)*(1 + x)^3)) + (2048*x*(1 + x^2)*H[0, -1, -1, x])/
         (27*(-1 + x)*(1 + x)^3) + (1024*x*(1 + x^2)*H[0, 0, -1, x])/
         (27*(-1 + x)*(1 + x)^3)) + (512*x*(-18 + 19*x - 198*x^2 + 19*x^3 + 
         18*x^4)*H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
      H[1, x]*((256*x*(1 + x^2)*z2)/(3*(-1 + x)*(1 + x)^3) + 
        (512*x*(1 + x^2)^2*z3)/(27*(-1 + x)^2*(1 + x)^4) - 
        (512*x*(1 + x^2)*H[0, -1, x])/((-1 + x)*(1 + x)^3) + 
        (512*x*(1 + x^2)*H[0, 1, x])/(3*(-1 + x)*(1 + x)^3) + 
        (2048*x*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
        (2048*x*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^4)) + 
      H[-1, x]*((-256*x*(-67 - 3*x - 36*x^2 + 33*x^3 + 55*x^4)*z2)/
         (27*(-1 + x)^2*(1 + x)^4) - (512*x*(1 + x^2)^2*z3)/
         (3*(-1 + x)^2*(1 + x)^4) + (128*x*(-56 - 253*x + 556*x^2 - 217*x^3 + 
           228*x^4)*H[0, x]^2)/(27*(-1 + x)^2*(1 + x)^4) + 
        (256*x*(1 + x^2)*(-1 + 5*x^2)*H[0, x]^3)/(27*(-1 + x)^2*(1 + x)^4) + 
        (512*x*(115 + 18*x + 115*x^2)*H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
        (512*x*(1 + x^2)*H[0, 1, x])/((-1 + x)*(1 + x)^3) + 
        H[0, x]*((64*x*(913 + 2606*x + 3962*x^2 + 2606*x^3 + 913*x^4))/
           (27*(-1 + x)*(1 + x)^5) - (1024*x*(1 + x^2)*(13 + 4*x^2)*z2)/
           (27*(-1 + x)^2*(1 + x)^4) + (512*x*(1 + x^2)*H[1, x])/
           ((-1 + x)*(1 + x)^3) + (17408*x*(1 + x^2)^2*H[0, -1, x])/
           (27*(-1 + x)^2*(1 + x)^4) - (1024*x*(1 + x^2)^2*H[0, 1, x])/
           (3*(-1 + x)^2*(1 + x)^4)) - (2048*x*(1 + x^2)^2*H[0, 0, -1, x])/
         (3*(-1 + x)^2*(1 + x)^4) + (2048*x*(1 + x^2)^2*H[0, 0, 1, x])/
         (3*(-1 + x)^2*(1 + x)^4)) + (512*x*(1 + x^2)*H[0, 1, -1, x])/
       ((-1 + x)*(1 + x)^3) - (512*x*(1 + x^2)*H[0, 1, 1, x])/
       (3*(-1 + x)*(1 + x)^3) + H[0, x]*
       ((-16*x*(46991 + 210506*x + 415073*x^2 + 516940*x^3 + 415073*x^4 + 
           210506*x^5 + 46991*x^6))/(243*(-1 + x)*(1 + x)^7) + 
        (32*x*(-79 + 54*x + 784*x^2 + 1362*x^3 - 1578*x^4 - 406*x^5 + 
           3536*x^6 + 2958*x^7 + 281*x^8)*z2)/(27*(-1 + x)^3*(1 + x)^7) + 
        (128*x*(-53 + 367*x - 758*x^2 + 794*x^3 - 349*x^4 + 71*x^5)*z3)/
         (27*(-1 + x)^2*(1 + x)^5) - (256*x*(1 + x^2)*H[1, x]^2)/
         (3*(-1 + x)*(1 + x)^3) - (256*x*(43 - 381*x + 866*x^2 - 381*x^3 + 
           43*x^4)*H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
        (512*x*(2 + 47*x - 162*x^2 + 47*x^3 + 2*x^4)*H[0, 1, x])/
         (27*(-1 + x)^2*(1 + x)^4) + H[1, x]*((-256*x*(37 + 50*x + 37*x^2))/
           (27*(-1 + x)*(1 + x)^3) - (1024*x*(-14 + 39*x - 98*x^2 + 96*x^3 - 
             40*x^4 + 13*x^5)*z2)/(27*(-1 + x)^2*(1 + x)^5) - 
          (1024*x*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
          (1024*x*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^4)) + 
        (512*x*(1 + x^2)^2*H[0, -1, -1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
        (3584*x*(1 + x^2)^2*H[0, -1, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
        (512*x*(-22 + 239*x - 459*x^2 + 475*x^3 - 231*x^4 + 30*x^5)*
          H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
        (2048*x*(-2 + 50*x - 88*x^2 + 94*x^3 - 47*x^4 + 5*x^5)*H[0, 0, 1, x])/
         (27*(-1 + x)^2*(1 + x)^5) - (3584*x*(1 + x^2)^2*H[0, 1, -1, x])/
         (27*(-1 + x)^2*(1 + x)^4) + (2560*x*(1 + x^2)^2*H[0, 1, 1, x])/
         (27*(-1 + x)^2*(1 + x)^4)) - (8192*x*(1 + x^2)^2*H[0, -1, 0, 1, x])/
       (27*(-1 + x)^2*(1 + x)^4) + (2048*x*(1 + x^2)^2*H[0, 0, -1, -1, x])/
       (3*(-1 + x)^2*(1 + x)^4) - (2048*x*(1 + x^2)^2*H[0, 0, -1, 1, x])/
       (3*(-1 + x)^2*(1 + x)^4) + (512*x*(-17 + 156*x - 447*x^2 + 554*x^3 - 
         415*x^4 + 156*x^5 + 15*x^6)*H[0, 0, 0, -1, x])/
       (9*(-1 + x)^3*(1 + x)^5) - (512*x*(23 - 236*x + 507*x^2 - 379*x^3 + 
         300*x^4 + 41*x^5)*H[0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
      (2048*x*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x)^2*(1 + x)^4) + 
	(2048*x*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x)^2*(1 + x)^4)) ;



(**********************  axial-vector form factor  ***************************)

FAV1 = FAV10 + FAV1poles + FAV10r + nh*(FAV101 + FAV102*z2 + FAV103*z3) ;

FAV2 = FAV20 + FAV2poles + FAV20r + nh*(FAV201 + FAV202*z2 + FAV203*z3) ;

FAV1poles = (nh^2*(16/27 + (32*(1 + x^2)*H[0, x])/(27*(-1 + x)*(1 + x))) + 
      nh*((-2*(589 + 602*x + 589*x^2))/(27*(1 + x)^2) - 
        (16*(41 + 190*x + 154*x^2 + 190*x^3 + 41*x^4)*H[0, x])/
         (27*(-1 + x)*(1 + x)^3) - (128*(1 + x^2)^2*H[0, x]^2)/
         (27*(-1 + x)^2*(1 + x)^2) + nl*(16/27 + (32*(1 + x^2)*H[0, x])/
           (27*(-1 + x)*(1 + x)))))/ep^3 + 
    (nh^2*((-16*(1 + 2*z2 + x^2*(-1 + 2*z2)))/(27*(-1 + x^2)) + 
        ((16*(3 - 2*x + 3*x^2))/(27*(-1 + x^2)) - (64*(1 + x^2)*H[-1, x])/
           (27*(-1 + x^2)))*H[0, x] + (16*(1 + x^2)*H[0, x]^2)/
         (27*(-1 + x^2)) + (64*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
      nh*((4*(-263 - 368*z2 + 72*z3 + 6*x^3*(85 + 24*z2 + 24*z3) + 
           6*x^2*(85 + 72*z2 + 24*z3) + x*(-247 - 800*z2 + 72*z3) + 
           x^5*(-263 + 80*z2 + 72*z3) + x^4*(-247 + 512*z2 + 72*z3)))/
         (27*(-1 + x)^2*(1 + x)^3) + 
        ((-16*(-13 - 83*x + 14*x^2 - 22*x^3 + 135*x^4 + 97*x^5))/
           (27*(-1 + x)^2*(1 + x)^3) + (512*(1 + x^2)^2*H[-1, x])/
           (27*(-1 + x^2)^2))*H[0, x]^2 + (64*(-2 - x^2 + x^4)*H[0, x]^3)/
         (27*(-1 + x^2)^2) - (128*(23 + 73*x + 64*x^2 + 73*x^3 + 23*x^4)*
          H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) + 
        nl*((-64*(2 + 3*z2 + x^2*(-2 + 3*z2)))/(81*(-1 + x^2)) + 
          ((64*(7 - 3*x + 7*x^2))/(81*(-1 + x^2)) - (128*(1 + x^2)*H[-1, x])/
             (27*(-1 + x^2)))*H[0, x] + (32*(1 + x^2)*H[0, x]^2)/
           (27*(-1 + x^2)) + (128*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
        (64*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) + 
        H[0, x]*((8*(1 + x^2)*(371 + x*(667 - 4*z2) - 4*z2 + 
             7*x^3*(-53 + 20*z2) + x^2*(-667 + 140*z2)))/(27*(-1 + x)^2*
            (1 + x)^3) + (128*(23 + 73*x + 64*x^2 + 73*x^3 + 23*x^4)*
            H[-1, x])/(27*(-1 + x)*(1 + x)^3) - (64*(1 + x^2)*H[1, x])/
           (3*(-1 + x^2)) - (1088*(1 + x^2)^2*H[0, -1, x])/
           (27*(-1 + x^2)^2) + (64*(1 + x^2)^2*H[0, 1, x])/
           (3*(-1 + x^2)^2)) + (128*(1 + x^2)^2*H[0, 0, -1, x])/
         (3*(-1 + x^2)^2) - (128*(1 + x^2)^2*H[0, 0, 1, x])/
         (3*(-1 + x^2)^2)))/ep^2 + 
    (nh^2*((-64*(13 - 34*x + 13*x^2))/(243*(1 + x)^2) - 
        (8*(-75 + 179*x - 62*x^2 + 86*x^3 - 151*x^4 + 87*x^5)*z2)/
         (27*(-1 + x)*(1 + x)^4) - (64*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
        ((16*(337 - 64*x + 158*x^2 - 64*x^3 + 337*x^4))/(243*(-1 + x)*
            (1 + x)^3) + (16*(5 + 10*x - 14*x^2 + 10*x^3 + 5*x^4)*z2)/
           (27*(-1 + x)*(1 + x)^3))*H[0, x] + 
        (64*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x^2)) - 
        (8*(-47 + 45*x - 74*x^2 + 38*x^3 - 87*x^4 + 29*x^5)*H[0, x]^2)/
         (81*(-1 + x)*(1 + x)^4) + (16*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*
          H[0, x]^3)/(27*(-1 + x)*(1 + x)^3) + 
        (32*(3 - 2*x + 3*x^2)*H[0, -1, x])/(27*(-1 + x^2)) + 
        H[-1, x]*((64*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
          (32*(3 - 2*x + 3*x^2)*H[0, x])/(27*(-1 + x^2)) - 
          (32*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
          (128*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
        (128*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
        (64*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2))) + 
      nh*((-4*(14921 + 59084*x + 82566*x^2 + 59084*x^3 + 14921*x^4))/
         (243*(1 + x)^4) + ((8305 - 57084*x - 91148*x^2 + 42236*x^3 + 
           175430*x^4 + 6780*x^5 - 86188*x^6 - 28796*x^7 + 18177*x^8 - 
           1152*ln2*(-1 + x)^2*(1 + x)^4*(1 + x^2))*z2)/
         (27*(-1 + x)^2*(1 + x)^6) - (16*(499 - 1764*x + 8631*x^2 - 
           15196*x^3 + 8941*x^4 - 1764*x^5 + 809*x^6)*z2^2)/
         (135*(-1 + x^2)^3) + (32*(-197 + 691*x - 1340*x^2 - 1412*x^3 + 
           1241*x^4 + 137*x^5)*z3)/(27*(-1 + x)^2*(1 + x)^3) - 
        (8*(-36 - 35*x + 31*x^2 - 38*x^3 + 102*x^4 - 21*x^5 + 9*x^6 + 8*x^7)*
          H[0, x]^4)/(81*(-1 + x)^3*(1 + x)^4) + H[-1, x]^2*
         ((-64*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, x])/
           (27*(-1 + x)*(1 + x)^3) - (1024*(1 + x^2)^2*H[0, x]^2)/
           (27*(-1 + x^2)^2)) + H[0, x]^3*
         ((-16*(-5 + 300*x - 54*x^2 - 1266*x^3 - 1004*x^4 + 1828*x^5 + 
             98*x^6 - 318*x^7 + 229*x^8))/(81*(-1 + x)^3*(1 + x)^5) - 
          (64*(-29 + 73*x - 458*x^2 + 450*x^3 - 77*x^4 + 25*x^5)*H[1, x])/
           (81*(-1 + x)^2*(1 + x)^3)) - (2240*(1 + x^2)^2*H[0, -1, x]^2)/
         (27*(-1 + x^2)^2) + ((64*(37 - 14*x + 37*x^2))/(27*(-1 + x^2)) + 
          (64*(-65 + 139*x - 930*x^2 + 886*x^3 - 161*x^4 + 43*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] - 
        (448*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
        H[0, -1, x]*((-16*(913 + 1014*x - 390*x^2 + 1014*x^3 + 913*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (64*(41 + 6*x - 31*x^2 + 24*x^3 - 
             65*x^4 + 6*x^5 + 7*x^6)*z2)/(27*(-1 + x^2)^3) + 
          (3200*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
        H[0, x]^2*((-4*(-5677 - 13780*x - 11702*x^2 + 26916*x^3 + 15184*x^4 + 
             3876*x^5 + 29734*x^6 + 46988*x^7 + 13421*x^8))/
           (243*(-1 + x)^2*(1 + x)^6) - (32*(-7 - 59*x + 181*x^2 - 261*x^3 - 
             135*x^4 + 211*x^5 + 19*x^6 + 71*x^7)*z2)/(27*(-1 + x)^3*
            (1 + x)^4) - (64*(-22 - 121*x + 310*x^2 - 121*x^3 + 14*x^4)*
            H[1, x])/(27*(-1 + x^2)^2) - (64*(6 - 103*x + 510*x^2 - 920*x^3 + 
             554*x^4 - 103*x^5 + 50*x^6)*H[0, -1, x])/(27*(-1 + x^2)^3) + 
          (64*(10 - 155*x + 796*x^2 - 1374*x^3 + 828*x^4 - 155*x^5 + 42*x^6)*
            H[0, 1, x])/(27*(-1 + x^2)^3)) - 
        (128*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, -1, -1, x])/
         (27*(-1 + x)*(1 + x)^3) + (128*(1 + x^2)*H[0, -1, 1, x])/
         (-1 + x^2) - (64*(-142 + 815*x - 1619*x^2 - 1655*x^3 + 1207*x^4 + 
           142*x^5)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
        nl*((-32*(1 - 38*x + x^2))/(81*(1 + x)^2) - 
          (8*(-107 + 855*x + 130*x^2 + 478*x^3 - 279*x^4 + 331*x^5)*z2)/
           (81*(-1 + x)*(1 + x)^4) - (256*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
          ((32*(103 + 70*x + 94*x^2 + 70*x^3 + 103*x^4))/(81*(-1 + x)*
              (1 + x)^3) + (16*(7 + 14*x - 10*x^2 + 14*x^3 + 7*x^4)*z2)/
             (27*(-1 + x)*(1 + x)^3))*H[0, x] + (256*(1 + x^2)*H[-1, x]^2*
            H[0, x])/(27*(-1 + x^2)) + (16*(47 + 39*x + 104*x^2 + 48*x^3 + 
             105*x^4 + 9*x^5)*H[0, x]^2)/(81*(-1 + x)*(1 + x)^4) + 
          (32*(1 + 2*x + 2*x^3 + x^4)*H[0, x]^3)/(27*(-1 + x)*(1 + x)^3) + 
          (256*(7 - 3*x + 7*x^2)*H[0, -1, x])/(81*(-1 + x^2)) + 
          H[-1, x]*((256*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
            (256*(7 - 3*x + 7*x^2)*H[0, x])/(81*(-1 + x^2)) - 
            (128*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
            (512*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
          (512*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
          (256*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2))) + 
        (128*(-18 + 129*x - 382*x^2 + 129*x^3 + 18*x^4)*H[0, 0, 1, x])/
         (27*(-1 + x^2)^2) + H[1, x]*((64*(1 + x^2)*z2)/(3*(-1 + x^2)) + 
          (128*(1 + x^2)^2*z3)/(27*(-1 + x^2)^2) - 
          (128*(1 + x^2)*H[0, -1, x])/(-1 + x^2) + (128*(1 + x^2)*H[0, 1, x])/
           (3*(-1 + x^2)) + (512*(1 + x^2)^2*H[0, 0, -1, x])/
           (27*(-1 + x^2)^2) - (512*(1 + x^2)^2*H[0, 0, 1, x])/
           (27*(-1 + x^2)^2)) + H[-1, x]*
         ((-64*(-67 - 94*x + 9*x^2 - 27*x^3 + 136*x^4 + 55*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*z3)/
           (3*(-1 + x^2)^2) + (32*(-56 - 653*x + 767*x^2 + 731*x^3 - 
             261*x^4 + 228*x^5)*H[0, x]^2)/(27*(-1 + x)^2*(1 + x)^3) + 
          (64*(-1 + 4*x^2 + 5*x^4)*H[0, x]^3)/(27*(-1 + x^2)^2) + 
          (128*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, -1, x])/
           (27*(-1 + x)*(1 + x)^3) - (128*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((16*(913 + 1014*x - 390*x^2 + 1014*x^3 + 913*x^4))/
             (27*(-1 + x)*(1 + x)^3) - (256*(13 + 17*x^2 + 4*x^4)*z2)/
             (27*(-1 + x^2)^2) + (128*(1 + x^2)*H[1, x])/(-1 + x^2) + 
            (4352*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
            (256*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) - 
          (512*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) + 
          (512*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)) + 
        (128*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) - 
        (128*(1 + x^2)*H[0, 1, 1, x])/(3*(-1 + x^2)) + 
        H[0, x]*((-4*(46991 + 160202*x + 253361*x^2 + 257260*x^3 + 
             253361*x^4 + 160202*x^5 + 46991*x^6))/(243*(-1 + x)*(1 + x)^5) + 
          (8*(-79 + 382*x + 688*x^2 + 1130*x^3 + 2006*x^4 - 6750*x^5 + 
             48*x^6 + 3062*x^7 + 281*x^8)*z2)/(27*(-1 + x)^3*(1 + x)^5) + 
          (32*(53 - 412*x + 2181*x^2 - 3696*x^3 + 2199*x^4 - 412*x^5 + 
             71*x^6)*z3)/(27*(-1 + x^2)^3) - (64*(1 + x^2)*H[1, x]^2)/
           (3*(-1 + x^2)) - (64*(43 - 777*x + 1970*x^2 - 777*x^3 + 43*x^4)*
            H[0, -1, x])/(27*(-1 + x^2)^2) - 
          (128*(2 + 125*x - 346*x^2 + 125*x^3 + 2*x^4)*H[0, 1, x])/
           (27*(-1 + x^2)^2) + H[1, x]*((-64*(37 - 14*x + 37*x^2))/
             (27*(-1 + x^2)) - (256*(-14 + 37*x - 228*x^2 + 226*x^3 - 38*
                x^4 + 13*x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3) - 
            (256*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) + 
            (256*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
          (128*(1 + x^2)^2*H[0, -1, -1, x])/(27*(-1 + x^2)^2) - 
          (896*(1 + x^2)^2*H[0, -1, 1, x])/(27*(-1 + x^2)^2) + 
          (128*(22 - 259*x + 1370*x^2 - 2298*x^3 + 1378*x^4 - 259*x^5 + 
             30*x^6)*H[0, 0, -1, x])/(27*(-1 + x^2)^3) - 
          (512*(2 - 52*x + 274*x^2 - 458*x^3 + 277*x^4 - 52*x^5 + 5*x^6)*
            H[0, 0, 1, x])/(27*(-1 + x^2)^3) - 
          (896*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x^2)^2) + 
          (640*(1 + x^2)^2*H[0, 1, 1, x])/(27*(-1 + x^2)^2)) - 
        (2048*(1 + x^2)^2*H[0, -1, 0, 1, x])/(27*(-1 + x^2)^2) + 
        (512*(1 + x^2)^2*H[0, 0, -1, -1, x])/(3*(-1 + x^2)^2) - 
        (512*(1 + x^2)^2*H[0, 0, -1, 1, x])/(3*(-1 + x^2)^2) + 
        (128*(-17 + 156*x - 855*x^2 + 1378*x^3 - 823*x^4 + 156*x^5 + 15*x^6)*
          H[0, 0, 0, -1, x])/(9*(-1 + x^2)^3) - 
        (128*(-23 + 261*x - 1431*x^2 + 2282*x^3 - 1367*x^4 + 261*x^5 + 
           41*x^6)*H[0, 0, 0, 1, x])/(27*(-1 + x^2)^3) - 
        (512*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x^2)^2) + 
	  (512*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2)))/ep ;

FAV10r = nh^2*((-64*(13 - 34*x + 13*x^2))/(243*(1 + x)^2) - 
      (8*(-75 + 179*x - 62*x^2 + 86*x^3 - 151*x^4 + 87*x^5)*z2)/
       (27*(-1 + x)*(1 + x)^4) - (64*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
      ((16*(337 - 64*x + 158*x^2 - 64*x^3 + 337*x^4))/(243*(-1 + x)*
          (1 + x)^3) + (16*(5 + 10*x - 14*x^2 + 10*x^3 + 5*x^4)*z2)/
         (27*(-1 + x)*(1 + x)^3))*H[0, x] + (64*(1 + x^2)*H[-1, x]^2*H[0, x])/
       (27*(-1 + x^2)) - (8*(-47 + 45*x - 74*x^2 + 38*x^3 - 87*x^4 + 29*x^5)*
        H[0, x]^2)/(81*(-1 + x)*(1 + x)^4) + 
      (16*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*H[0, x]^3)/
       (27*(-1 + x)*(1 + x)^3) + (32*(3 - 2*x + 3*x^2)*H[0, -1, x])/
       (27*(-1 + x^2)) + H[-1, x]*((64*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
        (32*(3 - 2*x + 3*x^2)*H[0, x])/(27*(-1 + x^2)) - 
        (32*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
        (128*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
      (128*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
      (64*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2))) + 
    nh*((-4*(14921 + 59084*x + 82566*x^2 + 59084*x^3 + 14921*x^4))/
       (243*(1 + x)^4) + ((8305 - 57084*x - 91148*x^2 + 42236*x^3 + 
         175430*x^4 + 6780*x^5 - 86188*x^6 - 28796*x^7 + 18177*x^8 - 
         1152*ln2*(-1 + x)^2*(1 + x)^4*(1 + x^2))*z2)/
       (27*(-1 + x)^2*(1 + x)^6) - (16*(499 - 1764*x + 8631*x^2 - 15196*x^3 + 
         8941*x^4 - 1764*x^5 + 809*x^6)*z2^2)/(135*(-1 + x^2)^3) + 
      (32*(-197 + 691*x - 1340*x^2 - 1412*x^3 + 1241*x^4 + 137*x^5)*z3)/
       (27*(-1 + x)^2*(1 + x)^3) - (8*(-36 - 35*x + 31*x^2 - 38*x^3 + 
         102*x^4 - 21*x^5 + 9*x^6 + 8*x^7)*H[0, x]^4)/
       (81*(-1 + x)^3*(1 + x)^4) + H[-1, x]^2*
       ((-64*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, x])/
         (27*(-1 + x)*(1 + x)^3) - (1024*(1 + x^2)^2*H[0, x]^2)/
         (27*(-1 + x^2)^2)) + H[0, x]^3*
       ((-16*(-5 + 300*x - 54*x^2 - 1266*x^3 - 1004*x^4 + 1828*x^5 + 98*x^6 - 
           318*x^7 + 229*x^8))/(81*(-1 + x)^3*(1 + x)^5) - 
        (64*(-29 + 73*x - 458*x^2 + 450*x^3 - 77*x^4 + 25*x^5)*H[1, x])/
         (81*(-1 + x)^2*(1 + x)^3)) - (2240*(1 + x^2)^2*H[0, -1, x]^2)/
       (27*(-1 + x^2)^2) + ((64*(37 - 14*x + 37*x^2))/(27*(-1 + x^2)) + 
        (64*(-65 + 139*x - 930*x^2 + 886*x^3 - 161*x^4 + 43*x^5)*z2)/
         (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] - 
      (448*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
      H[0, -1, x]*((-16*(913 + 1014*x - 390*x^2 + 1014*x^3 + 913*x^4))/
         (27*(-1 + x)*(1 + x)^3) - (64*(41 + 6*x - 31*x^2 + 24*x^3 - 65*x^4 + 
           6*x^5 + 7*x^6)*z2)/(27*(-1 + x^2)^3) + 
        (3200*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
      H[0, x]^2*((-4*(-5677 - 13780*x - 11702*x^2 + 26916*x^3 + 15184*x^4 + 
           3876*x^5 + 29734*x^6 + 46988*x^7 + 13421*x^8))/
         (243*(-1 + x)^2*(1 + x)^6) - (32*(-7 - 59*x + 181*x^2 - 261*x^3 - 
           135*x^4 + 211*x^5 + 19*x^6 + 71*x^7)*z2)/(27*(-1 + x)^3*
          (1 + x)^4) - (64*(-22 - 121*x + 310*x^2 - 121*x^3 + 14*x^4)*
          H[1, x])/(27*(-1 + x^2)^2) - (64*(6 - 103*x + 510*x^2 - 920*x^3 + 
           554*x^4 - 103*x^5 + 50*x^6)*H[0, -1, x])/(27*(-1 + x^2)^3) + 
        (64*(10 - 155*x + 796*x^2 - 1374*x^3 + 828*x^4 - 155*x^5 + 42*x^6)*
          H[0, 1, x])/(27*(-1 + x^2)^3)) - 
      (128*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, -1, -1, x])/
       (27*(-1 + x)*(1 + x)^3) + (128*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) - 
      (64*(-142 + 815*x - 1619*x^2 - 1655*x^3 + 1207*x^4 + 142*x^5)*
        H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
      nl*((-32*(1 - 38*x + x^2))/(81*(1 + x)^2) - 
        (8*(-107 + 855*x + 130*x^2 + 478*x^3 - 279*x^4 + 331*x^5)*z2)/
         (81*(-1 + x)*(1 + x)^4) - (256*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
        ((32*(103 + 70*x + 94*x^2 + 70*x^3 + 103*x^4))/(81*(-1 + x)*
            (1 + x)^3) + (16*(7 + 14*x - 10*x^2 + 14*x^3 + 7*x^4)*z2)/
           (27*(-1 + x)*(1 + x)^3))*H[0, x] + (256*(1 + x^2)*H[-1, x]^2*
          H[0, x])/(27*(-1 + x^2)) + (16*(47 + 39*x + 104*x^2 + 48*x^3 + 
           105*x^4 + 9*x^5)*H[0, x]^2)/(81*(-1 + x)*(1 + x)^4) + 
        (32*(1 + 2*x + 2*x^3 + x^4)*H[0, x]^3)/(27*(-1 + x)*(1 + x)^3) + 
        (256*(7 - 3*x + 7*x^2)*H[0, -1, x])/(81*(-1 + x^2)) + 
        H[-1, x]*((256*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
          (256*(7 - 3*x + 7*x^2)*H[0, x])/(81*(-1 + x^2)) - 
          (128*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
          (512*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
        (512*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
        (256*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2))) + 
      (128*(-18 + 129*x - 382*x^2 + 129*x^3 + 18*x^4)*H[0, 0, 1, x])/
       (27*(-1 + x^2)^2) + H[1, x]*((64*(1 + x^2)*z2)/(3*(-1 + x^2)) + 
        (128*(1 + x^2)^2*z3)/(27*(-1 + x^2)^2) - (128*(1 + x^2)*H[0, -1, x])/
         (-1 + x^2) + (128*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) + 
        (512*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) - 
        (512*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) + 
      H[-1, x]*((-64*(-67 - 94*x + 9*x^2 - 27*x^3 + 136*x^4 + 55*x^5)*z2)/
         (27*(-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2) + 
        (32*(-56 - 653*x + 767*x^2 + 731*x^3 - 261*x^4 + 228*x^5)*H[0, x]^2)/
         (27*(-1 + x)^2*(1 + x)^3) + (64*(-1 + 4*x^2 + 5*x^4)*H[0, x]^3)/
         (27*(-1 + x^2)^2) + (128*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*
          H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) - (128*(1 + x^2)*H[0, 1, x])/
         (-1 + x^2) + H[0, x]*((16*(913 + 1014*x - 390*x^2 + 1014*x^3 + 
             913*x^4))/(27*(-1 + x)*(1 + x)^3) - (256*(13 + 17*x^2 + 4*x^4)*
            z2)/(27*(-1 + x^2)^2) + (128*(1 + x^2)*H[1, x])/(-1 + x^2) + 
          (4352*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
          (256*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) - 
        (512*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) + 
        (512*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)) + 
      (128*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) - 
      (128*(1 + x^2)*H[0, 1, 1, x])/(3*(-1 + x^2)) + 
      H[0, x]*((-4*(46991 + 160202*x + 253361*x^2 + 257260*x^3 + 253361*x^4 + 
           160202*x^5 + 46991*x^6))/(243*(-1 + x)*(1 + x)^5) + 
        (8*(-79 + 382*x + 688*x^2 + 1130*x^3 + 2006*x^4 - 6750*x^5 + 48*x^6 + 
           3062*x^7 + 281*x^8)*z2)/(27*(-1 + x)^3*(1 + x)^5) + 
        (32*(53 - 412*x + 2181*x^2 - 3696*x^3 + 2199*x^4 - 412*x^5 + 71*x^6)*
          z3)/(27*(-1 + x^2)^3) - (64*(1 + x^2)*H[1, x]^2)/(3*(-1 + x^2)) - 
        (64*(43 - 777*x + 1970*x^2 - 777*x^3 + 43*x^4)*H[0, -1, x])/
         (27*(-1 + x^2)^2) - (128*(2 + 125*x - 346*x^2 + 125*x^3 + 2*x^4)*
          H[0, 1, x])/(27*(-1 + x^2)^2) + 
        H[1, x]*((-64*(37 - 14*x + 37*x^2))/(27*(-1 + x^2)) - 
          (256*(-14 + 37*x - 228*x^2 + 226*x^3 - 38*x^4 + 13*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3) - (256*(1 + x^2)^2*H[0, -1, x])/
           (27*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[0, 1, x])/
           (27*(-1 + x^2)^2)) + (128*(1 + x^2)^2*H[0, -1, -1, x])/
         (27*(-1 + x^2)^2) - (896*(1 + x^2)^2*H[0, -1, 1, x])/
         (27*(-1 + x^2)^2) + (128*(22 - 259*x + 1370*x^2 - 2298*x^3 + 
           1378*x^4 - 259*x^5 + 30*x^6)*H[0, 0, -1, x])/(27*(-1 + x^2)^3) - 
        (512*(2 - 52*x + 274*x^2 - 458*x^3 + 277*x^4 - 52*x^5 + 5*x^6)*
          H[0, 0, 1, x])/(27*(-1 + x^2)^3) - (896*(1 + x^2)^2*H[0, 1, -1, x])/
         (27*(-1 + x^2)^2) + (640*(1 + x^2)^2*H[0, 1, 1, x])/
         (27*(-1 + x^2)^2)) - (2048*(1 + x^2)^2*H[0, -1, 0, 1, x])/
       (27*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[0, 0, -1, -1, x])/
       (3*(-1 + x^2)^2) - (512*(1 + x^2)^2*H[0, 0, -1, 1, x])/
       (3*(-1 + x^2)^2) + (128*(-17 + 156*x - 855*x^2 + 1378*x^3 - 823*x^4 + 
         156*x^5 + 15*x^6)*H[0, 0, 0, -1, x])/(9*(-1 + x^2)^3) - 
      (128*(-23 + 261*x - 1431*x^2 + 2282*x^3 - 1367*x^4 + 261*x^5 + 41*x^6)*
        H[0, 0, 0, 1, x])/(27*(-1 + x^2)^3) - 
      (512*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x^2)^2) + 
	(512*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2)) ;

FAV2poles = (nh*((-128*x)/(3*(1 + x)^2) + (128*x*(1 + x^2)*H[0, x])/
        (3*(-1 + x)*(1 + x)^3)))/ep^3 + 
    (nh^2*((-128*x)/(27*(-1 + x)^2) + (64*x*(3 - 2*x + 3*x^2)*H[0, x])/
         (27*(-1 + x)^3*(1 + x))) + 
      nh*((-64*x*(-73 - 18*z2 + x*(-367 + 18*z2) + x^3*(-73 + 18*z2) - 
           x^2*(367 + 18*z2)))/(27*(-1 + x)^2*(1 + x)^3) + 
        ((-128*x*(29 + 167*x - 16*x^2 + 167*x^3 + 29*x^4))/
           (27*(-1 + x^2)^3) - (256*(x + x^3)*H[-1, x])/
           (3*(-1 + x)*(1 + x)^3))*H[0, x] - 
        (64*x*(33 - 19*x + 68*x^2 - 4*x^3 + 35*x^4 + 15*x^5)*H[0, x]^2)/
         (27*(-1 + x)^4*(1 + x)^3) + nl*((-256*x)/(27*(-1 + x)^2) + 
          (128*x*(3 - 2*x + 3*x^2)*H[0, x])/(27*(-1 + x)^3*(1 + x))) + 
        (256*(x + x^3)*H[0, -1, x])/(3*(-1 + x)*(1 + x)^3)))/ep^2 + 
    (nh^2*((256*x*(1 + 26*x + x^2))/(81*(-1 + x^2)^2) - 
        (64*x*(-27 + 97*x - 66*x^2 + 78*x^3 - 83*x^4 + 33*x^5)*z2)/
         (27*(-1 + x)^3*(1 + x)^4) + 
        ((64*x*(69 - 152*x - 58*x^2 - 152*x^3 + 69*x^4))/(81*(-1 + x^2)^3) - 
          (512*x^3*z2)/(9*(-1 + x^2)^3))*H[0, x] - 
        (128*x*(3 - 2*x + 3*x^2)*H[-1, x]*H[0, x])/(27*(-1 + x)^3*(1 + x)) - 
        (32*x*(-9 + 27*x - 30*x^2 + 18*x^3 - 41*x^4 + 3*x^5)*H[0, x]^2)/
         (27*(-1 + x)^3*(1 + x)^4) - (256*x^3*H[0, x]^3)/(27*(-1 + x^2)^3) + 
        (128*x*(3 - 2*x + 3*x^2)*H[0, -1, x])/(27*(-1 + x)^3*(1 + x))) + 
      nh*((128*x*(158 + 469*x + 1006*x^2 + 469*x^3 + 158*x^4))/
         (81*(-1 + x)^2*(1 + x)^4) - (64*x*(-613 + 2652*x + 2814*x^2 - 
           2888*x^3 - 8680*x^4 + 2028*x^5 + 5402*x^6 + 2432*x^7 - 843*x^8 + 
           24*ln2*(-1 + x^2)^4)*z2)/(27*(-1 + x)^4*(1 + x)^6) + 
        (128*x^2*(610 - 4759*x + 8064*x^2 - 4759*x^3 + 610*x^4)*z2^2)/
         (135*(-1 + x)^5*(1 + x)^3) - (256*x*(30 - 367*x + 787*x^2 + 
           859*x^3 - 421*x^4 + 48*x^5)*z3)/(27*(-1 + x)^4*(1 + x)^3) + 
        (256*(x + x^3)*H[-1, x]^2*H[0, x])/(3*(-1 + x)*(1 + x)^3) - 
        (32*x^2*(1 + 44*x - 15*x^2 + 81*x^3 - 52*x^4 + x^5)*H[0, x]^4)/
         (81*(-1 + x)^5*(1 + x)^4) + H[0, x]^3*
         ((-64*x*(-105 + 54*x - 329*x^2 - 1544*x^3 - 1127*x^4 + 2554*x^5 + 
             457*x^6 - 584*x^7 + 48*x^8))/(81*(-1 + x^2)^5) + 
          (512*x^2*(35 - 208*x + 35*x^2)*H[1, x])/(81*(-1 + x^2)^3)) + 
        ((-128*x*(207 + 8*x - 982*x^2 + 8*x^3 + 207*x^4))/(27*(-1 + x^2)^3) - 
          (512*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2)/(9*(-1 + x)^5*
            (1 + x)^3))*H[0, -1, x] + nl*((-128*x*(23 - 2*x + 23*x^2))/
           (81*(-1 + x^2)^2) - (128*x*(-9 + 59*x - 24*x^2 + 48*x^3 - 31*x^4 + 
             21*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^4) + 
          ((128*x*(69 - 26*x + 2*x^2 - 26*x^3 + 69*x^4))/(81*(-1 + x^2)^3) - 
            (512*x^3*z2)/(9*(-1 + x^2)^3))*H[0, x] - 
          (512*x*(3 - 2*x + 3*x^2)*H[-1, x]*H[0, x])/(27*(-1 + x)^3*
            (1 + x)) + (64*x*(9 - 3*x + 24*x^2 + 31*x^4 + 3*x^5)*H[0, x]^2)/
           (27*(-1 + x)^3*(1 + x)^4) - (256*x^3*H[0, x]^3)/
           (27*(-1 + x^2)^3) + (512*x*(3 - 2*x + 3*x^2)*H[0, -1, x])/
           (27*(-1 + x)^3*(1 + x))) + H[-1, x]*
         ((128*x*(-1 + 3*x - 10*x^2 + 6*x^3 - 9*x^4 + 3*x^5)*z2)/
           (3*(-1 + x)^4*(1 + x)^3) + (128*x*(207 + 8*x - 982*x^2 + 8*x^3 + 
             207*x^4)*H[0, x])/(27*(-1 + x^2)^3) + 
          (64*x*(219 - 809*x + 1870*x^2 + 1726*x^3 - 701*x^4 + 183*x^5)*
            H[0, x]^2)/(27*(-1 + x)^4*(1 + x)^3) - 
          (512*(x + x^3)*H[0, -1, x])/(3*(-1 + x)*(1 + x)^3)) + 
        ((256*x*(23 - 14*x + 23*x^2))/(27*(-1 + x)^3*(1 + x)) - 
          (1024*x^2*(35 - 208*x + 35*x^2)*z2)/(27*(-1 + x^2)^3))*H[0, 1, x] + 
        H[0, x]^2*((-64*x*(-63 + 86*x + 155*x^2 + 3080*x^3 - 521*x^4 - 
             3898*x^5 - 2251*x^6 + 1820*x^7 + 696*x^8))/(81*(-1 + x)^4*
            (1 + x)^6) + (128*x^2*(12 - 91*x + 69*x^2 + 53*x^3 - 75*x^4 + 
             12*x^5)*z2)/(9*(-1 + x)^5*(1 + x)^4) - 
          (256*x*(12 - 109*x + 310*x^2 - 109*x^3 + 12*x^4)*H[1, x])/
           (27*(-1 + x)^4*(1 + x)^2) + (256*x^2*(71 - 557*x + 990*x^2 - 
             557*x^3 + 71*x^4)*H[0, -1, x])/(27*(-1 + x)^5*(1 + x)^3) - 
          (256*x^2*(107 - 834*x + 1478*x^2 - 834*x^3 + 107*x^4)*H[0, 1, x])/
           (27*(-1 + x)^5*(1 + x)^3)) + (512*(x + x^3)*H[0, -1, -1, x])/
         (3*(-1 + x)*(1 + x)^3) + (128*x*(279 - 1453*x + 3358*x^2 + 
           3502*x^3 - 1561*x^4 + 315*x^5)*H[0, 0, -1, x])/
         (27*(-1 + x)^4*(1 + x)^3) - (512*x*(36 - 121*x + 350*x^2 - 121*x^3 + 
           36*x^4)*H[0, 0, 1, x])/(27*(-1 + x)^4*(1 + x)^2) + 
        H[0, x]*((-16*x*(8449 + 19482*x + 13519*x^2 - 7316*x^3 + 13519*x^4 + 
             19482*x^5 + 8449*x^6))/(81*(-1 + x)^3*(1 + x)^5) + 
          (64*x*(-15 + 154*x + 146*x^2 + 738*x^3 + 2320*x^4 - 2986*x^5 - 
             402*x^6 + 1134*x^7 + 63*x^8)*z2)/(27*(-1 + x^2)^5) - 
          (512*x^2*(71 - 561*x + 992*x^2 - 561*x^3 + 71*x^4)*z3)/
           (27*(-1 + x)^5*(1 + x)^3) + ((-256*x*(23 - 14*x + 23*x^2))/
             (27*(-1 + x)^3*(1 + x)) + (1024*x^2*(35 - 208*x + 35*x^2)*z2)/
             (27*(-1 + x^2)^3))*H[1, x] - (128*x*(249 - 1380*x + 3994*x^2 - 
             1380*x^3 + 249*x^4)*H[0, -1, x])/(27*(-1 + x)^4*(1 + x)^2) + 
          (512*x*(24 - 115*x + 330*x^2 - 115*x^3 + 24*x^4)*H[0, 1, x])/
           (27*(-1 + x)^4*(1 + x)^2) - (512*x^2*(179 - 1392*x + 2474*x^2 - 
             1392*x^3 + 179*x^4)*H[0, 0, -1, x])/(27*(-1 + x)^5*(1 + x)^3) + 
          (2048*x^2*(36 - 277*x + 494*x^2 - 277*x^3 + 36*x^4)*H[0, 0, 1, x])/
           (27*(-1 + x)^5*(1 + x)^3)) + (512*x^2*(108 - 835*x + 1484*x^2 - 
           835*x^3 + 108*x^4)*H[0, 0, 0, -1, x])/(9*(-1 + x)^5*(1 + x)^3) - 
        (512*x^2*(181 - 1378*x + 2466*x^2 - 1378*x^3 + 181*x^4)*
	 H[0, 0, 0, 1, x])/(27*(-1 + x)^5*(1 + x)^3)))/ep ;

FAV20r = nh^2*((-256*x*(13 - 34*x + 13*x^2))/(243*(-1 + x^2)^2) - 
      (32*x*(-75 + 179*x - 62*x^2 + 86*x^3 - 151*x^4 + 87*x^5)*z2)/
       (27*(-1 + x)^3*(1 + x)^4) - (256*(x + x^3)*z3)/
       (27*(-1 + x)^3*(1 + x)) + 
      ((64*x*(337 - 64*x + 158*x^2 - 64*x^3 + 337*x^4))/(243*(-1 + x^2)^3) + 
        (64*x*(5 + 10*x - 14*x^2 + 10*x^3 + 5*x^4)*z2)/(27*(-1 + x^2)^3))*
       H[0, x] + (256*(x + x^3)*H[-1, x]^2*H[0, x])/(27*(-1 + x)^3*(1 + x)) - 
      (32*x*(-47 + 45*x - 74*x^2 + 38*x^3 - 87*x^4 + 29*x^5)*H[0, x]^2)/
       (81*(-1 + x)^3*(1 + x)^4) + (64*x*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*
        H[0, x]^3)/(27*(-1 + x^2)^3) + (128*x*(3 - 2*x + 3*x^2)*H[0, -1, x])/
       (27*(-1 + x)^3*(1 + x)) + H[-1, x]*
       ((256*(x + x^3)*z2)/(27*(-1 + x)^3*(1 + x)) - 
        (128*x*(3 - 2*x + 3*x^2)*H[0, x])/(27*(-1 + x)^3*(1 + x)) - 
        (128*(x + x^3)*H[0, x]^2)/(27*(-1 + x)^3*(1 + x)) - 
        (512*(x + x^3)*H[0, -1, x])/(27*(-1 + x)^3*(1 + x))) + 
      (512*(x + x^3)*H[0, -1, -1, x])/(27*(-1 + x)^3*(1 + x)) + 
      (256*(x + x^3)*H[0, 0, -1, x])/(27*(-1 + x)^3*(1 + x))) + 
    nh*((-16*x*(14921 + 59084*x + 82566*x^2 + 59084*x^3 + 14921*x^4))/
       (243*(-1 + x)^2*(1 + x)^4) - (4*x*(-8305 + 57084*x + 91148*x^2 - 
         42236*x^3 - 175430*x^4 - 6780*x^5 + 86188*x^6 + 28796*x^7 - 
         18177*x^8 + 1152*ln2*(-1 + x)^2*(1 + x)^4*(1 + x^2))*z2)/
       (27*(-1 + x)^4*(1 + x)^6) - (64*x*(499 - 1764*x + 8631*x^2 - 
         15196*x^3 + 8941*x^4 - 1764*x^5 + 809*x^6)*z2^2)/
       (135*(-1 + x)^5*(1 + x)^3) + 
      (128*x*(-197 + 691*x - 1340*x^2 - 1412*x^3 + 1241*x^4 + 137*x^5)*z3)/
       (27*(-1 + x)^4*(1 + x)^3) - (32*x*(-36 - 35*x + 31*x^2 - 38*x^3 + 
         102*x^4 - 21*x^5 + 9*x^6 + 8*x^7)*H[0, x]^4)/
       (81*(-1 + x)^5*(1 + x)^4) + H[-1, x]^2*
       ((-256*x*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, x])/
         (27*(-1 + x^2)^3) - (4096*x*(1 + x^2)^2*H[0, x]^2)/
         (27*(-1 + x)^4*(1 + x)^2)) + H[0, x]^3*
       ((-64*x*(-5 + 300*x - 54*x^2 - 1266*x^3 - 1004*x^4 + 1828*x^5 + 
           98*x^6 - 318*x^7 + 229*x^8))/(81*(-1 + x^2)^5) - 
        (256*x*(-29 + 73*x - 458*x^2 + 450*x^3 - 77*x^4 + 25*x^5)*H[1, x])/
         (81*(-1 + x)^4*(1 + x)^3)) - (8960*x*(1 + x^2)^2*H[0, -1, x]^2)/
       (27*(-1 + x)^4*(1 + x)^2) + 
      ((256*x*(37 - 14*x + 37*x^2))/(27*(-1 + x)^3*(1 + x)) + 
        (256*x*(-65 + 139*x - 930*x^2 + 886*x^3 - 161*x^4 + 43*x^5)*z2)/
         (27*(-1 + x)^4*(1 + x)^3))*H[0, 1, x] - 
      (1792*x*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x)^4*(1 + x)^2) + 
      H[0, -1, x]*((-64*x*(913 + 1014*x - 390*x^2 + 1014*x^3 + 913*x^4))/
         (27*(-1 + x^2)^3) - (256*x*(41 + 6*x - 31*x^2 + 24*x^3 - 65*x^4 + 
           6*x^5 + 7*x^6)*z2)/(27*(-1 + x)^5*(1 + x)^3) + 
        (12800*x*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x)^4*(1 + x)^2)) + 
      H[0, x]^2*((-16*x*(-5677 - 13780*x - 11702*x^2 + 26916*x^3 + 
           15184*x^4 + 3876*x^5 + 29734*x^6 + 46988*x^7 + 13421*x^8))/
         (243*(-1 + x)^4*(1 + x)^6) - (128*x*(-7 - 59*x + 181*x^2 - 261*x^3 - 
           135*x^4 + 211*x^5 + 19*x^6 + 71*x^7)*z2)/(27*(-1 + x)^5*
          (1 + x)^4) - (256*x*(-22 - 121*x + 310*x^2 - 121*x^3 + 14*x^4)*
          H[1, x])/(27*(-1 + x)^4*(1 + x)^2) - 
        (256*x*(6 - 103*x + 510*x^2 - 920*x^3 + 554*x^4 - 103*x^5 + 50*x^6)*
          H[0, -1, x])/(27*(-1 + x)^5*(1 + x)^3) + 
        (256*x*(10 - 155*x + 796*x^2 - 1374*x^3 + 828*x^4 - 155*x^5 + 42*x^6)*
          H[0, 1, x])/(27*(-1 + x)^5*(1 + x)^3)) - 
      (512*x*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, -1, -1, x])/
       (27*(-1 + x^2)^3) + (512*(x + x^3)*H[0, -1, 1, x])/
       ((-1 + x)^3*(1 + x)) - (256*x*(-142 + 815*x - 1619*x^2 - 1655*x^3 + 
         1207*x^4 + 142*x^5)*H[0, 0, -1, x])/(27*(-1 + x)^4*(1 + x)^3) + 
      nl*((-128*x*(1 - 38*x + x^2))/(81*(-1 + x^2)^2) - 
        (32*x*(-107 + 855*x + 130*x^2 + 478*x^3 - 279*x^4 + 331*x^5)*z2)/
         (81*(-1 + x)^3*(1 + x)^4) - (1024*(x + x^3)*z3)/
         (27*(-1 + x)^3*(1 + x)) + 
        ((128*x*(103 + 70*x + 94*x^2 + 70*x^3 + 103*x^4))/(81*(-1 + x^2)^3) + 
          (64*x*(7 + 14*x - 10*x^2 + 14*x^3 + 7*x^4)*z2)/(27*(-1 + x^2)^3))*
         H[0, x] + (1024*(x + x^3)*H[-1, x]^2*H[0, x])/
         (27*(-1 + x)^3*(1 + x)) + (64*x*(47 + 39*x + 104*x^2 + 48*x^3 + 
           105*x^4 + 9*x^5)*H[0, x]^2)/(81*(-1 + x)^3*(1 + x)^4) + 
        (128*x*(1 + 2*x + 2*x^3 + x^4)*H[0, x]^3)/(27*(-1 + x^2)^3) + 
        (1024*x*(7 - 3*x + 7*x^2)*H[0, -1, x])/(81*(-1 + x)^3*(1 + x)) + 
        H[-1, x]*((1024*(x + x^3)*z2)/(27*(-1 + x)^3*(1 + x)) - 
          (1024*x*(7 - 3*x + 7*x^2)*H[0, x])/(81*(-1 + x)^3*(1 + x)) - 
          (512*(x + x^3)*H[0, x]^2)/(27*(-1 + x)^3*(1 + x)) - 
          (2048*(x + x^3)*H[0, -1, x])/(27*(-1 + x)^3*(1 + x))) + 
        (2048*(x + x^3)*H[0, -1, -1, x])/(27*(-1 + x)^3*(1 + x)) + 
        (1024*(x + x^3)*H[0, 0, -1, x])/(27*(-1 + x)^3*(1 + x))) + 
      (512*x*(-18 + 129*x - 382*x^2 + 129*x^3 + 18*x^4)*H[0, 0, 1, x])/
       (27*(-1 + x)^4*(1 + x)^2) + 
      H[1, x]*((256*(x + x^3)*z2)/(3*(-1 + x)^3*(1 + x)) + 
        (512*x*(1 + x^2)^2*z3)/(27*(-1 + x)^4*(1 + x)^2) - 
        (512*(x + x^3)*H[0, -1, x])/((-1 + x)^3*(1 + x)) + 
        (512*(x + x^3)*H[0, 1, x])/(3*(-1 + x)^3*(1 + x)) + 
        (2048*x*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x)^4*(1 + x)^2) - 
        (2048*x*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x)^4*(1 + x)^2)) + 
      H[-1, x]*((-256*x*(-67 - 94*x + 9*x^2 - 27*x^3 + 136*x^4 + 55*x^5)*z2)/
         (27*(-1 + x)^4*(1 + x)^3) - (512*x*(1 + x^2)^2*z3)/
         (3*(-1 + x)^4*(1 + x)^2) + (128*x*(-56 - 653*x + 767*x^2 + 731*x^3 - 
           261*x^4 + 228*x^5)*H[0, x]^2)/(27*(-1 + x)^4*(1 + x)^3) + 
        (256*x*(-1 + 4*x^2 + 5*x^4)*H[0, x]^3)/(27*(-1 + x)^4*(1 + x)^2) + 
        (512*x*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, -1, x])/
         (27*(-1 + x^2)^3) - (512*(x + x^3)*H[0, 1, x])/
         ((-1 + x)^3*(1 + x)) + H[0, x]*
         ((64*x*(913 + 1014*x - 390*x^2 + 1014*x^3 + 913*x^4))/
           (27*(-1 + x^2)^3) - (1024*x*(13 + 17*x^2 + 4*x^4)*z2)/
           (27*(-1 + x)^4*(1 + x)^2) + (512*(x + x^3)*H[1, x])/
           ((-1 + x)^3*(1 + x)) + (17408*x*(1 + x^2)^2*H[0, -1, x])/
           (27*(-1 + x)^4*(1 + x)^2) - (1024*x*(1 + x^2)^2*H[0, 1, x])/
           (3*(-1 + x)^4*(1 + x)^2)) - (2048*x*(1 + x^2)^2*H[0, 0, -1, x])/
         (3*(-1 + x)^4*(1 + x)^2) + (2048*x*(1 + x^2)^2*H[0, 0, 1, x])/
         (3*(-1 + x)^4*(1 + x)^2)) + (512*(x + x^3)*H[0, 1, -1, x])/
       ((-1 + x)^3*(1 + x)) - (512*(x + x^3)*H[0, 1, 1, x])/
       (3*(-1 + x)^3*(1 + x)) + H[0, x]*
       ((-16*x*(46991 + 160202*x + 253361*x^2 + 257260*x^3 + 253361*x^4 + 
           160202*x^5 + 46991*x^6))/(243*(-1 + x)^3*(1 + x)^5) + 
        (32*x*(-79 + 382*x + 688*x^2 + 1130*x^3 + 2006*x^4 - 6750*x^5 + 
           48*x^6 + 3062*x^7 + 281*x^8)*z2)/(27*(-1 + x^2)^5) + 
        (128*x*(53 - 412*x + 2181*x^2 - 3696*x^3 + 2199*x^4 - 412*x^5 + 
           71*x^6)*z3)/(27*(-1 + x)^5*(1 + x)^3) - (256*(x + x^3)*H[1, x]^2)/
         (3*(-1 + x)^3*(1 + x)) - (256*x*(43 - 777*x + 1970*x^2 - 777*x^3 + 
           43*x^4)*H[0, -1, x])/(27*(-1 + x)^4*(1 + x)^2) - 
        (512*x*(2 + 125*x - 346*x^2 + 125*x^3 + 2*x^4)*H[0, 1, x])/
         (27*(-1 + x)^4*(1 + x)^2) + H[1, x]*((-256*x*(37 - 14*x + 37*x^2))/
           (27*(-1 + x)^3*(1 + x)) - (1024*x*(-14 + 37*x - 228*x^2 + 
             226*x^3 - 38*x^4 + 13*x^5)*z2)/(27*(-1 + x)^4*(1 + x)^3) - 
          (1024*x*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x)^4*(1 + x)^2) + 
          (1024*x*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x)^4*(1 + x)^2)) + 
        (512*x*(1 + x^2)^2*H[0, -1, -1, x])/(27*(-1 + x)^4*(1 + x)^2) - 
        (3584*x*(1 + x^2)^2*H[0, -1, 1, x])/(27*(-1 + x)^4*(1 + x)^2) + 
        (512*x*(22 - 259*x + 1370*x^2 - 2298*x^3 + 1378*x^4 - 259*x^5 + 
           30*x^6)*H[0, 0, -1, x])/(27*(-1 + x)^5*(1 + x)^3) - 
        (2048*x*(2 - 52*x + 274*x^2 - 458*x^3 + 277*x^4 - 52*x^5 + 5*x^6)*
          H[0, 0, 1, x])/(27*(-1 + x)^5*(1 + x)^3) - 
        (3584*x*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x)^4*(1 + x)^2) + 
        (2560*x*(1 + x^2)^2*H[0, 1, 1, x])/(27*(-1 + x)^4*(1 + x)^2)) - 
      (8192*x*(1 + x^2)^2*H[0, -1, 0, 1, x])/(27*(-1 + x)^4*(1 + x)^2) + 
      (2048*x*(1 + x^2)^2*H[0, 0, -1, -1, x])/(3*(-1 + x)^4*(1 + x)^2) - 
      (2048*x*(1 + x^2)^2*H[0, 0, -1, 1, x])/(3*(-1 + x)^4*(1 + x)^2) + 
      (512*x*(-17 + 156*x - 855*x^2 + 1378*x^3 - 823*x^4 + 156*x^5 + 15*x^6)*
        H[0, 0, 0, -1, x])/(9*(-1 + x)^5*(1 + x)^3) - 
      (512*x*(-23 + 261*x - 1431*x^2 + 2282*x^3 - 1367*x^4 + 261*x^5 + 
         41*x^6)*H[0, 0, 0, 1, x])/(27*(-1 + x)^5*(1 + x)^3) - 
      (2048*x*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x)^4*(1 + x)^2) + 
	(2048*x*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x)^4*(1 + x)^2)) ;

FV10 = nh^2*((8*(1367 + 26372*x + 46362*x^2 + 26372*x^3 + 1367*x^4))/
       (729*(1 + x)^4) + (256*ln2*(11 + 14*x + 238*x^2 + 14*x^3 + 11*x^4)*z2)/
       (27*(1 + x)^4) - (64*(1 + 4*x + 78*x^3 + 4*x^5 + x^6)*z2^2)/
       (9*(-1 + x)*(1 + x)^5) - (128*(1 + x^2)*H[-1, x]^3*H[0, x])/
       (81*(-1 + x)*(1 + x)) - (8*(-123 - 336*x - 1788*x^2 - 4000*x^3 - 
         3522*x^4 + 1952*x^5 + 1444*x^6 + 240*x^7 + 181*x^8)*H[0, x]^3)/
       (243*(-1 + x)*(1 + x)^7) + (4*(3 + 12*x + x^2 + 224*x^3 + x^4 + 
         12*x^5 + 3*x^6)*H[0, x]^4)/(27*(-1 + x)*(1 + x)^5) + 
      z3*((-16*(-241 - 279*x - 7234*x^2 + 7450*x^3 + 435*x^4 + 253*x^5))/
         (81*(-1 + x)*(1 + x)^4) + (128*(1 + x^2)*H[-1, x])/
         (27*(-1 + x)*(1 + x)) - (32*(11 + 44*x + 5*x^2 + 808*x^3 + 5*x^4 + 
           44*x^5 + 11*x^6)*H[0, x])/(27*(-1 + x)*(1 + x)^5)) + 
      (64*(155 + 10*x + 1846*x^2 + 10*x^3 + 155*x^4)*H[0, -1, x])/
       (243*(-1 + x)*(1 + x)^3) + H[-1, x]^2*
       ((32*(1 + 12*x + 6*x^2 + 12*x^3 + x^4)*H[0, x])/
         (27*(-1 + x)*(1 + x)^3) + (32*(1 + x^2)*H[0, x]^2)/
         (27*(-1 + x)*(1 + x)) + (128*(1 + x^2)*H[0, -1, x])/
         (27*(-1 + x)*(1 + x))) + 
      z2*((-32*(-2902 - 12251*x - 57731*x^2 - 20702*x^3 + 78032*x^4 + 
           81141*x^5 + 17001*x^6 + 4452*x^7))/(1215*(-1 + x)*(1 + x)^6) - 
        (64*(1 + x^2)*H[-1, x]^2)/(27*(-1 + x)*(1 + x)) - 
        (8*(-91 - 336*x - 1780*x^2 - 4688*x^3 - 6642*x^4 + 1264*x^5 + 
           1452*x^6 + 240*x^7 + 213*x^8)*H[0, x])/(81*(-1 + x)*(1 + x)^7) + 
        (8*(1 + 4*x - x^2 + 88*x^3 - x^4 + 4*x^5 + x^6)*H[0, x]^2)/
         (3*(-1 + x)*(1 + x)^5) + H[-1, x]*
         ((32*(-37 + 55*x - 398*x^2 + 434*x^3 - 29*x^4 + 39*x^5))/
           (27*(-1 + x)*(1 + x)^4) - (32*(1 + 4*x - 17*x^2 + 248*x^3 - 
             17*x^4 + 4*x^5 + x^6)*H[0, x])/(27*(-1 + x)*(1 + x)^5)) - 
        (32*(3 + 12*x + 5*x^2 + 184*x^3 + 5*x^4 + 12*x^5 + 3*x^6)*
          H[0, -1, x])/(9*(-1 + x)*(1 + x)^5)) + 
      H[0, x]^2*((-32*(-174 - 432*x - 2817*x^2 - 3695*x^3 - 2038*x^4 + 
           476*x^5 - 43*x^6 + 19*x^7))/(243*(-1 + x)*(1 + x)^6) - 
        (64*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[1, x])/(81*(1 + x)^4) - 
        (64*(1 + x^2)*H[0, -1, x])/(27*(-1 + x)*(1 + x)) + 
        (128*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 2*x^3 + x^4)*H[0, 1, x])/
         (27*(-1 + x)*(1 + x)^5)) + (64*(1 + 12*x + 6*x^2 + 12*x^3 + x^4)*
        H[0, -1, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
      (32*(-41 + 3*x - 470*x^2 + 362*x^3 - 81*x^4 + 35*x^5)*H[0, 0, -1, x])/
       (81*(-1 + x)*(1 + x)^4) + H[-1, x]*
       ((-64*(155 + 10*x + 1846*x^2 + 10*x^3 + 155*x^4)*H[0, x])/
         (243*(-1 + x)*(1 + x)^3) + (16*(-41 + 3*x - 470*x^2 + 362*x^3 - 
           81*x^4 + 35*x^5)*H[0, x]^2)/(81*(-1 + x)*(1 + x)^4) - 
        (32*(1 + 4*x - 5*x^2 + 128*x^3 - 5*x^4 + 4*x^5 + x^6)*H[0, x]^3)/
         (81*(-1 + x)*(1 + x)^5) - (64*(1 + 12*x + 6*x^2 + 12*x^3 + x^4)*
          H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
        (256*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x)*(1 + x)) - 
        (128*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x)*(1 + x))) - 
      (128*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[0, 0, 1, x])/
       (81*(1 + x)^4) + H[0, x]*((16*(2945 + 9044*x + 56687*x^2 + 91384*x^3 + 
           56687*x^4 + 9044*x^5 + 2945*x^6))/(729*(-1 + x)*(1 + x)^5) + 
        (128*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[0, 1, x])/
         (81*(1 + x)^4) + (128*(1 + x^2)*H[0, 0, -1, x])/
         (27*(-1 + x)*(1 + x)) - (512*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 
           2*x^3 + x^4)*H[0, 0, 1, x])/(27*(-1 + x)*(1 + x)^5)) + 
      (256*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(-1 + x)*(1 + x)) + 
      (128*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(-1 + x)*(1 + x)) + 
      (64*(1 + 4*x - 5*x^2 + 128*x^3 - 5*x^4 + 4*x^5 + x^6)*
        H[0, 0, 0, -1, x])/(27*(-1 + x)*(1 + x)^5) + 
      (256*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 2*x^3 + x^4)*H[0, 0, 0, 1, x])/
       (9*(-1 + x)*(1 + x)^5)) + 
    nh*((-64*x^2*(43 + 98*x + 43*x^2)*z2^3)/(5*(-1 + x)*(1 + x)^5) + 
      z5*((20*(1 + 8*x + 50*x^2 + 8*x^3 + x^4))/(1 + x)^4 - 
        (80*x^2*(1 - 16*x + x^2)*H[0, x])/((-1 + x)*(1 + x)^5)) + 
      z2*((1024*li4half*x^2*(5 - 2*x + 5*x^2))/((-1 + x)*(1 + x)^5) + 
        z3*((-8*(13 + 56*x + 170*x^2 + 56*x^3 + 13*x^4))/(1 + x)^4 + 
          (32*x^2*(5 - 32*x + 5*x^2)*H[0, x])/((-1 + x)*(1 + x)^5))) + 
      li4half*((128*(53 + 184*x + 502*x^2 + 184*x^3 + 53*x^4))/
         (27*(1 + x)^4) + (256*x^2*(5 - 2*x + 5*x^2)*H[0, x]^2)/
         ((-1 + x)*(1 + x)^5) + H[0, x]*
         ((2048*(1 + 10*x + 36*x^2 + 84*x^3 + 36*x^4 + 10*x^5 + x^6))/
           (27*(-1 + x)*(1 + x)^5) + (1024*x^2*(5 - 2*x + 5*x^2)*H[1, x])/
           ((-1 + x)*(1 + x)^5)) - (1024*x^2*(5 - 2*x + 5*x^2)*H[0, 1, x])/
         ((-1 + x)*(1 + x)^5)) + 
      ln2^4*((16*(53 + 184*x + 502*x^2 + 184*x^3 + 53*x^4))/(81*(1 + x)^4) + 
        (128*x^2*(5 - 2*x + 5*x^2)*z2)/(3*(-1 + x)*(1 + x)^5) + 
        (32*x^2*(5 - 2*x + 5*x^2)*H[0, x]^2)/(3*(-1 + x)*(1 + x)^5) + 
        H[0, x]*((256*(1 + 10*x + 36*x^2 + 84*x^3 + 36*x^4 + 10*x^5 + x^6))/
           (81*(-1 + x)*(1 + x)^5) + (128*x^2*(5 - 2*x + 5*x^2)*H[1, x])/
           (3*(-1 + x)*(1 + x)^5)) - (128*x^2*(5 - 2*x + 5*x^2)*H[0, 1, x])/
         (3*(-1 + x)*(1 + x)^5)) + 
      z2^2*((-8*(5363 + 15190*x + 15322*x^2 + 15190*x^3 + 5363*x^4))/
         (135*(1 + x)^4) - (16*x^2*(43 + 98*x + 43*x^2)*H[0, x]^2)/
         (5*(-1 + x)*(1 + x)^5) + H[0, x]*
         ((32*(806 + 2501*x + 5574*x^2 + 9924*x^3 + 5574*x^4 + 2501*x^5 + 
             806*x^6))/(135*(-1 + x)*(1 + x)^5) - 
          (64*x^2*(43 + 98*x + 43*x^2)*H[1, x])/(5*(-1 + x)*(1 + x)^5)) + 
        (64*x^2*(43 + 98*x + 43*x^2)*H[0, 1, x])/(5*(-1 + x)*(1 + x)^5)) + 
      ln2^2*((-256*x^2*(5 - 2*x + 5*x^2)*z2^2)/((-1 + x)*(1 + x)^5) + 
        z2*((32*(91 - 94*x - 70*x^2 - 94*x^3 + 91*x^4))/(27*(1 + x)^4) - 
          (64*x^2*(5 - 2*x + 5*x^2)*H[0, x]^2)/((-1 + x)*(1 + x)^5) + 
          H[0, x]*((-128*(13 + 67*x + 243*x^2 + 228*x^3 + 243*x^4 + 67*x^5 + 
               13*x^6))/(27*(-1 + x)*(1 + x)^5) - (256*x^2*(5 - 2*x + 5*x^2)*
              H[1, x])/((-1 + x)*(1 + x)^5)) + (256*x^2*(5 - 2*x + 5*x^2)*
            H[0, 1, x])/((-1 + x)*(1 + x)^5))) + 
      ln2*((-64*(147 - 64*x - 259*x^2 - 120*x^3 - 259*x^4 - 64*x^5 + 147*x^6)*
          z2^2)/(9*(-1 + x)*(1 + x)^5) + 
        z2*((16*(2768 - 60837*x - 222044*x^2 - 979155*x^3 - 1790040*x^4 - 
             979155*x^5 - 222044*x^6 - 60837*x^7 + 2768*x^8))/
           (81*x*(1 + x)^6) + (64*(-2 + 45*x - 458*x^2 + 241*x^3 + 860*x^4 + 
             245*x^5 - 342*x^6 + 173*x^7 + 70*x^8)*H[0, x]^2)/
           (9*(-1 + x)^2*(1 + x)^6) + (64*x^2*(7 - 22*x + 7*x^2)*H[0, x]^3)/
           ((-1 + x)*(1 + x)^5) + H[-1, x]*
           ((-128*(2 - 7*x + 12*x^2 - 7*x^3 + 2*x^4))/(3*(1 + x)^4) - 
            (128*(99 + 70*x + 61*x^2 + 24*x^3 + 61*x^4 + 70*x^5 + 99*x^6)*
              H[0, x])/(9*(-1 + x)*(1 + x)^5)) + 
          H[0, x]*((32*(309 + 568*x - 3139*x^2 + 13392*x^3 - 2779*x^4 + 316*
                x^5 + 381*x^6))/(27*(-1 + x)*(1 + x)^5) - 
            (128*(21 - 76*x - 193*x^2 - 36*x^3 - 193*x^4 - 76*x^5 + 21*x^6)*
              H[1, x])/(9*(-1 + x)*(1 + x)^5)) + 
          (128*(105 + 88*x + 127*x^2 - 48*x^3 + 127*x^4 + 88*x^5 + 105*x^6)*
            H[0, -1, x])/(9*(-1 + x)*(1 + x)^5) + 
          (128*(21 - 76*x - 193*x^2 - 36*x^3 - 193*x^4 - 76*x^5 + 21*x^6)*
            H[0, 1, x])/(9*(-1 + x)*(1 + x)^5))) + 
      nl*((64*(377 + 3452*x + 6006*x^2 + 3452*x^3 + 377*x^4))/
         (729*(1 + x)^4) + (256*ln2*(11 + 14*x + 238*x^2 + 14*x^3 + 11*x^4)*
          z2)/(27*(1 + x)^4) - (64*(31 + 124*x + 304*x^2 - 622*x^3 + 
           304*x^4 + 124*x^5 + 31*x^6)*z2^2)/(135*(-1 + x)*(1 + x)^5) - 
        (1024*(1 + x^2)*H[-1, x]^3*H[0, x])/(81*(-1 + x)*(1 + x)) - 
        (16*(-41 - 110*x - 423*x^2 - 404*x^3 + 325*x^4 - 118*x^5 + 35*x^6)*
          H[0, x]^3)/(81*(-1 + x)*(1 + x)^5) + 
        (8*(3 + 12*x + 11*x^2 + 124*x^3 + 11*x^4 + 12*x^5 + 3*x^6)*H[0, x]^4)/
         (27*(-1 + x)*(1 + x)^5) + 
        z3*((-16*(-111 + 795*x - 5046*x^2 + 7414*x^3 + 837*x^4 + 463*x^5))/
           (81*(-1 + x)*(1 + x)^4) + (1024*(1 + x^2)*H[-1, x])/
           (27*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[0, x])/
           (3*(-1 + x)*(1 + x))) + (128*(89 + 108*x + 710*x^2 + 108*x^3 + 
           89*x^4)*H[0, -1, x])/(81*(-1 + x)*(1 + x)^3) + 
        H[-1, x]^2*((256*(11 + 40*x + 34*x^2 + 40*x^3 + 11*x^4)*H[0, x])/
           (81*(-1 + x)*(1 + x)^3) + (256*(1 + x^2)*H[0, x]^2)/
           (27*(-1 + x)*(1 + x)) + (1024*(1 + x^2)*H[0, -1, x])/
           (27*(-1 + x)*(1 + x))) + 
        z2*((-8*(-545 - 1833*x - 10661*x^2 + 4483*x^3 + 37933*x^4 + 
             31477*x^5 + 7833*x^6 + 1969*x^7))/(81*(-1 + x)*(1 + x)^6) - 
          (512*(1 + x^2)*H[-1, x]^2)/(27*(-1 + x)*(1 + x)) - 
          (16*(-115 - 358*x - 1165*x^2 - 1684*x^3 + 1827*x^4 - 390*x^5 + 
             189*x^6)*H[0, x])/(81*(-1 + x)*(1 + x)^5) + 
          (16*(1 + 4*x + 3*x^2 + 48*x^3 + 3*x^4 + 4*x^5 + x^6)*H[0, x]^2)/
           (3*(-1 + x)*(1 + x)^5) + H[-1, x]*
           ((128*(-35 + 165*x - 476*x^2 + 772*x^3 + 39*x^4 + 79*x^5))/
             (81*(-1 + x)*(1 + x)^4) - (64*(1 + 4*x + 19*x^2 - 112*x^3 + 19*
                x^4 + 4*x^5 + x^6)*H[0, x])/(27*(-1 + x)*(1 + x)^5)) - 
          (64*(1 + 4*x - 21*x^2 + 288*x^3 - 21*x^4 + 4*x^5 + x^6)*
            H[0, -1, x])/(9*(-1 + x)*(1 + x)^5)) + 
        H[0, x]^2*((32*(116 + 481*x + 1637*x^2 + 2876*x^3 + 2426*x^4 + 
             965*x^5 + 269*x^6 + 62*x^7))/(81*(-1 + x)*(1 + x)^6) - 
          (64*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[1, x])/(81*(1 + x)^4) - 
          (64*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 2*x^3 + x^4)*H[0, -1, x])/
           (9*(-1 + x)*(1 + x)^5) + (128*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 
             2*x^3 + x^4)*H[0, 1, x])/(27*(-1 + x)*(1 + x)^5)) + 
        (512*(11 + 40*x + 34*x^2 + 40*x^3 + 11*x^4)*H[0, -1, -1, x])/
         (81*(-1 + x)*(1 + x)^3) + (128*(41 + 81*x + 356*x^2 - 60*x^3 + 
           123*x^4 + 3*x^5)*H[0, 0, -1, x])/(81*(-1 + x)*(1 + x)^4) + 
        H[-1, x]*((-128*(89 + 108*x + 710*x^2 + 108*x^3 + 89*x^4)*H[0, x])/
           (81*(-1 + x)*(1 + x)^3) - (64*(41 + 81*x + 356*x^2 - 60*x^3 + 
             123*x^4 + 3*x^5)*H[0, x]^2)/(81*(-1 + x)*(1 + x)^4) - 
          (64*(1 + 4*x + 9*x^2 - 12*x^3 + 9*x^4 + 4*x^5 + x^6)*H[0, x]^3)/
           (27*(-1 + x)*(1 + x)^5) - (512*(11 + 40*x + 34*x^2 + 40*x^3 + 
             11*x^4)*H[0, -1, x])/(81*(-1 + x)*(1 + x)^3) - 
          (2048*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x)*(1 + x)) - 
          (1024*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x)*(1 + x))) - 
        (128*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[0, 0, 1, x])/
         (81*(1 + x)^4) + H[0, x]*((64*(1471 + 5920*x + 19873*x^2 + 
             30272*x^3 + 19873*x^4 + 5920*x^5 + 1471*x^6))/
           (729*(-1 + x)*(1 + x)^5) + (128*(19 - 2*x + 206*x^2 - 2*x^3 + 
             19*x^4)*H[0, 1, x])/(81*(1 + x)^4) + 
          (128*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 2*x^3 + x^4)*
            H[0, 0, -1, x])/(9*(-1 + x)*(1 + x)^5) - 
          (512*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 2*x^3 + x^4)*
            H[0, 0, 1, x])/(27*(-1 + x)*(1 + x)^5)) + 
        (2048*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(-1 + x)*(1 + x)) + 
        (1024*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(-1 + x)*(1 + x)) + 
        (128*(1 + 4*x + 9*x^2 - 12*x^3 + 9*x^4 + 4*x^5 + x^6)*
          H[0, 0, 0, -1, x])/(9*(-1 + x)*(1 + x)^5) + 
        (256*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 2*x^3 + x^4)*
	 H[0, 0, 0, 1, x])/(9*(-1 + x)*(1 + x)^5))) ;


FV20 = (-32*nh*x*z2*z3*(-13 + 60*x - 60*x^3 + 13*x^4 - 20*x^2*H[0, x]))/
     ((-1 + x)^3*(1 + x)^3) + (80*nh*x*z5*(-1 + 12*x - 12*x^3 + x^4 - 
       4*x^2*H[0, x]))/((-1 + x)^3*(1 + x)^3) - 
    (240*nh*x*(1 - 4*x + x^2)*z5*(-1 - 4*x + 4*x^3 + x^4 + 4*x^2*H[0, x]))/
     ((-1 + x)^3*(1 + x)^5) + (32*nh*x*(1 - 4*x + x^2)*z2*z3*
      (-15 - 44*x + 44*x^3 + 15*x^4 + 28*x^2*H[0, x]))/
     ((-1 + x)^3*(1 + x)^5) + (512*ln2*nh^2*x*(1 - 4*x + x^2)*z2*
      (12 + 48*x + 28*x^2 - 28*x^3 - 48*x^4 - 12*x^5 + H[0, x] + 
       3*x*H[0, x] + 16*x^2*H[0, x] + 16*x^3*H[0, x] + 3*x^4*H[0, x] + 
       x^5*H[0, x]))/(9*(-1 + x)^3*(1 + x)^6) + 
    (1024*ln2*nh*nl*x*(1 - 4*x + x^2)*z2*(22 + 84*x + 46*x^2 - 46*x^3 - 
       84*x^4 - 22*x^5 + 3*H[0, x] + 9*x*H[0, x] + 48*x^2*H[0, x] + 
       48*x^3*H[0, x] + 9*x^4*H[0, x] + 3*x^5*H[0, x]))/
     (27*(-1 + x)^3*(1 + x)^6) - (64*nh^2*x*(1 - 4*x + x^2)*z3*
      (197 + 855*x + 546*x^2 - 546*x^3 - 855*x^4 - 197*x^5 + 4*H[0, x] + 
       12*x*H[0, x] - 8*x^2*H[0, x] - 8*x^3*H[0, x] + 12*x^4*H[0, x] + 
       4*x^5*H[0, x]))/(27*(-1 + x)^3*(1 + x)^6) - 
    (448*nh*nl*x*(1 - 4*x + x^2)*z3*(85 + 327*x + 178*x^2 - 178*x^3 - 
       327*x^4 - 85*x^5 + 18*H[0, x] + 54*x*H[0, x] + 216*x^2*H[0, x] + 
       216*x^3*H[0, x] + 54*x^4*H[0, x] + 18*x^5*H[0, x]))/
     (81*(-1 + x)^3*(1 + x)^6) + 
    (256*nh^2*x*z3*(38 - 209*x - 421*x^2 - 6*x^3 + 6*x^4 + 421*x^5 + 
       209*x^6 - 38*x^7 + H[0, x] - x*H[0, x] - 4*x^2*H[0, x] - 
       4*x^5*H[0, x] - x^6*H[0, x] + x^7*H[0, x]))/
     (27*(-1 + x)^3*(1 + x)^6) + 
    (ln2*nh*nl*x^2*z2*((512*(41 - 156*x - 497*x^2 - 408*x^3 - 497*x^4 - 
          156*x^5 + 41*x^6))/(27*x*(1 + x)^4) - 
       (1024*(1 - 4*x - 4*x^2 - 4*x^3 + x^4)*H[0, x])/
        (9*(-1 + x)*x*(1 + x))))/((-1 + x)^2*(1 + x)^2) + 
    (ln2*nh^2*x^2*z2*((256*(21 - 84*x - 277*x^2 - 248*x^3 - 277*x^4 - 
          84*x^5 + 21*x^6))/(9*x*(1 + x)^4) - 
       (512*(1 - 4*x - 4*x^2 - 4*x^3 + x^4)*H[0, x])/(9*(-1 + x)*x*(1 + x))))/
     ((-1 + x)^2*(1 + x)^2) + 
    (nh*nl*x^2*z3*((-448*(79 - 312*x - 967*x^2 - 768*x^3 - 967*x^4 - 
          312*x^5 + 79*x^6))/(81*x*(1 + x)^4) + 
       (896*(1 - 4*x - 2*x^2 - 4*x^3 + x^4)*H[0, x])/(9*(-1 + x)*x*(1 + x))))/
     ((-1 + x)^2*(1 + x)^2) + 
    (nh*nl*x^2*z2*((-512*ln2*(19 - 60*x - 163*x^2 - 72*x^3 - 163*x^4 - 
          60*x^5 + 19*x^6))/(27*x*(1 + x)^4) - 
       (32*(419 - 130*x - 5539*x^2 - 8316*x^3 - 5539*x^4 - 130*x^5 + 
          419*x^6))/(27*x*(1 + x)^4) + (128*(1 - 4*x - 26*x^2 - 4*x^3 + x^4)*
         z2)/(9*(-1 + x)*x*(1 + x)) + 
       ((1024*ln2*(1 - 4*x - 4*x^2 - 4*x^3 + x^4))/(9*(-1 + x)*x*(1 + x)) - 
         (64*(-93 + 147*x + 529*x^2 + 713*x^3 + 1441*x^4 - 295*x^5 - 
            485*x^6 + 59*x^7))/(27*(-1 + x)*x*(1 + x)^4))*H[0, x] + 
       (64*(7 - 28*x - 6*x^2 - 28*x^3 + 7*x^4)*H[0, x]^2)/
        (9*(-1 + x)*x*(1 + x)) + H[-1, x]*
        ((512*(19 - 60*x - 163*x^2 - 72*x^3 - 163*x^4 - 60*x^5 + 19*x^6))/
          (27*x*(1 + x)^4) - (256*(3 - 12*x + 10*x^2 - 12*x^3 + 3*x^4)*
           H[0, x])/(9*(-1 + x)*x*(1 + x))) - 
       (256*(1 - 4*x - 26*x^2 - 4*x^3 + x^4)*H[0, -1, x])/
        (9*(-1 + x)*x*(1 + x))))/((-1 + x)^2*(1 + x)^2) - 
    (2*nh*nl*x^2*(1 - 4*x + x^2)*z2*
      ((-4096*ln2*(1 + x + x^2)*(1 + 3*x + x^2))/(27*x*(1 + x)^2) - 
       (128*(45 + 304*x + 478*x^2 + 304*x^3 + 45*x^4))/(27*x*(1 + x)^2) + 
       (64*(1 + 2*x + 58*x^2 + 2*x^3 + x^4)*z2)/(9*(-1 + x)*x*(1 + x)) + 
       ((512*ln2*(1 + 2*x + 14*x^2 + 2*x^3 + x^4))/(9*(-1 + x)*x*(1 + x)) - 
         (32*(-87 - 297*x - 440*x^2 - 312*x^3 + 87*x^4 + 41*x^5))/
          (27*(-1 + x)*x*(1 + x)^2))*H[0, x] + 
       (32*(7 + 14*x + 54*x^2 + 14*x^3 + 7*x^4)*H[0, x]^2)/
        (9*(-1 + x)*x*(1 + x)) + H[-1, x]*
        ((4096*(1 + x + x^2)*(1 + 3*x + x^2))/(27*x*(1 + x)^2) - 
         (128*(3 + 6*x - 2*x^2 + 6*x^3 + 3*x^4)*H[0, x])/
          (9*(-1 + x)*x*(1 + x))) - (128*(1 + 2*x + 58*x^2 + 2*x^3 + x^4)*
         H[0, -1, x])/(9*(-1 + x)*x*(1 + x))))/((-1 + x)^2*(1 + x)^4) + 
    (nh^2*x^2*z2*((-256*ln2*(19 - 60*x - 163*x^2 - 72*x^3 - 163*x^4 - 
          60*x^5 + 19*x^6))/(27*x*(1 + x)^4) - 
       (64*(7354 + 5363*x - 117726*x^2 - 363347*x^3 - 489464*x^4 - 
          363347*x^5 - 117726*x^6 + 5363*x^7 + 7354*x^8))/
        (1215*x*(1 + x)^6) + (64*(3 - 12*x - 10*x^2 - 12*x^3 + 3*x^4)*z2)/
        (9*(-1 + x)*x*(1 + x)) + ((512*ln2*(1 - 4*x - 4*x^2 - 4*x^3 + x^4))/
          (9*(-1 + x)*x*(1 + x)) - (32*(-173 + 98*x + 2063*x^2 + 4584*x^3 + 
            10086*x^4 + 15836*x^5 + 5142*x^6 - 5880*x^7 - 4729*x^8 - 
            430*x^9 + 283*x^10))/(81*(-1 + x)*x*(1 + x)^7))*H[0, x] + 
       (32*(5 - 20*x - 22*x^2 - 20*x^3 + 5*x^4)*H[0, x]^2)/
        (9*(-1 + x)*x*(1 + x)) + H[-1, x]*
        ((256*(19 - 60*x - 163*x^2 - 72*x^3 - 163*x^4 - 60*x^5 + 19*x^6))/
          (27*x*(1 + x)^4) - (128*(1 - 4*x - 6*x^2 - 4*x^3 + x^4)*H[0, x])/
          (9*(-1 + x)*x*(1 + x))) - (128*(3 - 12*x - 10*x^2 - 12*x^3 + 3*x^4)*
         H[0, -1, x])/(9*(-1 + x)*x*(1 + x))))/((-1 + x)^2*(1 + x)^2) - 
    (2*nh^2*x^2*(1 - 4*x + x^2)*z2*((-2048*ln2*(1 + x + x^2)*(1 + 3*x + x^2))/
        (27*x*(1 + x)^2) - (16*(15317 + 124590*x + 341707*x^2 + 462948*x^3 + 
          341707*x^4 + 124590*x^5 + 15317*x^6))/(1215*x*(1 + x)^4) + 
       (32*(3 + 6*x + 38*x^2 + 6*x^3 + 3*x^4)*z2)/(9*(-1 + x)*x*(1 + x)) + 
       ((256*ln2*(1 + 2*x + 14*x^2 + 2*x^3 + x^4))/(9*(-1 + x)*x*(1 + x)) - 
         (32*(-85 - 528*x - 1492*x^2 - 2848*x^3 - 2958*x^4 - 544*x^5 + 
            1004*x^6 + 624*x^7 + 107*x^8))/(81*(-1 + x)*x*(1 + x)^5))*
        H[0, x] + (16*(5 + 10*x + 74*x^2 + 10*x^3 + 5*x^4)*H[0, x]^2)/
        (9*(-1 + x)*x*(1 + x)) + H[-1, x]*
        ((2048*(1 + x + x^2)*(1 + 3*x + x^2))/(27*x*(1 + x)^2) - 
         (64*(1 + 2*x + 18*x^2 + 2*x^3 + x^4)*H[0, x])/(9*(-1 + x)*x*
           (1 + x))) - (64*(3 + 6*x + 38*x^2 + 6*x^3 + 3*x^4)*H[0, -1, x])/
        (9*(-1 + x)*x*(1 + x))))/((-1 + x)^2*(1 + x)^4) + 
    (32*nh*x*z2^2*(5363 - 20844*x + 20844*x^3 - 5363*x^4 + 4968*x^2*z2 + 
       3224*H[0, x] - 15788*x*H[0, x] + 5156*x^2*H[0, x] - 
       15788*x^3*H[0, x] + 3224*x^4*H[0, x] + 1242*x^2*H[0, x]^2 + 
       4968*x^2*H[0, x]*H[1, x] - 4968*x^2*H[0, 1, x]))/
     (135*(-1 + x)^3*(1 + x)^3) + 
    (128*ln2^2*nh*x*z2*(-19 - 156*x + 156*x^3 + 19*x^4 + 216*x^2*z2 + 
       20*H[0, x] - 212*x*H[0, x] + 308*x^2*H[0, x] - 212*x^3*H[0, x] + 
       20*x^4*H[0, x] + 54*x^2*H[0, x]^2 + 216*x^2*H[0, x]*H[1, x] - 
       216*x^2*H[0, 1, x]))/(27*(-1 + x)^3*(1 + x)^3) + 
    (512*li4half*nh*x*(-53 + 444*x - 444*x^3 + 53*x^4 - 216*x^2*z2 + 
       16*H[0, x] + 32*x*H[0, x] - 20*x^2*H[0, x] + 32*x^3*H[0, x] + 
       16*x^4*H[0, x] - 54*x^2*H[0, x]^2 - 216*x^2*H[0, x]*H[1, x] + 
       216*x^2*H[0, 1, x]))/(27*(-1 + x)^3*(1 + x)^3) + 
    (64*ln2^4*nh*x*(-53 + 444*x - 444*x^3 + 53*x^4 - 216*x^2*z2 + 
       16*H[0, x] + 32*x*H[0, x] - 20*x^2*H[0, x] + 32*x^3*H[0, x] + 
       16*x^4*H[0, x] - 54*x^2*H[0, x]^2 - 216*x^2*H[0, x]*H[1, x] + 
       216*x^2*H[0, 1, x]))/(81*(-1 + x)^3*(1 + x)^3) - 
    (512*li4half*nh*x*(1 - 4*x + x^2)*(-87 - 214*x + 214*x^3 + 87*x^4 + 
       216*x*z2 + 216*x^3*z2 + 16*H[0, x] + 86*x*H[0, x] + 220*x^2*H[0, x] + 
       86*x^3*H[0, x] + 16*x^4*H[0, x] + 54*x*H[0, x]^2 + 54*x^3*H[0, x]^2 + 
       216*x*H[0, x]*H[1, x] + 216*x^3*H[0, x]*H[1, x] - 216*x*H[0, 1, x] - 
       216*x^3*H[0, 1, x]))/(27*(-1 + x)^3*(1 + x)^5) - 
    (64*ln2^4*nh*x*(1 - 4*x + x^2)*(-87 - 214*x + 214*x^3 + 87*x^4 + 
       216*x*z2 + 216*x^3*z2 + 16*H[0, x] + 86*x*H[0, x] + 220*x^2*H[0, x] + 
       86*x^3*H[0, x] + 16*x^4*H[0, x] + 54*x*H[0, x]^2 + 54*x^3*H[0, x]^2 + 
       216*x*H[0, x]*H[1, x] + 216*x^3*H[0, x]*H[1, x] - 216*x*H[0, 1, x] - 
       216*x^3*H[0, 1, x]))/(81*(-1 + x)^3*(1 + x)^5) - 
    (256*ln2^2*nh*x*(1 - 4*x + x^2)*z2*(3 + 71*x - 71*x^3 - 3*x^4 - 
       108*x*z2 - 108*x^3*z2 + 10*H[0, x] - 7*x*H[0, x] - 164*x^2*H[0, x] - 
       7*x^3*H[0, x] + 10*x^4*H[0, x] - 27*x*H[0, x]^2 - 27*x^3*H[0, x]^2 - 
       108*x*H[0, x]*H[1, x] - 108*x^3*H[0, x]*H[1, x] + 108*x*H[0, 1, x] + 
       108*x^3*H[0, 1, x]))/(27*(-1 + x)^3*(1 + x)^5) - 
    (64*nh*x*(1 - 4*x + x^2)*z2^2*(2109 + 3857*x - 3857*x^3 - 2109*x^4 - 
       1188*x*z2 - 2592*x^2*z2 - 1188*x^3*z2 + 1612*H[0, x] + 
       3791*x*H[0, x] + 5080*x^2*H[0, x] + 3791*x^3*H[0, x] + 
       1612*x^4*H[0, x] - 297*x*H[0, x]^2 - 648*x^2*H[0, x]^2 - 
       297*x^3*H[0, x]^2 - 1188*x*H[0, x]*H[1, x] - 2592*x^2*H[0, x]*
        H[1, x] - 1188*x^3*H[0, x]*H[1, x] + 1188*x*H[0, 1, x] + 
       2592*x^2*H[0, 1, x] + 1188*x^3*H[0, 1, x]))/
     (135*(-1 + x)^3*(1 + x)^5) - (2*ln2*nh*x^2*(1 - 4*x + x^2)*z2*
      ((-128*ln2*(1 + x^2))/(3*x) + (64*(744 - 26551*x - 188930*x^2 - 
          506273*x^3 - 694460*x^4 - 506273*x^5 - 188930*x^6 - 26551*x^7 + 
          744*x^8))/(81*x^2*(1 + x)^4) - 
       (128*(39 - 30*x - 142*x^2 - 30*x^3 + 39*x^4)*z2)/
        (9*(-1 + x)*x*(1 + x)) + ((-512*ln2*(1 + 2*x - 3*x^2 + 2*x^3 + x^4))/
          (3*(-1 + x)*x*(1 + x)) + (64*(69 + 554*x + 1669*x^2 + 1424*x^3 + 
            1651*x^4 + 518*x^5 + 51*x^6))/(27*(-1 + x)*x*(1 + x)^3))*
        H[0, x] + (128*(-2 - 85*x + 71*x^2 + 163*x^3 + 40*x^4 - 22*x^5 + 
          43*x^6)*H[0, x]^2)/(9*(-1 + x)^2*x*(1 + x)^2) + 
       (128*(1 - 4*x + x^2)*H[0, x]^3)/((-1 + x)*(1 + x)) + 
       H[-1, x]*((128*(1 + x^2))/(3*x) - (256*(45 + 36*x - 44*x^2 + 36*x^3 + 
            45*x^4)*H[0, x])/(9*(-1 + x)*x*(1 + x))) + 
       (256*(6 + 39*x + 40*x^2 + 39*x^3 + 6*x^4)*H[0, x]*H[1, x])/
        (9*(-1 + x)*x*(1 + x)) + (256*(51 + 48*x - 62*x^2 + 48*x^3 + 51*x^4)*
         H[0, -1, x])/(9*(-1 + x)*x*(1 + x)) - 
       (256*(6 + 39*x + 40*x^2 + 39*x^3 + 6*x^4)*H[0, 1, x])/
        (9*(-1 + x)*x*(1 + x))))/((-1 + x)^2*(1 + x)^4) + 
    (ln2*nh*x^2*z2*((1024*ln2*(1 - 2*x + 6*x^2 - 2*x^3 + x^4))/
        (3*x*(1 + x)^2) + (64*(2768 - 64229*x - 22338*x^2 + 783080*x^3 + 
          2104882*x^4 + 2795130*x^5 + 2104882*x^6 + 783080*x^7 - 22338*x^8 - 
          64229*x^9 + 2768*x^10))/(81*x^2*(1 + x)^6) - 
       (256*(147 - 592*x + 958*x^2 - 592*x^3 + 147*x^4)*z2)/
        (9*(-1 + x)*x*(1 + x)) + ((-1024*ln2*(-1 + x)*(1 - 3*x + x^2))/
          (3*x*(1 + x)) + (128*(309 + 772*x - 5018*x^2 - 2332*x^3 + 
            12322*x^4 - 1756*x^5 - 4874*x^6 + 772*x^7 + 381*x^8))/
          (27*(-1 + x)*x*(1 + x)^5))*H[0, x] + 
       (256*(-2 + 61*x - 68*x^2 - 110*x^3 + 170*x^4 - 225*x^5 + 70*x^6)*
         H[0, x]^2)/(9*(-1 + x)^2*x*(1 + x)^2) + (256*x*H[0, x]^3)/
        ((-1 + x)*(1 + x)) + H[-1, x]*
        ((-1024*(1 - 2*x + 6*x^2 - 2*x^3 + x^4))/(3*x*(1 + x)^2) - 
         (512*(99 - 398*x + 542*x^2 - 398*x^3 + 99*x^4)*H[0, x])/
          (9*(-1 + x)*x*(1 + x))) - (512*(21 - 82*x + 184*x^2 - 82*x^3 + 
          21*x^4)*H[0, x]*H[1, x])/(9*(-1 + x)*x*(1 + x)) + 
       (512*(105 - 428*x + 590*x^2 - 428*x^3 + 105*x^4)*H[0, -1, x])/
        (9*(-1 + x)*x*(1 + x)) + (512*(21 - 82*x + 184*x^2 - 82*x^3 + 21*x^4)*
         H[0, 1, x])/(9*(-1 + x)*x*(1 + x))))/((-1 + x)^2*(1 + x)^2) + 
    (nh^2*x^2*((32*(1367 - 11568*x - 52575*x^2 - 78128*x^3 - 52575*x^4 - 
          11568*x^5 + 1367*x^6))/(729*x*(1 + x)^4) - 
       (128*(155 - 358*x - 1387*x^2 - 1172*x^3 - 1387*x^4 - 358*x^5 + 
          155*x^6)*z2)/(243*(-1 + x)*x*(1 + x)^3) - 
       (64*(7 - 28*x - 30*x^2 - 28*x^3 + 7*x^4)*z2^2)/
        (9*(-1 + x)*x*(1 + x)) + (64*(-215 + 851*x + 1223*x^2 - 683*x^3 + 
          1319*x^4 - 1043*x^5 - 887*x^6 + 203*x^7)*z3)/
        (81*(-1 + x)*x*(1 + x)^4) + 
       ((128*(-1 - 4*x + x^2)*(-1 + 4*x + x^2)*z2)/(27*(-1 + x)*x*(1 + x)) + 
         (512*(1 + x^2)*(1 - 4*x + x^2)*z3)/(27*(-1 + x)*x*(1 + x)))*
        H[-1, x] - (256*(1 + x^2)*(1 - 4*x + x^2)*z2*H[-1, x]^2)/
        (27*(-1 + x)*x*(1 + x)) + 
       ((64*(2945 + 3996*x - 36808*x^2 - 119228*x^3 - 159282*x^4 - 
            119228*x^5 - 36808*x^6 + 3996*x^7 + 2945*x^8))/
          (729*(-1 + x)*x*(1 + x)^5) + (64*(-41 + 149*x + 251*x^2 - 23*x^3 + 
            341*x^4 - 161*x^5 - 167*x^6 + 35*x^7)*z2)/(81*(-1 + x)*x*
           (1 + x)^4) - (128*(13 - 52*x - 40*x^2 - 52*x^3 + 13*x^4)*z3)/
          (27*(-1 + x)*x*(1 + x)) + 
         ((-256*(155 - 358*x - 1387*x^2 - 1172*x^3 - 1387*x^4 - 358*x^5 + 
              155*x^6))/(243*(-1 + x)*x*(1 + x)^3) + 
           (256*(1 + x^2)*(1 - 4*x + x^2)*z2)/(27*(-1 + x)*x*(1 + x)))*
          H[-1, x] + (128*(-1 - 4*x + x^2)*(-1 + 4*x + x^2)*H[-1, x]^2)/
          (27*(-1 + x)*x*(1 + x)) - (512*(1 + x^2)*(1 - 4*x + x^2)*
           H[-1, x]^3)/(81*(-1 + x)*x*(1 + x)))*H[0, x] + 
       ((-128*(-174 - 24*x + 2499*x^2 + 5539*x^3 + 5461*x^4 + 3961*x^5 + 
            713*x^6 - 503*x^7 - 83*x^8 + 19*x^9))/(243*(-1 + x)*x*
           (1 + x)^6) - (64*(1 - 4*x - 2*x^2 - 4*x^3 + x^4)*z2)/
          (9*(-1 + x)*x*(1 + x)) + (64*(-41 + 149*x + 251*x^2 - 23*x^3 + 
            341*x^4 - 161*x^5 - 167*x^6 + 35*x^7)*H[-1, x])/
          (81*(-1 + x)*x*(1 + x)^4) + (128*(1 + x^2)*(1 - 4*x + x^2)*
           H[-1, x]^2)/(27*(-1 + x)*x*(1 + x)))*H[0, x]^2 + 
       ((-32*(-123 + 102*x + 1593*x^2 + 3032*x^3 + 5074*x^4 + 7396*x^5 + 
            1778*x^6 - 3944*x^7 - 2935*x^8 - 250*x^9 + 181*x^10))/
          (243*(-1 + x)*x*(1 + x)^7) - (128*(1 + x)*(1 - 6*x + x^2)*H[-1, x])/
          (81*(-1 + x)*x))*H[0, x]^3 + 
       (16*(3 - 12*x - 14*x^2 - 12*x^3 + 3*x^4)*H[0, x]^4)/
        (27*(-1 + x)*x*(1 + x)) - (256*(19 - 60*x - 163*x^2 - 72*x^3 - 
          163*x^4 - 60*x^5 + 19*x^6)*H[0, x]^2*H[1, x])/(81*x*(1 + x)^4) + 
       ((256*(155 - 358*x - 1387*x^2 - 1172*x^3 - 1387*x^4 - 358*x^5 + 
            155*x^6))/(243*(-1 + x)*x*(1 + x)^3) - 
         (256*(-1 - 4*x + x^2)*(-1 + 4*x + x^2)*H[-1, x])/
          (27*(-1 + x)*x*(1 + x)) + (512*(1 + x^2)*(1 - 4*x + x^2)*
           H[-1, x]^2)/(27*(-1 + x)*x*(1 + x)) - 
         (256*(1 + x^2)*(1 - 4*x + x^2)*H[0, x]^2)/(27*(-1 + x)*x*(1 + x)))*
        H[0, -1, x] + ((512*(19 - 60*x - 163*x^2 - 72*x^3 - 163*x^4 - 
            60*x^5 + 19*x^6)*H[0, x])/(81*x*(1 + x)^4) + 
         (512*(1 - 4*x - 4*x^2 - 4*x^3 + x^4)*H[0, x]^2)/
          (27*(-1 + x)*x*(1 + x)))*H[0, 1, x] + 
       ((256*(-1 - 4*x + x^2)*(-1 + 4*x + x^2))/(27*(-1 + x)*x*(1 + x)) - 
         (1024*(1 + x^2)*(1 - 4*x + x^2)*H[-1, x])/(27*(-1 + x)*x*(1 + x)))*
        H[0, -1, -1, x] + ((-128*(-41 + 149*x + 251*x^2 - 23*x^3 + 341*x^4 - 
            161*x^5 - 167*x^6 + 35*x^7))/(81*(-1 + x)*x*(1 + x)^4) - 
         (512*(1 + x^2)*(1 - 4*x + x^2)*H[-1, x])/(27*(-1 + x)*x*(1 + x)) + 
         (512*(1 + x^2)*(1 - 4*x + x^2)*H[0, x])/(27*(-1 + x)*x*(1 + x)))*
        H[0, 0, -1, x] + ((-512*(19 - 60*x - 163*x^2 - 72*x^3 - 163*x^4 - 
            60*x^5 + 19*x^6))/(81*x*(1 + x)^4) - 
         (2048*(1 - 4*x - 4*x^2 - 4*x^3 + x^4)*H[0, x])/(27*(-1 + x)*x*
           (1 + x)))*H[0, 0, 1, x] + (1024*(1 + x^2)*(1 - 4*x + x^2)*
         H[0, -1, -1, -1, x])/(27*(-1 + x)*x*(1 + x)) + 
       (512*(1 + x^2)*(1 - 4*x + x^2)*H[0, 0, -1, -1, x])/
        (27*(-1 + x)*x*(1 + x)) + (256*(1 + x)*(1 - 6*x + x^2)*
         H[0, 0, 0, -1, x])/(27*(-1 + x)*x) + 
       (1024*(1 - 4*x - 4*x^2 - 4*x^3 + x^4)*H[0, 0, 0, 1, x])/
        (9*(-1 + x)*x*(1 + x))))/((-1 + x)^2*(1 + x)^2) + 
    (nh*nl*x^2*((256*(377 - 1834*x - 3918*x^2 - 1834*x^3 + 377*x^4))/
        (729*x*(1 + x)^2) - (256*(89 - 110*x - 689*x^2 - 788*x^3 - 689*x^4 - 
          110*x^5 + 89*x^6)*z2)/(81*(-1 + x)*x*(1 + x)^3) - 
       (128*(77 - 308*x - 92*x^2 - 308*x^3 + 77*x^4)*z2^2)/
        (135*(-1 + x)*x*(1 + x)) + (128*(-221 + 497*x + 1385*x^2 + 1019*x^3 + 
          2293*x^4 - 57*x^5 - 609*x^6 + 45*x^7)*z3)/(81*(-1 + x)*x*
         (1 + x)^4) + ((1024*(11 - 26*x - 38*x^2 - 26*x^3 + 11*x^4)*z2)/
          (81*(-1 + x)*x*(1 + x)) + (4096*(1 + x^2)*(1 - 4*x + x^2)*z3)/
          (27*(-1 + x)*x*(1 + x)))*H[-1, x] - 
       (2048*(1 + x^2)*(1 - 4*x + x^2)*z2*H[-1, x]^2)/
        (27*(-1 + x)*x*(1 + x)) + 
       ((256*(1471 + 712*x - 13007*x^2 - 20752*x^3 - 13007*x^4 + 712*x^5 + 
            1471*x^6))/(729*(-1 + x)*x*(1 + x)^3) - 
         (256*(41 - 65*x - 269*x^2 - 323*x^3 - 505*x^4 - 63*x^5 + 93*x^6 + 
            3*x^7)*z2)/(81*(-1 + x)*x*(1 + x)^4) - 
         (256*(5 - 20*x - 4*x^2 - 20*x^3 + 5*x^4)*z3)/(9*(-1 + x)*x*
           (1 + x)) + ((-512*(89 - 110*x - 689*x^2 - 788*x^3 - 689*x^4 - 
              110*x^5 + 89*x^6))/(81*(-1 + x)*x*(1 + x)^3) + 
           (2048*(1 + x^2)*(1 - 4*x + x^2)*z2)/(27*(-1 + x)*x*(1 + x)))*
          H[-1, x] + (1024*(11 - 26*x - 38*x^2 - 26*x^3 + 11*x^4)*H[-1, x]^2)/
          (81*(-1 + x)*x*(1 + x)) - (4096*(1 + x^2)*(1 - 4*x + x^2)*
           H[-1, x]^3)/(81*(-1 + x)*x*(1 + x)))*H[0, x] + 
       ((128*(116 - 23*x - 1147*x^2 - 1588*x^3 - 1366*x^4 - 451*x^5 - 
            19*x^6 + 62*x^7))/(81*(-1 + x)*x*(1 + x)^4) - 
         (256*(1 - 4*x - 4*x^3 + x^4)*z2)/(9*(-1 + x)*x*(1 + x)) - 
         (256*(41 - 65*x - 269*x^2 - 323*x^3 - 505*x^4 - 63*x^5 + 93*x^6 + 
            3*x^7)*H[-1, x])/(81*(-1 + x)*x*(1 + x)^4) + 
         (1024*(1 + x^2)*(1 - 4*x + x^2)*H[-1, x]^2)/(27*(-1 + x)*x*(1 + x)))*
        H[0, x]^2 + ((-64*(-41 + 77*x + 223*x^2 + 253*x^3 + 617*x^4 - 
            189*x^5 - 239*x^6 + 35*x^7))/(81*(-1 + x)*x*(1 + x)^4) - 
         (256*(1 - 4*x + 4*x^2 - 4*x^3 + x^4)*H[-1, x])/(27*(-1 + x)*x*
           (1 + x)))*H[0, x]^3 + (32*(3 - 12*x - 4*x^2 - 12*x^3 + 3*x^4)*
         H[0, x]^4)/(27*(-1 + x)*x*(1 + x)) - 
       (256*(19 - 60*x - 163*x^2 - 72*x^3 - 163*x^4 - 60*x^5 + 19*x^6)*
         H[0, x]^2*H[1, x])/(81*x*(1 + x)^4) + 
       ((512*(89 - 110*x - 689*x^2 - 788*x^3 - 689*x^4 - 110*x^5 + 89*x^6))/
          (81*(-1 + x)*x*(1 + x)^3) - (2048*(11 - 26*x - 38*x^2 - 26*x^3 + 
            11*x^4)*H[-1, x])/(81*(-1 + x)*x*(1 + x)) + 
         (4096*(1 + x^2)*(1 - 4*x + x^2)*H[-1, x]^2)/(27*(-1 + x)*x*
           (1 + x)) - (256*(1 - 4*x - 4*x^2 - 4*x^3 + x^4)*H[0, x]^2)/
          (9*(-1 + x)*x*(1 + x)))*H[0, -1, x] + 
       ((512*(19 - 60*x - 163*x^2 - 72*x^3 - 163*x^4 - 60*x^5 + 19*x^6)*
           H[0, x])/(81*x*(1 + x)^4) + (512*(1 - 4*x - 4*x^2 - 4*x^3 + x^4)*
           H[0, x]^2)/(27*(-1 + x)*x*(1 + x)))*H[0, 1, x] + 
       ((2048*(11 - 26*x - 38*x^2 - 26*x^3 + 11*x^4))/(81*(-1 + x)*x*
           (1 + x)) - (8192*(1 + x^2)*(1 - 4*x + x^2)*H[-1, x])/
          (27*(-1 + x)*x*(1 + x)))*H[0, -1, -1, x] + 
       ((512*(41 - 65*x - 269*x^2 - 323*x^3 - 505*x^4 - 63*x^5 + 93*x^6 + 
            3*x^7))/(81*(-1 + x)*x*(1 + x)^4) - 
         (4096*(1 + x^2)*(1 - 4*x + x^2)*H[-1, x])/(27*(-1 + x)*x*(1 + x)) + 
         (512*(1 - 4*x - 4*x^2 - 4*x^3 + x^4)*H[0, x])/(9*(-1 + x)*x*
           (1 + x)))*H[0, 0, -1, x] + 
       ((-512*(19 - 60*x - 163*x^2 - 72*x^3 - 163*x^4 - 60*x^5 + 19*x^6))/
          (81*x*(1 + x)^4) - (2048*(1 - 4*x - 4*x^2 - 4*x^3 + x^4)*H[0, x])/
          (27*(-1 + x)*x*(1 + x)))*H[0, 0, 1, x] + 
       (8192*(1 + x^2)*(1 - 4*x + x^2)*H[0, -1, -1, -1, x])/
        (27*(-1 + x)*x*(1 + x)) + (4096*(1 + x^2)*(1 - 4*x + x^2)*
         H[0, 0, -1, -1, x])/(27*(-1 + x)*x*(1 + x)) + 
       (512*(1 - 4*x + 4*x^2 - 4*x^3 + x^4)*H[0, 0, 0, -1, x])/
        (9*(-1 + x)*x*(1 + x)) + (1024*(1 - 4*x - 4*x^2 - 4*x^3 + x^4)*
         H[0, 0, 0, 1, x])/(9*(-1 + x)*x*(1 + x))))/((-1 + x)^2*(1 + x)^2) - 
    (2*nh*nl*x^2*(1 - 4*x + x^2)*((128*(881 + 1654*x + 881*x^2))/(729*x) - 
       (256*(33 + 142*x + 202*x^2 + 142*x^3 + 33*x^4)*z2)/
        (81*(-1 + x)*x*(1 + x)) - (64*(77 + 154*x + 646*x^2 + 154*x^3 + 
          77*x^4)*z2^2)/(135*(-1 + x)*x*(1 + x)) + 
       (512*(-25 - 87*x - 94*x^2 - 66*x^3 - 3*x^4 + 3*x^5)*z3)/
        (81*(-1 + x)*x*(1 + x)^2) + ((512*(1 + x)*(11 + 12*x + 11*x^2)*z2)/
          (81*(-1 + x)*x) + (2048*(1 + x)*(1 + x^2)*z3)/(27*(-1 + x)*x))*
        H[-1, x] - (1024*(1 + x)*(1 + x^2)*z2*H[-1, x]^2)/(27*(-1 + x)*x) + 
       ((512*(217 + 1370*x + 2126*x^2 + 1370*x^3 + 217*x^4))/
          (729*(-1 + x)*x*(1 + x)) - (256*(19 + 69*x + 88*x^2 + 72*x^3 + 
            21*x^4 + 3*x^5)*z2)/(81*(-1 + x)*x*(1 + x)^2) - 
         (128*(5 + 10*x + 38*x^2 + 10*x^3 + 5*x^4)*z3)/(9*(-1 + x)*x*
           (1 + x)) + ((-512*(33 + 142*x + 202*x^2 + 142*x^3 + 33*x^4))/
            (81*(-1 + x)*x*(1 + x)) + (1024*(1 + x)*(1 + x^2)*z2)/
            (27*(-1 + x)*x))*H[-1, x] + (512*(1 + x)*(11 + 12*x + 11*x^2)*
           H[-1, x]^2)/(81*(-1 + x)*x) - (2048*(1 + x)*(1 + x^2)*H[-1, x]^3)/
          (81*(-1 + x)*x))*H[0, x] + 
       ((256*(21 + 116*x + 186*x^2 + 158*x^3 + 59*x^4 + 12*x^5))/
          (81*(-1 + x)*x*(1 + x)^2) - (128*(1 + 2*x + 6*x^2 + 2*x^3 + x^4)*
           z2)/(9*(-1 + x)*x*(1 + x)) - (256*(19 + 69*x + 88*x^2 + 72*x^3 + 
            21*x^4 + 3*x^5)*H[-1, x])/(81*(-1 + x)*x*(1 + x)^2) + 
         (512*(1 + x)*(1 + x^2)*H[-1, x]^2)/(27*(-1 + x)*x))*H[0, x]^2 + 
       ((-64*(-19 - 63*x - 90*x^2 - 58*x^3 + 33*x^4 + 13*x^5))/
          (81*(-1 + x)*x*(1 + x)^2) - (128*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*
           H[-1, x])/(27*(-1 + x)*x*(1 + x)))*H[0, x]^3 + 
       (16*(3 + 6*x + 26*x^2 + 6*x^3 + 3*x^4)*H[0, x]^4)/
        (27*(-1 + x)*x*(1 + x)) - (2048*(1 + x + x^2)*(1 + 3*x + x^2)*
         H[0, x]^2*H[1, x])/(81*x*(1 + x)^2) + 
       ((512*(33 + 142*x + 202*x^2 + 142*x^3 + 33*x^4))/(81*(-1 + x)*x*
           (1 + x)) - (1024*(1 + x)*(11 + 12*x + 11*x^2)*H[-1, x])/
          (81*(-1 + x)*x) + (2048*(1 + x)*(1 + x^2)*H[-1, x]^2)/
          (27*(-1 + x)*x) - (128*(1 + 2*x + 14*x^2 + 2*x^3 + x^4)*H[0, x]^2)/
          (9*(-1 + x)*x*(1 + x)))*H[0, -1, x] + 
       ((4096*(1 + x + x^2)*(1 + 3*x + x^2)*H[0, x])/(81*x*(1 + x)^2) + 
         (256*(1 + 2*x + 14*x^2 + 2*x^3 + x^4)*H[0, x]^2)/
          (27*(-1 + x)*x*(1 + x)))*H[0, 1, x] + 
       ((1024*(1 + x)*(11 + 12*x + 11*x^2))/(81*(-1 + x)*x) - 
         (4096*(1 + x)*(1 + x^2)*H[-1, x])/(27*(-1 + x)*x))*H[0, -1, -1, x] + 
       ((512*(19 + 69*x + 88*x^2 + 72*x^3 + 21*x^4 + 3*x^5))/
          (81*(-1 + x)*x*(1 + x)^2) - (2048*(1 + x)*(1 + x^2)*H[-1, x])/
          (27*(-1 + x)*x) + (256*(1 + 2*x + 14*x^2 + 2*x^3 + x^4)*H[0, x])/
          (9*(-1 + x)*x*(1 + x)))*H[0, 0, -1, x] + 
       ((-4096*(1 + x + x^2)*(1 + 3*x + x^2))/(81*x*(1 + x)^2) - 
         (1024*(1 + 2*x + 14*x^2 + 2*x^3 + x^4)*H[0, x])/
          (27*(-1 + x)*x*(1 + x)))*H[0, 0, 1, x] + 
       (4096*(1 + x)*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(-1 + x)*x) + 
       (2048*(1 + x)*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(-1 + x)*x) + 
       (256*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*H[0, 0, 0, -1, x])/
        (9*(-1 + x)*x*(1 + x)) + (512*(1 + 2*x + 14*x^2 + 2*x^3 + x^4)*
         H[0, 0, 0, 1, x])/(9*(-1 + x)*x*(1 + x))))/((-1 + x)^2*(1 + x)^4) - 
    (2*nh^2*x^2*(1 - 4*x + x^2)*
      ((16*(6779 + 25508*x + 37266*x^2 + 25508*x^3 + 6779*x^4))/
        (729*x*(1 + x)^2) - (64*(113 + 568*x + 814*x^2 + 568*x^3 + 113*x^4)*
         z2)/(243*(-1 + x)*x*(1 + x)) - 
       (32*(7 + 14*x + 102*x^2 + 14*x^3 + 7*x^4)*z2^2)/
        (9*(-1 + x)*x*(1 + x)) + (128*(-47 - 147*x - 74*x^2 + 14*x^3 + 
          117*x^4 + 41*x^5)*z3)/(81*(-1 + x)*x*(1 + x)^2) + 
       ((128*(1 + x)^3*z2)/(27*(-1 + x)*x) + (256*(1 + x)*(1 + x^2)*z3)/
          (27*(-1 + x)*x))*H[-1, x] - (128*(1 + x)*(1 + x^2)*z2*H[-1, x]^2)/
        (27*(-1 + x)*x) + ((32*(1823 + 19088*x + 55505*x^2 + 75904*x^3 + 
            55505*x^4 + 19088*x^5 + 1823*x^6))/(729*(-1 + x)*x*(1 + x)^3) + 
         (64*(-19 - 63*x - 46*x^2 - 14*x^3 + 33*x^4 + 13*x^5)*z2)/
          (81*(-1 + x)*x*(1 + x)^2) - (64*(13 + 26*x + 158*x^2 + 26*x^3 + 
            13*x^4)*z3)/(27*(-1 + x)*x*(1 + x)) + 
         ((-128*(113 + 568*x + 814*x^2 + 568*x^3 + 113*x^4))/
            (243*(-1 + x)*x*(1 + x)) + (128*(1 + x)*(1 + x^2)*z2)/
            (27*(-1 + x)*x))*H[-1, x] + (128*(1 + x)^3*H[-1, x]^2)/
          (27*(-1 + x)*x) - (256*(1 + x)*(1 + x^2)*H[-1, x]^3)/
          (81*(-1 + x)*x))*H[0, x] + 
       ((-64*(-126 - 1059*x - 2550*x^2 - 2951*x^3 - 1876*x^4 - 307*x^5 + 
            152*x^6 + 13*x^7))/(243*(-1 + x)*x*(1 + x)^4) - 
         (32*(1 + 2*x + 10*x^2 + 2*x^3 + x^4)*z2)/(9*(-1 + x)*x*(1 + x)) + 
         (64*(-19 - 63*x - 46*x^2 - 14*x^3 + 33*x^4 + 13*x^5)*H[-1, x])/
          (81*(-1 + x)*x*(1 + x)^2) + (64*(1 + x)*(1 + x^2)*H[-1, x]^2)/
          (27*(-1 + x)*x))*H[0, x]^2 + 
       ((-32*(-57 - 348*x - 912*x^2 - 1532*x^3 - 1374*x^4 + 4*x^5 + 752*x^6 + 
            420*x^7 + 71*x^8))/(243*(-1 + x)*x*(1 + x)^5) - 
         (64*(1 + 2*x + 26*x^2 + 2*x^3 + x^4)*H[-1, x])/(81*(-1 + x)*x*
           (1 + x)))*H[0, x]^3 + (8*(3 + 6*x + 46*x^2 + 6*x^3 + 3*x^4)*
         H[0, x]^4)/(27*(-1 + x)*x*(1 + x)) - 
       (2048*(1 + x + x^2)*(1 + 3*x + x^2)*H[0, x]^2*H[1, x])/
        (81*x*(1 + x)^2) + ((128*(113 + 568*x + 814*x^2 + 568*x^3 + 113*x^4))/
          (243*(-1 + x)*x*(1 + x)) - (256*(1 + x)^3*H[-1, x])/
          (27*(-1 + x)*x) + (256*(1 + x)*(1 + x^2)*H[-1, x]^2)/
          (27*(-1 + x)*x) - (128*(1 + x)*(1 + x^2)*H[0, x]^2)/
          (27*(-1 + x)*x))*H[0, -1, x] + 
       ((4096*(1 + x + x^2)*(1 + 3*x + x^2)*H[0, x])/(81*x*(1 + x)^2) + 
         (256*(1 + 2*x + 14*x^2 + 2*x^3 + x^4)*H[0, x]^2)/
          (27*(-1 + x)*x*(1 + x)))*H[0, 1, x] + 
       ((256*(1 + x)^3)/(27*(-1 + x)*x) - (512*(1 + x)*(1 + x^2)*H[-1, x])/
          (27*(-1 + x)*x))*H[0, -1, -1, x] + 
       ((-128*(-19 - 63*x - 46*x^2 - 14*x^3 + 33*x^4 + 13*x^5))/
          (81*(-1 + x)*x*(1 + x)^2) - (256*(1 + x)*(1 + x^2)*H[-1, x])/
          (27*(-1 + x)*x) + (256*(1 + x)*(1 + x^2)*H[0, x])/(27*(-1 + x)*x))*
        H[0, 0, -1, x] + ((-4096*(1 + x + x^2)*(1 + 3*x + x^2))/
          (81*x*(1 + x)^2) - (1024*(1 + 2*x + 14*x^2 + 2*x^3 + x^4)*H[0, x])/
          (27*(-1 + x)*x*(1 + x)))*H[0, 0, 1, x] + 
       (512*(1 + x)*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(-1 + x)*x) + 
       (256*(1 + x)*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(-1 + x)*x) + 
       (128*(1 + 2*x + 26*x^2 + 2*x^3 + x^4)*H[0, 0, 0, -1, x])/
        (27*(-1 + x)*x*(1 + x)) + (512*(1 + 2*x + 14*x^2 + 2*x^3 + x^4)*
         H[0, 0, 0, 1, x])/(9*(-1 + x)*x*(1 + x))))/((-1 + x)^2*(1 + x)^4) ;


FAV10 = nh^2*((8*(1367 + 3428*x + 4506*x^2 + 3428*x^3 + 1367*x^4))/
       (729*(1 + x)^4) + (256*ln2*(-1 + x)^2*(11 + 12*x + 11*x^2)*z2)/
       (27*(1 + x)^4) - (64*(1 + 2*x - 5*x^2 + 2*x^3 + x^4)*z2^2)/
       (9*(-1 + x)*(1 + x)^3) + 
      ((16*(2945 + 6836*x + 287*x^2 - 6056*x^3 + 287*x^4 + 6836*x^5 + 
           2945*x^6))/(729*(-1 + x)*(1 + x)^5) - 
        (320*(31 - 10*x + 14*x^2 - 10*x^3 + 31*x^4)*H[-1, x])/
         (243*(-1 + x)*(1 + x)^3) + (32*(-1 + x)*H[-1, x]^2)/(27*(1 + x)) - 
        (128*(1 + x^2)*H[-1, x]^3)/(81*(-1 + x)*(1 + x)))*H[0, x] + 
      ((-32*(-174 - 282*x + 81*x^2 + 73*x^3 - 238*x^4 - 466*x^5 - 133*x^6 + 
           19*x^7))/(243*(-1 + x)*(1 + x)^6) + 
        (16*(41 - 22*x + 28*x^2 - 34*x^3 + 35*x^4)*H[-1, x])/(81*(1 + x)^4) + 
        (32*(1 + x^2)*H[-1, x]^2)/(27*(-1 + x)*(1 + x)))*H[0, x]^2 + 
      ((-8*(-123 - 156*x + 12*x^2 + 428*x^3 + 942*x^4 + 44*x^5 - 212*x^6 + 
           228*x^7 + 181*x^8))/(243*(-1 + x)*(1 + x)^7) - 
        (32*(1 + 2*x - 10*x^2 + 2*x^3 + x^4)*H[-1, x])/
         (81*(-1 + x)*(1 + x)^3))*H[0, x]^3 + 
      (4*(3 + 6*x - 14*x^2 + 6*x^3 + 3*x^4)*H[0, x]^4)/
       (27*(-1 + x)*(1 + x)^3) + 
      z3*((-16*(241 - 320*x - 310*x^2 - 296*x^3 + 253*x^4))/(81*(1 + x)^4) + 
        (128*(1 + x^2)*H[-1, x])/(27*(-1 + x)*(1 + x)) - 
        (32*(11 + 22*x - 50*x^2 + 22*x^3 + 11*x^4)*H[0, x])/
         (27*(-1 + x)*(1 + x)^3)) - (64*(19 - 14*x + 14*x^2 - 14*x^3 + 
         19*x^4)*H[0, x]^2*H[1, x])/(81*(1 + x)^4) + 
      ((320*(31 - 10*x + 14*x^2 - 10*x^3 + 31*x^4))/(243*(-1 + x)*
          (1 + x)^3) - (64*(-1 + x)*H[-1, x])/(27*(1 + x)) + 
        (128*(1 + x^2)*H[-1, x]^2)/(27*(-1 + x)*(1 + x)) - 
        (64*(1 + x^2)*H[0, x]^2)/(27*(-1 + x)*(1 + x)))*H[0, -1, x] + 
      z2*((-64*(-1451 - 2143*x + 3242*x^2 + 3554*x^3 - 2729*x^4 - 1317*x^5 + 
           4218*x^6 + 2226*x^7))/(1215*(-1 + x)*(1 + x)^6) + 
        (32*(37 - 30*x + 28*x^2 - 26*x^3 + 39*x^4)*H[-1, x])/(27*(1 + x)^4) - 
        (64*(1 + x^2)*H[-1, x]^2)/(27*(-1 + x)*(1 + x)) + 
        ((-8*(-91 - 108*x - 76*x^2 + 652*x^3 + 1854*x^4 + 268*x^5 - 300*x^6 + 
             276*x^7 + 213*x^8))/(81*(-1 + x)*(1 + x)^7) - 
          (32*(1 - 4*x + x^2)*(1 + 6*x + x^2)*H[-1, x])/(27*(-1 + x)*
            (1 + x)^3))*H[0, x] + (8*(-1 + x)*(1 + 4*x + x^2)*H[0, x]^2)/
         (3*(1 + x)^3) - (32*(3 + 6*x - 10*x^2 + 6*x^3 + 3*x^4)*H[0, -1, x])/
         (9*(-1 + x)*(1 + x)^3)) + 
      ((128*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[0, x])/(81*(1 + x)^4) + 
        (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, x]^2)/
         (27*(-1 + x)*(1 + x)^3))*H[0, 1, x] + 
      ((64*(-1 + x))/(27*(1 + x)) - (256*(1 + x^2)*H[-1, x])/
         (27*(-1 + x)*(1 + x)))*H[0, -1, -1, x] + 
      ((-32*(41 - 22*x + 28*x^2 - 34*x^3 + 35*x^4))/(81*(1 + x)^4) - 
        (128*(1 + x^2)*H[-1, x])/(27*(-1 + x)*(1 + x)) + 
        (128*(1 + x^2)*H[0, x])/(27*(-1 + x)*(1 + x)))*H[0, 0, -1, x] + 
      ((-128*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4))/(81*(1 + x)^4) - 
        (512*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, x])/
         (27*(-1 + x)*(1 + x)^3))*H[0, 0, 1, x] + 
      (256*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(-1 + x)*(1 + x)) + 
      (128*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(-1 + x)*(1 + x)) + 
      (64*(1 + 2*x - 10*x^2 + 2*x^3 + x^4)*H[0, 0, 0, -1, x])/
       (27*(-1 + x)*(1 + x)^3) + (256*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
        H[0, 0, 0, 1, x])/(9*(-1 + x)*(1 + x)^3)) + 
    nh*((64*x^2*z2^3)/(5*(-1 + x)*(1 + x)^3) + 
      z5*((20*(1 + x^2)*(1 - 8*x + x^2))/((-1 + x)^2*(1 + x)^2) - 
        (80*x^2*(1 - 8*x + x^2)*H[0, x])/((-1 + x)^3*(1 + x)^3)) + 
      z2*((1024*li4half*x^2)/((-1 + x)*(1 + x)^3) + 
        z3*((-8*(13 - 24*x - 6*x^2 - 24*x^3 + 13*x^4))/((-1 + x)^2*
            (1 + x)^2) + (32*x^2*(5 - 24*x + 5*x^2)*H[0, x])/
           ((-1 + x)^3*(1 + x)^3))) + 
      li4half*((128*(53 - 188*x + 174*x^2 - 188*x^3 + 53*x^4))/
         (27*(-1 + x)^2*(1 + x)^2) + (1024*(2 + 15*x - 37*x^2 + 64*x^3 - 
           37*x^4 + 15*x^5 + 2*x^6)*H[0, x])/(27*(-1 + x)^3*(1 + x)^3) + 
        (256*x^2*H[0, x]^2)/((-1 + x)*(1 + x)^3) + (1024*x^2*H[0, x]*H[1, x])/
         ((-1 + x)*(1 + x)^3) - (1024*x^2*H[0, 1, x])/((-1 + x)*(1 + x)^3)) + 
      ln2^4*((16*(53 - 188*x + 174*x^2 - 188*x^3 + 53*x^4))/
         (81*(-1 + x)^2*(1 + x)^2) + (128*x^2*z2)/(3*(-1 + x)*(1 + x)^3) + 
        (128*(2 + 15*x - 37*x^2 + 64*x^3 - 37*x^4 + 15*x^5 + 2*x^6)*H[0, x])/
         (81*(-1 + x)^3*(1 + x)^3) + (32*x^2*H[0, x]^2)/
         (3*(-1 + x)*(1 + x)^3) + (128*x^2*H[0, x]*H[1, x])/
         (3*(-1 + x)*(1 + x)^3) - (128*x^2*H[0, 1, x])/
         (3*(-1 + x)*(1 + x)^3)) + 
      z2^2*((-8*(5363 - 4754*x - 2814*x^2 - 4754*x^3 + 5363*x^4))/
         (135*(-1 + x)^2*(1 + x)^2) + (32*(806 - 951*x + 1172*x^2 - 
           2852*x^3 + 1172*x^4 - 951*x^5 + 806*x^6)*H[0, x])/
         (135*(-1 + x)^3*(1 + x)^3) + (16*x^2*H[0, x]^2)/
         (5*(-1 + x)*(1 + x)^3) + (64*x^2*H[0, x]*H[1, x])/
         (5*(-1 + x)*(1 + x)^3) - (64*x^2*H[0, 1, x])/
         (5*(-1 + x)*(1 + x)^3)) + 
      ln2^2*((-256*x^2*z2^2)/((-1 + x)*(1 + x)^3) + 
        z2*((32*(91 - 190*x + 258*x^2 - 190*x^3 + 91*x^4))/
           (27*(-1 + x)^2*(1 + x)^2) - (128*(13 + 39*x - 119*x^2 + 164*x^3 - 
             119*x^4 + 39*x^5 + 13*x^6)*H[0, x])/(27*(-1 + x)^3*(1 + x)^3) - 
          (64*x^2*H[0, x]^2)/((-1 + x)*(1 + x)^3) - (256*x^2*H[0, x]*H[1, x])/
           ((-1 + x)*(1 + x)^3) + (256*x^2*H[0, 1, x])/
           ((-1 + x)*(1 + x)^3))) + 
      ln2*((-64*(147 - 428*x + 693*x^2 - 832*x^3 + 693*x^4 - 428*x^5 + 
           147*x^6)*z2^2)/(9*(-1 + x)^3*(1 + x)^3) + 
        z2*((16*(2768 - 63429*x - 44774*x^2 + 54896*x^3 + 46326*x^4 - 
             43414*x^5 + 46326*x^6 + 54896*x^7 - 44774*x^8 - 63429*x^9 + 
             2768*x^10))/(81*(-1 + x)^2*x*(1 + x)^6) - 
          (128*(2 - 9*x + 12*x^2 - 9*x^3 + 2*x^4)*H[-1, x])/
           (3*(-1 + x)^2*(1 + x)^2) + 
          ((32*(309 + 394*x - 7526*x^2 + 5154*x^3 + 7394*x^4 + 5550*x^5 - 
               7742*x^6 + 214*x^7 + 381*x^8))/(27*(-1 + x)^3*(1 + x)^5) - 
            (128*(99 - 214*x + 333*x^2 - 440*x^3 + 333*x^4 - 214*x^5 + 99*
                x^6)*H[-1, x])/(9*(-1 + x)^3*(1 + x)^3))*H[0, x] + 
          (64*(2 - 53*x + 127*x^2 + 6*x^3 - 94*x^4 - 69*x^5 + 15*x^6 + 
             70*x^7)*H[0, x]^2)/(9*(-1 + x)^3*(1 + x)^4) + 
          (192*x^2*H[0, x]^3)/((-1 + x)*(1 + x)^3) - 
          (128*(21 - 110*x + 195*x^2 - 208*x^3 + 195*x^4 - 110*x^5 + 21*x^6)*
            H[0, x]*H[1, x])/(9*(-1 + x)^3*(1 + x)^3) + 
          (128*(1 + x^2)*(105 - 208*x + 198*x^2 - 208*x^3 + 105*x^4)*
            H[0, -1, x])/(9*(-1 + x)^3*(1 + x)^3) + 
          (128*(21 - 110*x + 195*x^2 - 208*x^3 + 195*x^4 - 110*x^5 + 21*x^6)*
            H[0, 1, x])/(9*(-1 + x)^3*(1 + x)^3))) + 
      nl*((64*(377 + 106*x + 377*x^2))/(729*(1 + x)^2) + 
        (256*ln2*(-1 + x)^2*(11 + 12*x + 11*x^2)*z2)/(27*(1 + x)^4) - 
        (64*(31 + 62*x + 149*x^2 + 62*x^3 + 31*x^4)*z2^2)/
         (135*(-1 + x)*(1 + x)^3) + 
        ((64*(1471 + 2042*x - 10*x^2 + 2042*x^3 + 1471*x^4))/
           (729*(-1 + x)*(1 + x)^3) - (128*(89 + 48*x + 78*x^2 + 48*x^3 + 
             89*x^4)*H[-1, x])/(81*(-1 + x)*(1 + x)^3) + 
          (256*(11 - 6*x + 11*x^2)*H[-1, x]^2)/(81*(-1 + x)*(1 + x)) - 
          (1024*(1 + x^2)*H[-1, x]^3)/(81*(-1 + x)*(1 + x)))*H[0, x] + 
        ((32*(116 + 149*x + 47*x^2 + 205*x^3 + 125*x^4 + 62*x^5))/
           (81*(-1 + x)*(1 + x)^4) - (64*(41 + 21*x + 80*x^2 + 24*x^3 + 
             87*x^4 + 3*x^5)*H[-1, x])/(81*(-1 + x)*(1 + x)^4) + 
          (256*(1 + x^2)*H[-1, x]^2)/(27*(-1 + x)*(1 + x)))*H[0, x]^2 + 
        ((-16*(-41 - 9*x - 78*x^2 + 34*x^3 - 141*x^4 + 35*x^5))/
           (81*(-1 + x)*(1 + x)^4) - (64*(1 + 2*x + 4*x^2 + 2*x^3 + x^4)*
            H[-1, x])/(27*(-1 + x)*(1 + x)^3))*H[0, x]^3 + 
        (8*(3 + 6*x - 4*x^2 + 6*x^3 + 3*x^4)*H[0, x]^4)/
         (27*(-1 + x)*(1 + x)^3) + 
        z3*((-16*(-111 + 1083*x + 234*x^2 + 598*x^3 - 219*x^4 + 463*x^5))/
           (81*(-1 + x)*(1 + x)^4) + (1024*(1 + x^2)*H[-1, x])/
           (27*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[0, x])/
           (3*(-1 + x)*(1 + x))) - (64*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*
          H[0, x]^2*H[1, x])/(81*(1 + x)^4) + 
        ((128*(89 + 48*x + 78*x^2 + 48*x^3 + 89*x^4))/(81*(-1 + x)*
            (1 + x)^3) - (512*(11 - 6*x + 11*x^2)*H[-1, x])/
           (81*(-1 + x)*(1 + x)) + (1024*(1 + x^2)*H[-1, x]^2)/
           (27*(-1 + x)*(1 + x)) - (64*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
            H[0, x]^2)/(9*(-1 + x)*(1 + x)^3))*H[0, -1, x] + 
        z2*((-8*(-545 + 1045*x + 3750*x^2 - 1734*x^3 + 1147*x^4 + 1969*x^5))/
           (81*(-1 + x)*(1 + x)^4) + (128*(-35 + 153*x - 32*x^2 + 136*x^3 - 
             45*x^4 + 79*x^5)*H[-1, x])/(81*(-1 + x)*(1 + x)^4) - 
          (512*(1 + x^2)*H[-1, x]^2)/(27*(-1 + x)*(1 + x)) + 
          ((-16*(-115 - 51*x - 226*x^2 + 222*x^3 - 579*x^4 + 189*x^5))/
             (81*(-1 + x)*(1 + x)^4) - (64*(1 + 2*x + 14*x^2 + 2*x^3 + x^4)*
              H[-1, x])/(27*(-1 + x)*(1 + x)^3))*H[0, x] + 
          (16*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*H[0, x]^2)/
           (3*(-1 + x)*(1 + x)^3) - (64*(1 + 2*x - 26*x^2 + 2*x^3 + x^4)*
            H[0, -1, x])/(9*(-1 + x)*(1 + x)^3)) + 
        ((128*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[0, x])/
           (81*(1 + x)^4) + (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, x]^2)/
           (27*(-1 + x)*(1 + x)^3))*H[0, 1, x] + 
        ((512*(11 - 6*x + 11*x^2))/(81*(-1 + x)*(1 + x)) - 
          (2048*(1 + x^2)*H[-1, x])/(27*(-1 + x)*(1 + x)))*H[0, -1, -1, x] + 
        ((128*(41 + 21*x + 80*x^2 + 24*x^3 + 87*x^4 + 3*x^5))/
           (81*(-1 + x)*(1 + x)^4) - (1024*(1 + x^2)*H[-1, x])/
           (27*(-1 + x)*(1 + x)) + (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
            H[0, x])/(9*(-1 + x)*(1 + x)^3))*H[0, 0, -1, x] + 
        ((-128*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4))/(81*(1 + x)^4) - 
          (512*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, x])/(27*(-1 + x)*
            (1 + x)^3))*H[0, 0, 1, x] + (2048*(1 + x^2)*H[0, -1, -1, -1, x])/
         (27*(-1 + x)*(1 + x)) + (1024*(1 + x^2)*H[0, 0, -1, -1, x])/
         (27*(-1 + x)*(1 + x)) + (128*(1 + 2*x + 4*x^2 + 2*x^3 + x^4)*
          H[0, 0, 0, -1, x])/(9*(-1 + x)*(1 + x)^3) + 
        (256*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, 0, 1, x])/
	  (9*(-1 + x)*(1 + x)^3))) ;

FAV20 = (32*nh*x*(1 + 4*x + x^2)*z2*z3*(-1 - 12*x + 12*x^3 + x^4 - 
       28*x^2*H[0, x]))/((-1 + x)^5*(1 + x)^3) - 
    (32*nh*x*z2*z3*(-13 - 4*x + 4*x^3 + 13*x^4 - 20*x^2*H[0, x]))/
     ((-1 + x)^3*(1 + x)^3) + (80*nh*x*z5*(-1 + 12*x - 12*x^3 + x^4 - 
       4*x^2*H[0, x]))/((-1 + x)^3*(1 + x)^3) + 
    (240*nh*x*(1 + 4*x + x^2)*z5*(-1 + 4*x - 4*x^3 + x^4 + 4*x^2*H[0, x]))/
     ((-1 + x)^5*(1 + x)^3) - (256*ln2^2*nh*x*(1 + 4*x + x^2)*z2*
      (-22 + 77*x - 77*x^3 + 22*x^4 + 10*H[0, x] + 7*x*H[0, x] + 
       32*x^2*H[0, x] + 7*x^3*H[0, x] + 10*x^4*H[0, x]))/
     (27*(-1 + x)^5*(1 + x)^3) - (512*li4half*nh*x*(1 + 4*x + x^2)*
      (-19 - 10*x + 10*x^3 + 19*x^4 + 16*H[0, x] - 86*x*H[0, x] + 
       44*x^2*H[0, x] - 86*x^3*H[0, x] + 16*x^4*H[0, x]))/
     (27*(-1 + x)^5*(1 + x)^3) - (64*ln2^4*nh*x*(1 + 4*x + x^2)*
      (-19 - 10*x + 10*x^3 + 19*x^4 + 16*H[0, x] - 86*x*H[0, x] + 
       44*x^2*H[0, x] - 86*x^3*H[0, x] + 16*x^4*H[0, x]))/
     (81*(-1 + x)^5*(1 + x)^3) - (64*nh*x*(1 + 4*x + x^2)*z2^2*
      (2714 - 5029*x + 5029*x^3 - 2714*x^4 + 1612*H[0, x] - 2711*x*H[0, x] + 
       2996*x^2*H[0, x] - 2711*x^3*H[0, x] + 1612*x^4*H[0, x]))/
     (135*(-1 + x)^5*(1 + x)^3) + (512*ln2*nh^2*x*(1 + 4*x + x^2)*z2*
      (3 + 3*x - 8*x^2 + 8*x^3 - 3*x^4 - 3*x^5 + H[0, x] + 3*x*H[0, x] + 
       4*x^2*H[0, x] + 4*x^3*H[0, x] + 3*x^4*H[0, x] + x^5*H[0, x]))/
     (9*(-1 + x)^3*(1 + x)^6) + (1024*ln2*nh*nl*x*(1 + 4*x + x^2)*z2*
      (7 + 9*x - 14*x^2 + 14*x^3 - 9*x^4 - 7*x^5 + 3*H[0, x] + 9*x*H[0, x] + 
       12*x^2*H[0, x] + 12*x^3*H[0, x] + 9*x^4*H[0, x] + 3*x^5*H[0, x]))/
     (27*(-1 + x)^3*(1 + x)^6) - (64*nh^2*x*(1 + 4*x + x^2)*z3*
      (23 - 15*x - 150*x^2 + 150*x^3 + 15*x^4 - 23*x^5 + 4*H[0, x] + 
       12*x*H[0, x] + 16*x^2*H[0, x] + 16*x^3*H[0, x] + 12*x^4*H[0, x] + 
       4*x^5*H[0, x]))/(27*(-1 + x)^3*(1 + x)^6) - 
    (448*nh*nl*x*(1 + 4*x + x^2)*z3*(25 + 27*x - 62*x^2 + 62*x^3 - 27*x^4 - 
       25*x^5 + 18*H[0, x] + 54*x*H[0, x] + 72*x^2*H[0, x] + 72*x^3*H[0, x] + 
       54*x^4*H[0, x] + 18*x^5*H[0, x]))/(81*(-1 + x)^3*(1 + x)^6) - 
    (nh^2*x*z3*((-256*(38 + 49*x - 48*x^2 - 174*x^3 - 48*x^4 + 49*x^5 + 
          38*x^6))/(27*x*(1 + x)^4) + (256*(1 + x + x^2)*(1 + 3*x + x^2)*
         H[0, x])/(27*(-1 + x)*x*(1 + x))))/((-4 - (1 - x)^2/x)*(1 - x)^2) - 
    (ln2*nh*nl*x*z2*((512*(41 + 76*x + 47*x^2 - 40*x^3 + 47*x^4 + 76*x^5 + 
          41*x^6))/(27*x*(1 + x)^4) - (1024*(1 + 4*x - 4*x^2 + 4*x^3 + x^4)*
         H[0, x])/(9*(-1 + x)*x*(1 + x))))/((-4 - (1 - x)^2/x)*(1 - x)^2) - 
    (ln2*nh^2*x*z2*((256*(21 + 36*x + 11*x^2 - 40*x^3 + 11*x^4 + 36*x^5 + 
          21*x^6))/(9*x*(1 + x)^4) - (512*(1 + 4*x - 4*x^2 + 4*x^3 + x^4)*
         H[0, x])/(9*(-1 + x)*x*(1 + x))))/((-4 - (1 - x)^2/x)*(1 - x)^2) - 
    (nh*nl*x*z3*((-448*(79 + 128*x + 25*x^2 - 176*x^3 + 25*x^4 + 128*x^5 + 
          79*x^6))/(81*x*(1 + x)^4) + (896*(1 + 4*x - 2*x^2 + 4*x^3 + x^4)*
         H[0, x])/(9*(-1 + x)*x*(1 + x))))/((-4 - (1 - x)^2/x)*(1 - x)^2) + 
    (nh*nl*(-12 - (2*(-1 + x)^2)/x)*x^2*z2*
      ((512*ln2*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/(27*x*(1 + x)^4) - 
       (64*(-1 + x)^2*(1 - 8*x + 62*x^2 - 8*x^3 + x^4))/(27*x*(1 + x)^4) - 
       (64*(-1 + x)*(1 + x^2)*z2)/(9*x*(1 + x)) + 
       ((-512*ln2*(-1 + x)*(1 + x^2))/(9*x*(1 + x)) + 
         (32*(-1 + x)*(3 + 7*x)*(1 + x^2)*(-15 + 6*x + 5*x^2))/
          (27*x*(1 + x)^4))*H[0, x] - (224*(-1 + x)*(1 + x^2)*H[0, x]^2)/
        (9*x*(1 + x)) + H[-1, x]*((-512*(-1 + x)^2*(1 + x^2)*
           (5 + 14*x + 5*x^2))/(27*x*(1 + x)^4) + 
         (128*(-1 + x)*(1 + x^2)*H[0, x])/(3*x*(1 + x))) + 
       (128*(-1 + x)*(1 + x^2)*H[0, -1, x])/(9*x*(1 + x))))/
     ((-4 - (1 - x)^2/x)*(1 - x)^4) + (nh^2*(-12 - (2*(-1 + x)^2)/x)*x^2*z2*
      ((256*ln2*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/(27*x*(1 + x)^4) + 
       (16*(-1 + x)^2*(2567 + 14490*x + 21817*x^2 + 17868*x^3 + 21817*x^4 + 
          14490*x^5 + 2567*x^6))/(1215*x*(1 + x)^6) - 
       (32*(-1 + x)*(1 + x^2)*z2)/(3*x*(1 + x)) + 
       ((-256*ln2*(-1 + x)*(1 + x^2))/(9*x*(1 + x)) + 
         (256*(-1 + x)*(1 + x^2)*(-5 - 21*x - 3*x^2 + 76*x^3 + 96*x^4 + 
            51*x^5 + 10*x^6))/(81*x*(1 + x)^7))*H[0, x] - 
       (80*(-1 + x)*(1 + x^2)*H[0, x]^2)/(9*x*(1 + x)) + 
       H[-1, x]*((-256*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/
          (27*x*(1 + x)^4) + (64*(-1 + x)*(1 + x^2)*H[0, x])/(9*x*(1 + x))) + 
       (64*(-1 + x)*(1 + x^2)*H[0, -1, x])/(3*x*(1 + x))))/
     ((-4 - (1 - x)^2/x)*(1 - x)^4) - 
    (nh*nl*x*z2*((-512*ln2*(19 + 44*x + 61*x^2 + 40*x^3 + 61*x^4 + 44*x^5 + 
          19*x^6))/(27*x*(1 + x)^4) - (32*(419 + 1266*x + 877*x^2 - 580*x^3 + 
          877*x^4 + 1266*x^5 + 419*x^6))/(27*x*(1 + x)^4) + 
       (128*(1 + 4*x - 26*x^2 + 4*x^3 + x^4)*z2)/(9*(-1 + x)*x*(1 + x)) + 
       ((1024*ln2*(1 + 4*x - 4*x^2 + 4*x^3 + x^4))/(9*(-1 + x)*x*(1 + x)) - 
         (64*(-93 - 321*x - 539*x^2 - 343*x^3 - 511*x^4 - 403*x^5 - 121*x^6 + 
            59*x^7))/(27*(-1 + x)*x*(1 + x)^4))*H[0, x] + 
       (64*(7 + 28*x - 6*x^2 + 28*x^3 + 7*x^4)*H[0, x]^2)/
        (9*(-1 + x)*x*(1 + x)) + H[-1, x]*
        ((512*(19 + 44*x + 61*x^2 + 40*x^3 + 61*x^4 + 44*x^5 + 19*x^6))/
          (27*x*(1 + x)^4) - (256*(3 + 12*x + 10*x^2 + 12*x^3 + 3*x^4)*
           H[0, x])/(9*(-1 + x)*x*(1 + x))) - 
       (256*(1 + 4*x - 26*x^2 + 4*x^3 + x^4)*H[0, -1, x])/
        (9*(-1 + x)*x*(1 + x))))/((-4 - (1 - x)^2/x)*(1 - x)^2) - 
    (nh^2*x*z2*((-256*ln2*(19 + 44*x + 61*x^2 + 40*x^3 + 61*x^4 + 44*x^5 + 
          19*x^6))/(27*x*(1 + x)^4) - (64*(7354 + 37351*x + 72954*x^2 + 
          62201*x^3 + 36568*x^4 + 62201*x^5 + 72954*x^6 + 37351*x^7 + 
          7354*x^8))/(1215*x*(1 + x)^6) + 
       (64*(3 + 12*x - 10*x^2 + 12*x^3 + 3*x^4)*z2)/(9*(-1 + x)*x*(1 + x)) + 
       ((512*ln2*(1 + 4*x - 4*x^2 + 4*x^3 + x^4))/(9*(-1 + x)*x*(1 + x)) - 
         (32*(-173 - 734*x - 1345*x^2 + 200*x^3 + 5174*x^4 + 7772*x^5 + 
            5990*x^6 + 3176*x^7 + 2231*x^8 + 1234*x^9 + 283*x^10))/
          (81*(-1 + x)*x*(1 + x)^7))*H[0, x] + 
       (32*(5 + 20*x - 22*x^2 + 20*x^3 + 5*x^4)*H[0, x]^2)/
        (9*(-1 + x)*x*(1 + x)) + H[-1, x]*
        ((256*(19 + 44*x + 61*x^2 + 40*x^3 + 61*x^4 + 44*x^5 + 19*x^6))/
          (27*x*(1 + x)^4) - (128*(1 + 4*x - 6*x^2 + 4*x^3 + x^4)*H[0, x])/
          (9*(-1 + x)*x*(1 + x))) - (128*(3 + 12*x - 10*x^2 + 12*x^3 + 3*x^4)*
         H[0, -1, x])/(9*(-1 + x)*x*(1 + x))))/((-4 - (1 - x)^2/x)*
      (1 - x)^2) + (512*li4half*nh*x*(-53 + 44*x - 44*x^3 + 53*x^4 + 
       216*x^2*z2 + 16*H[0, x] + 184*x*H[0, x] - 116*x^2*H[0, x] + 
       184*x^3*H[0, x] + 16*x^4*H[0, x] + 54*x^2*H[0, x]^2 + 
       216*x^2*H[0, x]*H[1, x] - 216*x^2*H[0, 1, x]))/
     (27*(-1 + x)^3*(1 + x)^3) + 
    (64*ln2^4*nh*x*(-53 + 44*x - 44*x^3 + 53*x^4 + 216*x^2*z2 + 16*H[0, x] + 
       184*x*H[0, x] - 116*x^2*H[0, x] + 184*x^3*H[0, x] + 16*x^4*H[0, x] + 
       54*x^2*H[0, x]^2 + 216*x^2*H[0, x]*H[1, x] - 216*x^2*H[0, 1, x]))/
     (81*(-1 + x)^3*(1 + x)^3) + 
    (32*nh*x*z2^2*(5363 + 16828*x - 16828*x^3 - 5363*x^4 + 216*x^2*z2 + 
       3224*H[0, x] + 9092*x*H[0, x] + 8804*x^2*H[0, x] + 9092*x^3*H[0, x] + 
       3224*x^4*H[0, x] + 54*x^2*H[0, x]^2 + 216*x^2*H[0, x]*H[1, x] - 
       216*x^2*H[0, 1, x]))/(135*(-1 + x)^3*(1 + x)^3) + 
    (128*ln2^2*nh*x*z2*(-19 - 260*x + 260*x^3 + 19*x^4 - 216*x^2*z2 + 
       20*H[0, x] - 4*x*H[0, x] + 116*x^2*H[0, x] - 4*x^3*H[0, x] + 
       20*x^4*H[0, x] - 54*x^2*H[0, x]^2 - 216*x^2*H[0, x]*H[1, x] + 
       216*x^2*H[0, 1, x]))/(27*(-1 + x)^3*(1 + x)^3) + 
    (ln2*nh*(-12 - (2*(-1 + x)^2)/x)*x^2*z2*
      ((-128*ln2*(1 - 6*x + 18*x^2 - 6*x^3 + x^4))/(3*x*(1 + x)^2) - 
       (128*(848 - 7821*x - 27431*x^2 - 9802*x^3 + 30471*x^4 + 53390*x^5 + 
          30471*x^6 - 9802*x^7 - 27431*x^8 - 7821*x^9 + 848*x^10))/
        (81*x^2*(1 + x)^6) + (128*(147 - 402*x + 514*x^2 - 402*x^3 + 147*x^4)*
         z2)/(9*(-1 + x)*x*(1 + x)) + 
       ((512*ln2*(1 - x + x^2)^2)/(3*(-1 + x)*x*(1 + x)) - 
         (64*(243 + 1168*x - 810*x^2 - 4392*x^3 - 1232*x^4 - 3888*x^5 - 
            702*x^6 + 1096*x^7 + 261*x^8))/(27*(-1 + x)*x*(1 + x)^5))*
        H[0, x] - (128*(2 - 2*x + 12*x^2 + 13*x^3 - 97*x^4 + 70*x^5)*
         H[0, x]^2)/(9*(-1 + x)*x*(1 + x)^2) + 
       H[-1, x]*((128*(1 - 6*x + 18*x^2 - 6*x^3 + x^4))/(3*x*(1 + x)^2) + 
         (256*(99 - 252*x + 308*x^2 - 252*x^3 + 99*x^4)*H[0, x])/
          (9*(-1 + x)*x*(1 + x))) + (256*(21 - 69*x + 94*x^2 - 69*x^3 + 
          21*x^4)*H[0, x]*H[1, x])/(9*(-1 + x)*x*(1 + x)) - 
       (256*(105 - 264*x + 326*x^2 - 264*x^3 + 105*x^4)*H[0, -1, x])/
        (9*(-1 + x)*x*(1 + x)) - (256*(21 - 69*x + 94*x^2 - 69*x^3 + 21*x^4)*
         H[0, 1, x])/(9*(-1 + x)*x*(1 + x))))/((-4 - (1 - x)^2/x)*
      (1 - x)^4) - (ln2*nh*x*z2*((1024*ln2*(-1 - 2*x + x^2)*(-1 + 2*x + x^2))/
        (3*x*(1 + x)^2) + (64*(2768 - 45573*x - 325346*x^2 - 922648*x^3 - 
          1487022*x^4 - 1703494*x^5 - 1487022*x^6 - 922648*x^7 - 325346*x^8 - 
          45573*x^9 + 2768*x^10))/(81*x^2*(1 + x)^6) - 
       (256*(147 + 160*x + 62*x^2 + 160*x^3 + 147*x^4)*z2)/
        (9*(-1 + x)*x*(1 + x)) + ((-1024*ln2*(1 + 5*x + 5*x^3 + x^4))/
          (3*(-1 + x)*x*(1 + x)) + (128*(309 + 2116*x - 170*x^2 - 13580*x^3 - 
            25598*x^4 - 14588*x^5 - 602*x^6 + 2260*x^7 + 381*x^8))/
          (27*(-1 + x)*x*(1 + x)^5))*H[0, x] + 
       (256*(-2 + 47*x - 76*x^2 - 106*x^3 - 38*x^4 + 225*x^5 + 70*x^6)*
         H[0, x]^2)/(9*(-1 + x)^2*x*(1 + x)^2) + (768*x*H[0, x]^3)/
        ((-1 + x)*(1 + x)) + H[-1, x]*
        ((-1024*(-1 - 2*x + x^2)*(-1 + 2*x + x^2))/(3*x*(1 + x)^2) - 
         (512*(99 + 182*x + 94*x^2 + 182*x^3 + 99*x^4)*H[0, x])/
          (9*(-1 + x)*x*(1 + x))) - (512*(21 - 26*x - 16*x^2 - 26*x^3 + 
          21*x^4)*H[0, x]*H[1, x])/(9*(-1 + x)*x*(1 + x)) + 
       (512*(105 + 212*x + 94*x^2 + 212*x^3 + 105*x^4)*H[0, -1, x])/
        (9*(-1 + x)*x*(1 + x)) + (512*(21 - 26*x - 16*x^2 - 26*x^3 + 21*x^4)*
         H[0, 1, x])/(9*(-1 + x)*x*(1 + x))))/((-4 - (1 - x)^2/x)*
      (1 - x)^2) + (nh*nl*(-12 - (2*(-1 + x)^2)/x)*x^2*
      ((-128*(-1 + x)^2*(971 + 1834*x + 971*x^2))/(729*x*(1 + x)^2) + 
       (256*(-1 + x)*(17 + 48*x + 46*x^2 + 48*x^3 + 17*x^4)*z2)/
        (81*x*(1 + x)^3) + (4928*(-1 + x)*(1 + x^2)*z2^2)/(135*x*(1 + x)) - 
       (128*(-1 + x)*(1 + x^2)*(-55 - 123*x + 3*x^2 + 15*x^3)*z3)/
        (81*x*(1 + x)^4) + ((-2560*(-1 + x)*(1 + x^2)*z2)/(81*x*(1 + x)) - 
         (2048*(-1 + x)*(1 + x^2)*z3)/(27*x*(1 + x)))*H[-1, x] + 
       (1024*(-1 + x)*(1 + x^2)*z2*H[-1, x]^2)/(27*x*(1 + x)) + 
       ((-512*(-1 + x)*(64 + 263*x + 218*x^2 + 263*x^3 + 64*x^4))/
          (729*x*(1 + x)^3) + (512*(-1 + x)*(1 + x^2)*(5 + 12*x + 3*x^2)*z2)/
          (81*x*(1 + x)^4) + (640*(-1 + x)*(1 + x^2)*z3)/(9*x*(1 + x)) + 
         ((512*(-1 + x)*(17 + 48*x + 46*x^2 + 48*x^3 + 17*x^4))/
            (81*x*(1 + x)^3) - (1024*(-1 + x)*(1 + x^2)*z2)/(27*x*(1 + x)))*
          H[-1, x] - (2560*(-1 + x)*(1 + x^2)*H[-1, x]^2)/(81*x*(1 + x)) + 
         (2048*(-1 + x)*(1 + x^2)*H[-1, x]^3)/(81*x*(1 + x)))*H[0, x] + 
       ((-128*(-1 + x)*(18 + 73*x + 81*x^2 + 107*x^3 + 57*x^4 + 16*x^5))/
          (81*x*(1 + x)^4) + (128*(-1 + x)*(1 + x^2)*z2)/(9*x*(1 + x)) + 
         (512*(-1 + x)*(1 + x^2)*(5 + 12*x + 3*x^2)*H[-1, x])/
          (81*x*(1 + x)^4) - (512*(-1 + x)*(1 + x^2)*H[-1, x]^2)/
          (27*x*(1 + x)))*H[0, x]^2 + 
       ((128*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/(81*x*(1 + x)^4) + 
         (128*(-1 + x)*(1 + x^2)*H[-1, x])/(27*x*(1 + x)))*H[0, x]^3 - 
       (16*(-1 + x)*(1 + x^2)*H[0, x]^4)/(9*x*(1 + x)) + 
       (256*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, x]^2*H[1, x])/
        (81*x*(1 + x)^4) + ((-512*(-1 + x)*(17 + 48*x + 46*x^2 + 48*x^3 + 
            17*x^4))/(81*x*(1 + x)^3) + (5120*(-1 + x)*(1 + x^2)*H[-1, x])/
          (81*x*(1 + x)) - (2048*(-1 + x)*(1 + x^2)*H[-1, x]^2)/
          (27*x*(1 + x)) + (128*(-1 + x)*(1 + x^2)*H[0, x]^2)/(9*x*(1 + x)))*
        H[0, -1, x] + ((-512*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, x])/
          (81*x*(1 + x)^4) - (256*(-1 + x)*(1 + x^2)*H[0, x]^2)/
          (27*x*(1 + x)))*H[0, 1, x] + 
       ((-5120*(-1 + x)*(1 + x^2))/(81*x*(1 + x)) + 
         (4096*(-1 + x)*(1 + x^2)*H[-1, x])/(27*x*(1 + x)))*H[0, -1, -1, x] + 
       ((-1024*(-1 + x)*(1 + x^2)*(5 + 12*x + 3*x^2))/(81*x*(1 + x)^4) + 
         (2048*(-1 + x)*(1 + x^2)*H[-1, x])/(27*x*(1 + x)) - 
         (256*(-1 + x)*(1 + x^2)*H[0, x])/(9*x*(1 + x)))*H[0, 0, -1, x] + 
       ((512*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/(81*x*(1 + x)^4) + 
         (1024*(-1 + x)*(1 + x^2)*H[0, x])/(27*x*(1 + x)))*H[0, 0, 1, x] - 
       (4096*(-1 + x)*(1 + x^2)*H[0, -1, -1, -1, x])/(27*x*(1 + x)) - 
       (2048*(-1 + x)*(1 + x^2)*H[0, 0, -1, -1, x])/(27*x*(1 + x)) - 
       (256*(-1 + x)*(1 + x^2)*H[0, 0, 0, -1, x])/(9*x*(1 + x)) - 
       (512*(-1 + x)*(1 + x^2)*H[0, 0, 0, 1, x])/(9*x*(1 + x))))/
     ((-4 - (1 - x)^2/x)*(1 - x)^4) + (nh^2*(-12 - (2*(-1 + x)^2)/x)*x^2*
      ((-16*(-1 + x)^2*(695 + 1748*x + 1914*x^2 + 1748*x^3 + 695*x^4))/
        (729*x*(1 + x)^4) + (64*(-1 + x)*(65 + 196*x + 166*x^2 + 196*x^3 + 
          65*x^4)*z2)/(243*x*(1 + x)^3) + (224*(-1 + x)*(1 + x^2)*z2^2)/
        (9*x*(1 + x)) - (704*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*z3)/
        (81*x*(1 + x)^4) - (256*(-1 + x)*(1 + x^2)*z3*H[-1, x])/
        (27*x*(1 + x)) + (128*(-1 + x)*(1 + x^2)*z2*H[-1, x]^2)/
        (27*x*(1 + x)) + ((-32*(-1 + x)*(599 + 3824*x + 7193*x^2 + 7360*x^3 + 
            7193*x^4 + 3824*x^5 + 599*x^6))/(729*x*(1 + x)^5) - 
         (128*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*z2)/(81*x*(1 + x)^4) + 
         (832*(-1 + x)*(1 + x^2)*z3)/(27*x*(1 + x)) + 
         ((128*(-1 + x)*(65 + 196*x + 166*x^2 + 196*x^3 + 65*x^4))/
            (243*x*(1 + x)^3) - (128*(-1 + x)*(1 + x^2)*z2)/(27*x*(1 + x)))*
          H[-1, x] + (256*(-1 + x)*(1 + x^2)*H[-1, x]^3)/(81*x*(1 + x)))*
        H[0, x] + ((-64*(-1 + x)*(54 + 321*x + 588*x^2 + 635*x^3 + 712*x^4 + 
            361*x^5 + 70*x^6 + 11*x^7))/(243*x*(1 + x)^6) + 
         (32*(-1 + x)*(1 + x^2)*z2)/(9*x*(1 + x)) - 
         (128*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[-1, x])/
          (81*x*(1 + x)^4) - (64*(-1 + x)*(1 + x^2)*H[-1, x]^2)/
          (27*x*(1 + x)))*H[0, x]^2 + 
       ((64*(-1 + x)*(1 + x^2)*(-15 - 66*x - 39*x^2 + 152*x^3 + 225*x^4 + 
            126*x^5 + 25*x^6))/(243*x*(1 + x)^7) + 
         (64*(-1 + x)*(1 + x^2)*H[-1, x])/(81*x*(1 + x)))*H[0, x]^3 - 
       (8*(-1 + x)*(1 + x^2)*H[0, x]^4)/(9*x*(1 + x)) + 
       (256*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, x]^2*H[1, x])/
        (81*x*(1 + x)^4) + ((-128*(-1 + x)*(65 + 196*x + 166*x^2 + 196*x^3 + 
            65*x^4))/(243*x*(1 + x)^3) - (256*(-1 + x)*(1 + x^2)*H[-1, x]^2)/
          (27*x*(1 + x)) + (128*(-1 + x)*(1 + x^2)*H[0, x]^2)/(27*x*(1 + x)))*
        H[0, -1, x] + ((-512*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, x])/
          (81*x*(1 + x)^4) - (256*(-1 + x)*(1 + x^2)*H[0, x]^2)/
          (27*x*(1 + x)))*H[0, 1, x] + (512*(-1 + x)*(1 + x^2)*H[-1, x]*
         H[0, -1, -1, x])/(27*x*(1 + x)) + 
       ((256*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/(81*x*(1 + x)^4) + 
         (256*(-1 + x)*(1 + x^2)*H[-1, x])/(27*x*(1 + x)) - 
         (256*(-1 + x)*(1 + x^2)*H[0, x])/(27*x*(1 + x)))*H[0, 0, -1, x] + 
       ((512*(-1 + x)^2*(1 + x^2)*(5 + 14*x + 5*x^2))/(81*x*(1 + x)^4) + 
         (1024*(-1 + x)*(1 + x^2)*H[0, x])/(27*x*(1 + x)))*H[0, 0, 1, x] - 
       (512*(-1 + x)*(1 + x^2)*H[0, -1, -1, -1, x])/(27*x*(1 + x)) - 
       (256*(-1 + x)*(1 + x^2)*H[0, 0, -1, -1, x])/(27*x*(1 + x)) - 
       (128*(-1 + x)*(1 + x^2)*H[0, 0, 0, -1, x])/(27*x*(1 + x)) - 
       (512*(-1 + x)*(1 + x^2)*H[0, 0, 0, 1, x])/(9*x*(1 + x))))/
     ((-4 - (1 - x)^2/x)*(1 - x)^4) - 
    (nh^2*x*((32*(1367 + 7552*x + 16225*x^2 + 19696*x^3 + 16225*x^4 + 
          7552*x^5 + 1367*x^6))/(729*x*(1 + x)^4) - 
       (128*(155 + 390*x + 517*x^2 + 372*x^3 + 517*x^4 + 390*x^5 + 155*x^6)*
         z2)/(243*(-1 + x)*x*(1 + x)^3) - 
       (64*(7 + 28*x - 30*x^2 + 28*x^3 + 7*x^4)*z2^2)/
        (9*(-1 + x)*x*(1 + x)) + (64*(215 + 508*x + 701*x^2 + 440*x^3 + 
          641*x^4 + 460*x^5 + 203*x^6)*z3)/(81*x*(1 + x)^4) + 
       ((128*(-1 + x)*(1 + x)*z2)/(27*x) + (512*(1 + x^2)*(1 + 4*x + x^2)*z3)/
          (27*(-1 + x)*x*(1 + x)))*H[-1, x] - 
       (256*(1 + x^2)*(1 + 4*x + x^2)*z2*H[-1, x]^2)/(27*(-1 + x)*x*
         (1 + x)) + ((64*(2945 + 13924*x + 24552*x^2 + 15740*x^3 + 3182*x^4 + 
            15740*x^5 + 24552*x^6 + 13924*x^7 + 2945*x^8))/
          (729*(-1 + x)*x*(1 + x)^5) + (64*(41 + 100*x + 137*x^2 + 80*x^3 + 
            107*x^4 + 76*x^5 + 35*x^6)*z2)/(81*x*(1 + x)^4) - 
         (128*(13 + 52*x - 40*x^2 + 52*x^3 + 13*x^4)*z3)/
          (27*(-1 + x)*x*(1 + x)) + 
         ((-256*(155 + 390*x + 517*x^2 + 372*x^3 + 517*x^4 + 390*x^5 + 
              155*x^6))/(243*(-1 + x)*x*(1 + x)^3) + 
           (256*(1 + x^2)*(1 + 4*x + x^2)*z2)/(27*(-1 + x)*x*(1 + x)))*
          H[-1, x] + (128*(-1 + x)*(1 + x)*H[-1, x]^2)/(27*x) - 
         (512*(1 + x^2)*(1 + 4*x + x^2)*H[-1, x]^3)/(81*(-1 + x)*x*(1 + x)))*
        H[0, x] + ((-128*(-174 - 738*x - 1299*x^2 - 1223*x^3 - 1281*x^4 - 
            2293*x^5 - 2025*x^6 - 853*x^7 - 117*x^8 + 19*x^9))/
          (243*(-1 + x)*x*(1 + x)^6) - (64*(1 + 4*x - 2*x^2 + 4*x^3 + x^4)*
           z2)/(9*(-1 + x)*x*(1 + x)) + (64*(41 + 100*x + 137*x^2 + 80*x^3 + 
            107*x^4 + 76*x^5 + 35*x^6)*H[-1, x])/(81*x*(1 + x)^4) + 
         (128*(1 + x^2)*(1 + 4*x + x^2)*H[-1, x]^2)/(27*(-1 + x)*x*(1 + x)))*
        H[0, x]^2 + ((-32*(-123 - 522*x - 951*x^2 - 136*x^3 + 2498*x^4 + 
            3844*x^5 + 3042*x^6 + 1848*x^7 + 1433*x^8 + 790*x^9 + 181*x^10))/
          (243*(-1 + x)*x*(1 + x)^7) - (128*(-1 + x)*(1 + 6*x + x^2)*
           H[-1, x])/(81*x*(1 + x)))*H[0, x]^3 + 
       (16*(3 + 12*x - 14*x^2 + 12*x^3 + 3*x^4)*H[0, x]^4)/
        (27*(-1 + x)*x*(1 + x)) - (256*(19 + 44*x + 61*x^2 + 40*x^3 + 
          61*x^4 + 44*x^5 + 19*x^6)*H[0, x]^2*H[1, x])/(81*x*(1 + x)^4) + 
       ((256*(155 + 390*x + 517*x^2 + 372*x^3 + 517*x^4 + 390*x^5 + 155*x^6))/
          (243*(-1 + x)*x*(1 + x)^3) - (256*(-1 + x)*(1 + x)*H[-1, x])/
          (27*x) + (512*(1 + x^2)*(1 + 4*x + x^2)*H[-1, x]^2)/
          (27*(-1 + x)*x*(1 + x)) - (256*(1 + x^2)*(1 + 4*x + x^2)*H[0, x]^2)/
          (27*(-1 + x)*x*(1 + x)))*H[0, -1, x] + 
       ((512*(19 + 44*x + 61*x^2 + 40*x^3 + 61*x^4 + 44*x^5 + 19*x^6)*
           H[0, x])/(81*x*(1 + x)^4) + (512*(1 + 4*x - 4*x^2 + 4*x^3 + x^4)*
           H[0, x]^2)/(27*(-1 + x)*x*(1 + x)))*H[0, 1, x] + 
       ((256*(-1 + x)*(1 + x))/(27*x) - (1024*(1 + x^2)*(1 + 4*x + x^2)*
           H[-1, x])/(27*(-1 + x)*x*(1 + x)))*H[0, -1, -1, x] + 
       ((-128*(41 + 100*x + 137*x^2 + 80*x^3 + 107*x^4 + 76*x^5 + 35*x^6))/
          (81*x*(1 + x)^4) - (512*(1 + x^2)*(1 + 4*x + x^2)*H[-1, x])/
          (27*(-1 + x)*x*(1 + x)) + (512*(1 + x^2)*(1 + 4*x + x^2)*H[0, x])/
          (27*(-1 + x)*x*(1 + x)))*H[0, 0, -1, x] + 
       ((-512*(19 + 44*x + 61*x^2 + 40*x^3 + 61*x^4 + 44*x^5 + 19*x^6))/
          (81*x*(1 + x)^4) - (2048*(1 + 4*x - 4*x^2 + 4*x^3 + x^4)*H[0, x])/
          (27*(-1 + x)*x*(1 + x)))*H[0, 0, 1, x] + 
       (1024*(1 + x^2)*(1 + 4*x + x^2)*H[0, -1, -1, -1, x])/
        (27*(-1 + x)*x*(1 + x)) + (512*(1 + x^2)*(1 + 4*x + x^2)*
         H[0, 0, -1, -1, x])/(27*(-1 + x)*x*(1 + x)) + 
       (256*(-1 + x)*(1 + 6*x + x^2)*H[0, 0, 0, -1, x])/(27*x*(1 + x)) + 
       (1024*(1 + 4*x - 4*x^2 + 4*x^3 + x^4)*H[0, 0, 0, 1, x])/
        (9*(-1 + x)*x*(1 + x))))/((-4 - (1 - x)^2/x)*(1 - x)^2) - 
    (nh*nl*x*((256*(377 + 2802*x + 4634*x^2 + 2802*x^3 + 377*x^4))/
        (729*x*(1 + x)^2) - (256*(89 + 294*x + 455*x^2 + 436*x^3 + 455*x^4 + 
          294*x^5 + 89*x^6)*z2)/(81*(-1 + x)*x*(1 + x)^3) - 
       (128*(77 + 308*x - 92*x^2 + 308*x^3 + 77*x^4)*z2^2)/
        (135*(-1 + x)*x*(1 + x)) + (128*(-221 - 647*x - 1087*x^2 - 1013*x^3 - 
          1307*x^4 - 849*x^5 - 297*x^6 + 45*x^7)*z3)/(81*(-1 + x)*x*
         (1 + x)^4) + ((1024*(11 + 26*x + 10*x^2 + 26*x^3 + 11*x^4)*z2)/
          (81*(-1 + x)*x*(1 + x)) + (4096*(1 + x^2)*(1 + 4*x + x^2)*z3)/
          (27*(-1 + x)*x*(1 + x)))*H[-1, x] - 
       (2048*(1 + x^2)*(1 + 4*x + x^2)*z2*H[-1, x]^2)/
        (27*(-1 + x)*x*(1 + x)) + 
       ((256*(1471 + 5496*x + 7649*x^2 + 5808*x^3 + 7649*x^4 + 5496*x^5 + 
            1471*x^6))/(729*(-1 + x)*x*(1 + x)^3) - 
         (256*(41 + 143*x + 259*x^2 + 269*x^3 + 311*x^4 + 225*x^5 + 93*x^6 + 
            3*x^7)*z2)/(81*(-1 + x)*x*(1 + x)^4) - 
         (256*(5 + 20*x - 4*x^2 + 20*x^3 + 5*x^4)*z3)/(9*(-1 + x)*x*
           (1 + x)) + ((-512*(89 + 294*x + 455*x^2 + 436*x^3 + 455*x^4 + 
              294*x^5 + 89*x^6))/(81*(-1 + x)*x*(1 + x)^3) + 
           (2048*(1 + x^2)*(1 + 4*x + x^2)*z2)/(27*(-1 + x)*x*(1 + x)))*
          H[-1, x] + (1024*(11 + 26*x + 10*x^2 + 26*x^3 + 11*x^4)*H[-1, x]^2)/
          (81*(-1 + x)*x*(1 + x)) - (4096*(1 + x^2)*(1 + 4*x + x^2)*
           H[-1, x]^3)/(81*(-1 + x)*x*(1 + x)))*H[0, x] + 
       ((128*(116 + 453*x + 753*x^2 + 772*x^3 + 1010*x^4 + 745*x^5 + 
            313*x^6 + 62*x^7))/(81*(-1 + x)*x*(1 + x)^4) - 
         (256*(1 + 4*x + 4*x^3 + x^4)*z2)/(9*(-1 + x)*x*(1 + x)) - 
         (256*(41 + 143*x + 259*x^2 + 269*x^3 + 311*x^4 + 225*x^5 + 93*x^6 + 
            3*x^7)*H[-1, x])/(81*(-1 + x)*x*(1 + x)^4) + 
         (1024*(1 + x^2)*(1 + 4*x + x^2)*H[-1, x]^2)/(27*(-1 + x)*x*(1 + x)))*
        H[0, x]^2 + ((-64*(-41 - 131*x - 209*x^2 - 99*x^3 - 183*x^4 - 
            141*x^5 - 31*x^6 + 35*x^7))/(81*(-1 + x)*x*(1 + x)^4) - 
         (256*(1 + 4*x + 4*x^2 + 4*x^3 + x^4)*H[-1, x])/(27*(-1 + x)*x*
           (1 + x)))*H[0, x]^3 + (32*(3 + 12*x - 4*x^2 + 12*x^3 + 3*x^4)*
         H[0, x]^4)/(27*(-1 + x)*x*(1 + x)) - 
       (256*(19 + 44*x + 61*x^2 + 40*x^3 + 61*x^4 + 44*x^5 + 19*x^6)*
         H[0, x]^2*H[1, x])/(81*x*(1 + x)^4) + 
       ((512*(89 + 294*x + 455*x^2 + 436*x^3 + 455*x^4 + 294*x^5 + 89*x^6))/
          (81*(-1 + x)*x*(1 + x)^3) - (2048*(11 + 26*x + 10*x^2 + 26*x^3 + 
            11*x^4)*H[-1, x])/(81*(-1 + x)*x*(1 + x)) + 
         (4096*(1 + x^2)*(1 + 4*x + x^2)*H[-1, x]^2)/(27*(-1 + x)*x*
           (1 + x)) - (256*(1 + 4*x - 4*x^2 + 4*x^3 + x^4)*H[0, x]^2)/
          (9*(-1 + x)*x*(1 + x)))*H[0, -1, x] + 
       ((512*(19 + 44*x + 61*x^2 + 40*x^3 + 61*x^4 + 44*x^5 + 19*x^6)*
           H[0, x])/(81*x*(1 + x)^4) + (512*(1 + 4*x - 4*x^2 + 4*x^3 + x^4)*
           H[0, x]^2)/(27*(-1 + x)*x*(1 + x)))*H[0, 1, x] + 
       ((2048*(11 + 26*x + 10*x^2 + 26*x^3 + 11*x^4))/(81*(-1 + x)*x*
           (1 + x)) - (8192*(1 + x^2)*(1 + 4*x + x^2)*H[-1, x])/
          (27*(-1 + x)*x*(1 + x)))*H[0, -1, -1, x] + 
       ((512*(41 + 143*x + 259*x^2 + 269*x^3 + 311*x^4 + 225*x^5 + 93*x^6 + 
            3*x^7))/(81*(-1 + x)*x*(1 + x)^4) - 
         (4096*(1 + x^2)*(1 + 4*x + x^2)*H[-1, x])/(27*(-1 + x)*x*(1 + x)) + 
         (512*(1 + 4*x - 4*x^2 + 4*x^3 + x^4)*H[0, x])/(9*(-1 + x)*x*
           (1 + x)))*H[0, 0, -1, x] + 
       ((-512*(19 + 44*x + 61*x^2 + 40*x^3 + 61*x^4 + 44*x^5 + 19*x^6))/
          (81*x*(1 + x)^4) - (2048*(1 + 4*x - 4*x^2 + 4*x^3 + x^4)*H[0, x])/
          (27*(-1 + x)*x*(1 + x)))*H[0, 0, 1, x] + 
       (8192*(1 + x^2)*(1 + 4*x + x^2)*H[0, -1, -1, -1, x])/
        (27*(-1 + x)*x*(1 + x)) + (4096*(1 + x^2)*(1 + 4*x + x^2)*
         H[0, 0, -1, -1, x])/(27*(-1 + x)*x*(1 + x)) + 
       (512*(1 + 4*x + 4*x^2 + 4*x^3 + x^4)*H[0, 0, 0, -1, x])/
        (9*(-1 + x)*x*(1 + x)) + (1024*(1 + 4*x - 4*x^2 + 4*x^3 + x^4)*
         H[0, 0, 0, 1, x])/(9*(-1 + x)*x*(1 + x))))/
  ((-4 - (1 - x)^2/x)*(1 - x)^2) ;

(*  leading terms in the y expansion for the non-factorizing contributions  *)

FS01val = -874750/243 - (731018*y^2)/729 - (731018*y^3)/729 - 
  (316061833*y^4)/437400 - (96756433*y^5)/218700 ;

FS02val = 343864/81 + (2421832*y^2)/3645 + (2421832*y^3)/3645 + 
  (16041283*y^4)/36450 + (3932123*y^5)/18225 ;

FS03val = 62968/27 - (22516*y^2)/81 - (22516*y^3)/81 - (21262303*y^4)/97200 - 
  (7752703*y^5)/48600 ;

FP01val = -5529994/729 + (756146*y^2)/18225 + (756146*y^3)/18225 + 
  (22625094013*y^4)/171460800 + (19068183229*y^5)/85730400 ;

FP02val = 4990072/729 - (381536*y^2)/2025 - (381536*y^3)/2025 - 
  (804767441*y^4)/2976750 - (524338481*y^5)/1488375 ;

FP03val = 426952/243 - (496121*y^2)/6075 - (496121*y^3)/6075 - 
  (622908463*y^4)/4233600 - (4050340711*y^5)/19051200 ;

FV101val = -2222242/243 + (1047067*y^2)/729 + (1047067*y^3)/729 + 
  (3436873681*y^4)/3499200 + (923912881*y^5)/1749600 ;

FV102val = 2390434/243 - (8763197*y^2)/4860 - (8763197*y^3)/4860 - 
  (4103868673*y^4)/3402000 - (345583241*y^5)/567000 ;

FV103val = 311488/81 - (259276*y^2)/243 - (259276*y^3)/243 - 
  (571282067*y^4)/777600 - (156440467*y^5)/388800 ;

FV201val = 1083812/243 - (32229191*y^2)/18225 - (32229191*y^3)/18225 - 
  (488527686149*y^4)/428652000 - (109512399989*y^5)/214326000 ;

FV202val = -1126457/243 + (150475907*y^2)/72900 + (150475907*y^3)/72900 + 
  (462427840529*y^4)/357210000 + (93761868379*y^5)/178605000 ;

FV203val = -334736/81 + (8944046*y^2)/6075 + (8944046*y^3)/6075 + 
  (92909575471*y^4)/95256000 + (22788254831*y^5)/47628000 ;

FAV101val = -1105690/729 - (19976198*y^2)/18225 - (19976198*y^3)/18225 - 
  (647051207603*y^4)/857304000 - (177211030643*y^5)/428652000 ;

FAV102val = 1979131/729 + (17033692*y^2)/18225 + (17033692*y^3)/18225 + 
  (27237088943*y^4)/44651250 + (6370816243*y^5)/22325625 ;

FAV103val = 24544/243 + (1061573*y^2)/6075 + (1061573*y^3)/6075 + 
  (255928217*y^4)/2352000 + (4084720937*y^5)/95256000 ;

FAV201val = -82929376/18225 + 264976/(81*y^2) - 264976/(81*y) + 
    (53768196023*y^2)/53581500 + (53768196023*y^3)/53581500 + 
  (42082197145871*y^4)/54010152000 + (14983026350279*y^5)/27005076000 ;

FAV202val = 81870064/18225 + 11132/(27*y^2) - 11132/(27*y) - 
    (7224542428*y^2)/7441875 - (7224542428*y^3)/7441875 - 
  (164328135367*y^4)/218791125 - (581273616754*y^5)/1093955625 ;

FAV203val = 6230776/6075 - 1024/(27*y^2) + 1024/(27*y) - 
    (22054357*y^2)/11907000 - (22054357*y^3)/11907000 - 
  (12191383321*y^4)/266716800 - (19907290871*y^5)/222264000 ;

FFinsertExpansions = {
  FS01 -> FS01val ,
  FS02 -> FS02val ,
  FS03 -> FS03val ,
  FP01 -> FP01val ,
  FP02 -> FP02val ,
  FP03 -> FP03val ,
  FV101 -> FV101val ,
  FV102 -> FV102val ,
  FV103 -> FV103val ,
  FV201 -> FV201val ,
  FV202 -> FV202val ,
  FV203 -> FV203val ,
  FAV101 -> FAV101val ,
  FAV102 -> FAV102val ,
  FAV103 -> FAV103val ,
  FAV201 -> FAV201val ,
  FAV202 -> FAV202val ,
  FAV203 -> FAV203val 
} ;

(**************** renormalization  ***********************)

FV1ct = 1 + as4Pi*CF*(-4 - (2*(1 + x^2)*z2)/(-1 + x^2) + 
      ((3 + 2*x + 3*x^2)/(-1 + x^2) - (4*(1 + x^2)*H[-1, x])/(-1 + x^2))*
       H[0, x] + ((1 + x^2)*H[0, x]^2)/(-1 + x^2) + 
      (-2 + (2*(1 + x^2)*H[0, x])/(-1 + x^2))/ep + (4*(1 + x^2)*H[0, -1, x])/
       (-1 + x^2)) + as4Pi^2*
     (CF*nh*TF*((4*(383 + 178*x + 383*x^2))/(27*(1 + x)^2) - 
        (8*(1 + 37*x - 124*x^2 + 37*x^3 + x^4)*z2)/(3*(1 + x)^4) + 
        ((-2*(265 - 124*x + 3494*x^2 - 124*x^3 + 265*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (4*(1 + 4*x + 3*x^2 + 48*x^3 + 3*x^4 + 
             4*x^5 + x^6)*z2)/((-1 + x)*(1 + x)^5))*H[0, x] + 
        (2*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[0, x]^2)/(9*(1 + x)^4) - 
        (4*(1 + 4*x + x^2 + 68*x^3 + x^4 + 4*x^5 + x^6)*H[0, x]^3)/
         (9*(-1 + x)*(1 + x)^5)) + CF*nl*TF*(424/27 + 
        (4*(7 + 6*x + 31*x^2)*z2)/(9*(-1 + x^2)) + (16*(1 + x^2)*z3)/
         (3*(-1 + x^2)) + ((418 + 12*x + 418*x^2)/(27 - 27*x^2) + 
          ((8 + 8*x^2)*z2)/(3 - 3*x^2))*H[0, x] - 
        (16*(1 + x^2)*H[-1, x]^2*H[0, x])/(3*(-1 + x^2)) + 
        ((38 + 12*x + 38*x^2)*H[0, x]^2)/(9 - 9*x^2) + 
        ((4 + 4*x^2)*H[0, x]^3)/(9 - 9*x^2) + 
        (20/9 - (20*(1 + x^2)*H[0, x])/(9*(-1 + x^2)))/ep + 
        (-4/3 + (4*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/ep^2 - 
        (8*(19 + 6*x + 19*x^2)*H[0, -1, x])/(9*(-1 + x^2)) + 
        H[-1, x]*((-16*(1 + x^2)*z2)/(3*(-1 + x^2)) + 
          (8*(19 + 6*x + 19*x^2)*H[0, x])/(9*(-1 + x^2)) + 
          (8*(1 + x^2)*H[0, x]^2)/(3*(-1 + x^2)) + (32*(1 + x^2)*H[0, -1, x])/
           (3*(-1 + x^2))) - (32*(1 + x^2)*H[0, -1, -1, x])/(3*(-1 + x^2)) - 
        (16*(1 + x^2)*H[0, 0, -1, x])/(3*(-1 + x^2))) + 
      CA*CF*(-(1595 + 3514*x + 1595*x^2)/(27*(1 + x)^2) + 
        ((24*ln2*(1 - 4*x + x^2))/(1 + x)^2 + (7 - 1737*x + 3040*x^2 - 
            5228*x^3 + 1737*x^4 - 347*x^5)/(9*(-1 + x)*(1 + x)^4))*z2 - 
        ((3 - 131*x + 991*x^2 - 2243*x^3 + 2761*x^4 - 621*x^5 + 353*x^6 + 
           71*x^7)*z2^2)/(5*(-1 + x)^2*(1 + x)^5) + 
        (2*(-67 + 99*x - 1840*x^2 + 1592*x^3 - 285*x^4 + 5*x^5)*z3)/
         (3*(-1 + x)*(1 + x)^4) + (104*(1 + x^2)*H[-1, x]^2*H[0, x])/
         (3*(-1 + x^2)) - (x*(-1 + 11*x + 42*x^2 + 42*x^3 + 49*x^4 + 37*x^5 + 
           12*x^6)*H[0, x]^4)/(6*(-1 + x)^2*(1 + x)^5) + 
        (11/3 - (11*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/ep^2 + 
        H[0, x]^3*((11 - 4*x + 29*x^2 - 1262*x^3 + 1547*x^4 - 154*x^5 + 
            89*x^6)/(9*(-1 + x)*(1 + x)^5) + 
          (4*(-5 - 5*x - 89*x^2 + 239*x^3 - 267*x^4 + 69*x^5 - 7*x^6 + x^7)*
            H[1, x])/(3*(-1 + x)^2*(1 + x)^5)) + 
        (12*(1 + x^2)^2*H[0, -1, x]^2)/(-1 + x^2)^2 + 
        ((4*(3 - 8*x + 26*x^2 - 8*x^3 + 3*x^4))/((-1 + x)*(1 + x)^3) - 
          (4*(-9 - 7*x - 173*x^2 + 485*x^3 - 527*x^4 + 143*x^5 - 11*x^6 + 
             3*x^7)*z2)/((-1 + x)^2*(1 + x)^5))*H[0, 1, x] - 
        (4*(1 + x^2)^2*H[0, 1, x]^2)/(-1 + x^2)^2 + 
        H[0, -1, x]*((4*(31 + 59*x + 164*x^2 + 59*x^3 + 31*x^4))/
           (9*(-1 + x)*(1 + x)^3) + (4*(-9 - 21*x - 59*x^2 + 129*x^3 - 
             143*x^4 + 49*x^5 + 15*x^6 + 7*x^7)*z2)/((-1 + x)^2*(1 + x)^5) - 
          (8*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) + 
        H[0, x]^2*((233 + 621*x - 616*x^2 + 860*x^3 - 81*x^4 - 217*x^5)/
           (18*(-1 + x)*(1 + x)^4) + (2*(1 + 7*x - 23*x^2 + 113*x^3 - 
             99*x^4 + 33*x^5 - x^6 + x^7)*z2)/((-1 + x)^2*(1 + x)^5) + 
          (4*(6 + 25*x + 11*x^2 + 5*x^3 - 13*x^4 - 2*x^5)*H[1, x])/
           ((-1 + x)*(1 + x)^4) + (4*(-2 + 3*x - 67*x^2 + 218*x^3 - 190*x^4 + 
             87*x^5 + 9*x^6 + 6*x^7)*H[0, -1, x])/((-1 + x)^2*(1 + x)^5) - 
          (4*(2 - 5*x + 92*x^2 - 162*x^3 + 92*x^4 - 5*x^5 + 2*x^6)*
            H[0, 1, x])/((-1 + x)*(1 + x)^5)) + 
        (208*(1 + x^2)*H[0, -1, -1, x])/(3*(-1 + x^2)) - 
        (24*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) + 
        (4*(-13 - 222*x + 779*x^2 - 499*x^3 + 432*x^4 + 83*x^5)*
          H[0, 0, -1, x])/(3*(-1 + x)*(1 + x)^4) - 
        (8*(-6 - 17*x - 43*x^2 + 59*x^3 + 29*x^4 + 10*x^5)*H[0, 0, 1, x])/
         ((-1 + x)*(1 + x)^4) + H[-1, x]*
         ((-4*(-26 + 57*x - 203*x^2 + 139*x^3 - 105*x^4 + 10*x^5)*z2)/
           (3*(-1 + x)*(1 + x)^4) + (8*(1 + x^2)^2*z3)/(-1 + x^2)^2 - 
          (2*(17 + 222*x - 571*x^2 + 851*x^3 - 12*x^4 + 53*x^5)*H[0, x]^2)/
           (3*(-1 + x)*(1 + x)^4) + (4*(1 + x^2)*(3 + x^2)*H[0, x]^3)/
           (3*(-1 + x^2)^2) - (208*(1 + x^2)*H[0, -1, x])/(3*(-1 + x^2)) + 
          (24*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((-4*(31 + 59*x + 164*x^2 + 59*x^3 + 31*x^4))/
             (9*(-1 + x)*(1 + x)^3) + (16*(1 + x^2)*z2)/(-1 + x^2)^2 - 
            (24*(1 + x^2)*H[1, x])/(-1 + x^2) - (16*(1 + x^2)^2*H[0, -1, x])/
             (-1 + x^2)^2 + (16*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) + 
          (32*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 - 
          (32*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) + 
        (-49/9 + ((-2 + 6*x^2)*z2)/(-1 + x^2) - (2*(1 + x^2)^2*z3)/
           (-1 + x^2)^2 - (4*(1 + x^2)*H[-1, x]*H[0, x])/(-1 + x^2) + 
          (4*x^2*H[0, x]^2)/(-1 + x^2) - (4*(x^2 + x^4)*H[0, x]^3)/
           (3*(-1 + x^2)^2) + (4*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (4*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((67*(1 + x^2))/(9*(-1 + x^2)) + ((2 - 4*x^2 - 6*x^4)*z2)/
             (-1 + x^2)^2 + (4*(1 + x^2)*H[1, x])/(-1 + x^2) + 
            (4*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2 - 
            (4*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) - 
          (8*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 + 
          (8*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2)/ep + 
        H[1, x]*((-4*(1 + x^2)*z2)/(-1 + x^2) - (8*(1 + x^2)^2*z3)/
           (-1 + x^2)^2 + (24*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (8*(1 + x^2)*H[0, 1, x])/(-1 + x^2) - 
          (32*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 + 
          (32*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) - 
        (24*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
        (8*(1 + x^2)*H[0, 1, 1, x])/(-1 + x^2) + 
        H[0, x]*((2545 + 6812*x + 4646*x^2 + 6812*x^3 + 2545*x^4)/
           (54*(-1 + x)*(1 + x)^3) + (2*(11 - 46*x + 317*x^2 - 1502*x^3 + 
             839*x^4 - 352*x^5 + 29*x^6)*z2)/(3*(-1 + x)*(1 + x)^5) - 
          (2*(-13 - 3*x - 309*x^2 + 981*x^3 - 967*x^4 + 319*x^5 + 9*x^6 + 
             15*x^7)*z3)/((-1 + x)^2*(1 + x)^5) + (4*(1 + x^2)*H[1, x]^2)/
           (-1 + x^2) - (4*(5 + 79*x - 146*x^2 + 79*x^3 + 5*x^4)*H[0, -1, x])/
           (1 + x)^4 + (24*(2 + 9*x + 18*x^2 + 9*x^3 + 2*x^4)*H[0, 1, x])/
           (1 + x)^4 + H[1, x]*((-4*(3 - 8*x + 26*x^2 - 8*x^3 + 3*x^4))/
             ((-1 + x)*(1 + x)^3) + (16*(-2 - x - 42*x^2 + 123*x^3 - 130*
                x^4 + 37*x^5 - 2*x^6 + x^7)*z2)/((-1 + x)^2*(1 + x)^5) + 
            (16*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2 - 
            (16*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) - 
          (8*(1 + x^2)^2*H[0, -1, -1, x])/(-1 + x^2)^2 - 
          (8*(1 + x^2)^2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
          (8*(-1 + x)*(2 - 9*x + 122*x^2 - 9*x^3 + 2*x^4)*H[0, 0, -1, x])/
           (1 + x)^5 - (32*x*(-4 + 28*x - 50*x^2 + 57*x^3 - 23*x^4 + 7*x^5 + 
             x^6)*H[0, 0, 1, x])/((-1 + x)^2*(1 + x)^5) - 
          (8*(1 + x^2)^2*H[0, 1, -1, x])/(-1 + x^2)^2 + 
          (24*(1 + x^2)^2*H[0, 1, 1, x])/(-1 + x^2)^2) - 
        (32*(1 + x^2)^2*H[0, 0, -1, -1, x])/(-1 + x^2)^2 + 
        (32*(1 + x^2)^2*H[0, 0, -1, 1, x])/(-1 + x^2)^2 - 
        (8*(3 - 27*x + 277*x^2 - 543*x^3 + 655*x^4 - 197*x^5 + 75*x^6 + 
           13*x^7)*H[0, 0, 0, -1, x])/((-1 + x)^2*(1 + x)^5) + 
        (8*(-1 - 22*x + 134*x^2 - 77*x^3 + 189*x^4 - 54*x^5 + 70*x^6 + 
           17*x^7)*H[0, 0, 0, 1, x])/((-1 + x)^2*(1 + x)^5) + 
        (32*(1 + x^2)^2*H[0, 0, 1, -1, x])/(-1 + x^2)^2 - 
        (32*(1 + x^2)^2*H[0, 0, 1, 1, x])/(-1 + x^2)^2) + 
      CF^2*(46 + ((-48*ln2*(1 - 4*x + x^2))/(1 + x)^2 + 
          (-39 - 7*x + 750*x^2 - 1074*x^3 + 185*x^4 + 57*x^5)/
           ((-1 + x)*(1 + x)^4))*z2 + (2*(-59 - 113*x - 745*x^2 + 2973*x^3 - 
           2119*x^4 + 1355*x^5 + 479*x^6 + 181*x^7)*z2^2)/
         (5*(-1 + x)^2*(1 + x)^5) - (4*(11 + 48*x - 159*x^2 + 280*x^3 - 
           163*x^4 + 40*x^5 + 7*x^6)*z3)/((-1 + x)^2*(1 + x)^4) + 
        ((7 + 19*x + 53*x^2 + 121*x^3 + 117*x^4 + 117*x^5 + 83*x^6 + 27*x^7)*
          H[0, x]^4)/(6*(-1 + x)^2*(1 + x)^5) + 
        (2 - (4*(1 + x^2)*H[0, x])/(-1 + x^2) + (2*(1 + x^2)^2*H[0, x]^2)/
           (-1 + x^2)^2)/ep^2 + H[-1, x]^2*((-8*(1 + x^2)*H[0, x])/
           (-1 + x^2) + (16*(1 + x^2)^2*H[0, x]^2)/(-1 + x^2)^2) + 
        H[0, x]^3*((-4*(-5 - 10*x - 5*x^2 + 7*x^3 + 45*x^4 - 94*x^5 - 7*x^6 + 
             5*x^7))/(3*(-1 + x)^2*(1 + x)^5) + 
          (16*(1 + 4*x - 7*x^2 + 30*x^3 - 16*x^4 + 17*x^5 + 2*x^6 + x^7)*
            H[1, x])/(3*(-1 + x)^2*(1 + x)^5)) + 
        (8*(1 + x^2)^2*H[0, -1, x]^2)/(-1 + x^2)^2 + 
        H[-1, x]*((8*(-7 + 24*x - 61*x^2 + 53*x^3 - 30*x^4 + 5*x^5)*z2)/
           ((-1 + x)*(1 + x)^4) - (4*(5 + 9*x + 155*x^2 - 202*x^3 + 153*x^4 + 
             5*x^5 + 3*x^6)*H[0, x]^2)/((-1 + x)^2*(1 + x)^4) - 
          (8*(1 + x^2)^2*H[0, x]^3)/(-1 + x^2)^2 + (16*(1 + x^2)*H[0, -1, x])/
           (-1 + x^2) + H[0, x]*((-2*(55 - 48*x + 562*x^2 - 48*x^3 + 55*x^4))/
             ((-1 + x)*(1 + x)^3) + (16*(1 + x^2)^2*z2)/(-1 + x^2)^2 - 
            (32*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2)) + 
        (8 + (4*(1 + x^2)*z2)/(-1 + x^2) + (4*(2 + x + 3*x^2 + x^3 + x^4)*
            H[0, x]^2)/(-1 + x^2)^2 + (2*(1 + x^2)^2*H[0, x]^3)/
           (-1 + x^2)^2 + H[-1, x]*((8*(1 + x^2)*H[0, x])/(-1 + x^2) - 
            (8*(1 + x^2)^2*H[0, x]^2)/(-1 + x^2)^2) - 
          (8*(1 + x^2)*H[0, -1, x])/(-1 + x^2) + 
          H[0, x]*((-2*(7 + 2*x + 7*x^2))/(-1 + x^2) - (4*(1 + x^2)^2*z2)/
             (-1 + x^2)^2 + (8*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2))/ep + 
        ((-32*(2 + x + 10*x^2 + x^3 + 2*x^4))/((-1 + x)*(1 + x)^3) - 
          (16*(1 + 5*x - 19*x^2 + 53*x^3 - 39*x^4 + 29*x^5 + x^6 + x^7)*z2)/
           ((-1 + x)^2*(1 + x)^5))*H[0, 1, x] + (16*(1 + x^2)^2*H[0, 1, x]^2)/
         (-1 + x^2)^2 + H[0, -1, x]*((2*(55 - 48*x + 562*x^2 - 48*x^3 + 
             55*x^4))/((-1 + x)*(1 + x)^3) - 
          (8*(-5 - 9*x - 43*x^2 + 145*x^3 - 131*x^4 + 53*x^5 + 15*x^6 + 
             7*x^7)*z2)/((-1 + x)^2*(1 + x)^5) - (32*(1 + x^2)^2*H[0, 1, x])/
           (-1 + x^2)^2) + H[0, x]^2*((55 + 4*x + 247*x^2 - 968*x^3 + 
            1517*x^4 - 60*x^5 + 229*x^6)/(2*(-1 + x)^2*(1 + x)^4) + 
          (4*(-1 - x - 16*x^2 + 62*x^3 - 20*x^4 + 46*x^5 + 19*x^6 + 7*x^7)*
            z2)/((-1 + x)^2*(1 + x)^5) + (4*(8 + 15*x + 194*x^2 + 15*x^3 + 
             8*x^4)*H[1, x])/(1 + x)^4 - (4*(-3 - 15*x + 47*x^2 - 197*x^3 + 
             183*x^4 - 57*x^5 + 9*x^6 + x^7)*H[0, -1, x])/
           ((-1 + x)^2*(1 + x)^5) - (8*(1 + 8*x - 43*x^2 + 210*x^3 - 
             182*x^4 + 63*x^5 + 4*x^6 + 3*x^7)*H[0, 1, x])/
           ((-1 + x)^2*(1 + x)^5)) - (16*(1 + x^2)*H[0, -1, -1, x])/
         (-1 + x^2) - (8*(17 - 25*x + 523*x^2 - 910*x^3 + 525*x^4 - 21*x^5 + 
           19*x^6)*H[0, 0, -1, x])/((-1 + x)^2*(1 + x)^4) + 
        (8*(18 + 7*x + 290*x^2 - 502*x^3 + 290*x^4 + 7*x^5 + 18*x^6)*
          H[0, 0, 1, x])/((-1 + x)^2*(1 + x)^4) + 
        H[1, x]*((16*(1 + x^2)^2*z3)/(-1 + x^2)^2 + 
          (64*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 - 
          (64*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) + 
        H[0, x]*((85 - 18*x + 85*x^2)/(2 - 2*x^2) - 
          (4*x*(-1 + 99*x + 76*x^2 + 150*x^3 - 85*x^4 - x^5 + 18*x^6)*z2)/
           ((-1 + x)^2*(1 + x)^5) + (16*(2 + 11*x - 9*x^2 + 48*x^3 - 9*x^4 + 
             11*x^5 + 2*x^6)*z3)/((-1 + x)*(1 + x)^5) + 
          (8*(11 - 8*x + 339*x^2 - 556*x^3 + 339*x^4 - 8*x^5 + 11*x^6)*
            H[0, -1, x])/((-1 + x)^2*(1 + x)^4) - 
          (8*(13 + 3*x + 231*x^2 - 430*x^3 + 231*x^4 + 3*x^5 + 13*x^6)*
            H[0, 1, x])/((-1 + x)^2*(1 + x)^4) + 
          H[1, x]*((32*(2 + x + 10*x^2 + x^3 + 2*x^4))/((-1 + x)*(1 + x)^3) + 
            (16*(1 + 5*x - 19*x^2 + 53*x^3 - 39*x^4 + 29*x^5 + x^6 + x^7)*z2)/
             ((-1 + x)^2*(1 + x)^5) - (32*(1 + x^2)^2*H[0, -1, x])/
             (-1 + x^2)^2 + (32*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) + 
          (16*(1 + x^2)^2*H[0, -1, -1, x])/(-1 + x^2)^2 + 
          (32*(1 + x^2)^2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
          (8*(-1 + 15*x - 173*x^2 + 703*x^3 - 689*x^4 + 183*x^5 - 9*x^6 + 
             3*x^7)*H[0, 0, -1, x])/((-1 + x)^2*(1 + x)^5) + 
          (16*(-1 + 5*x - 77*x^2 + 409*x^3 - 367*x^4 + 107*x^5 + 13*x^6 + 
             7*x^7)*H[0, 0, 1, x])/((-1 + x)^2*(1 + x)^5) + 
          (32*(1 + x^2)^2*H[0, 1, -1, x])/(-1 + x^2)^2 - 
          (64*(1 + x^2)^2*H[0, 1, 1, x])/(-1 + x^2)^2) + 
        (32*(1 + x^2)^2*H[0, -1, 0, 1, x])/(-1 + x^2)^2 + 
        (48*(-1 + 3*x - 58*x^2 + 260*x^3 - 246*x^4 + 68*x^5 + 3*x^6 + 3*x^7)*
          H[0, 0, 0, -1, x])/((-1 + x)^2*(1 + x)^5) - 
        (16*(-4 - x - 116*x^2 + 657*x^3 - 587*x^4 + 166*x^5 + 31*x^6 + 
           14*x^7)*H[0, 0, 0, 1, x])/((-1 + x)^2*(1 + x)^5) + 
        (64*(1 + x^2)^2*H[0, 0, 1, 1, x])/(-1 + x^2)^2)) + 
    as4Pi^3*((-512*li4half*nh*(3 + 4*x + 3*x^2))/(3*(1 + x)^2) - 
      (64*ln2^4*nh*(3 + 4*x + 3*x^2))/(9*(1 + x)^2) - 
      (8*nh^2*(2461 + 9218*x + 2461*x^2))/(243*(1 + x)^2) + 
      (2*nh*(334329 + 1598236*x + 2533190*x^2 + 1598236*x^3 + 334329*x^4))/
       (243*(1 + x)^4) + ((-256*ln2*nh^2*(11 + 14*x + 238*x^2 + 14*x^3 + 
           11*x^4))/(27*(1 + x)^4) + (8*nh^2*(-12089 - 12747*x - 159398*x^2 + 
           232558*x^3 + 19887*x^4 + 18829*x^5))/(1215*(-1 + x)*(1 + x)^4))*
       z2 + (32*nh^2*(13 + 52*x + 85*x^2 + 164*x^3 + 85*x^4 + 52*x^5 + 
         13*x^6)*z2^2)/(135*(-1 + x)*(1 + x)^5) - 
      (16*nh*(-2419 + 18827*x - 174397*x^2 + 394471*x^3 - 407307*x^4 + 
         171839*x^5 - 25621*x^6 + 31*x^7)*z2^2)/(135*(-1 + x)^2*(1 + x)^5) + 
      (16*nh^2*(-469 - 867*x - 5842*x^2 + 6058*x^3 + 999*x^4 + 505*x^5)*z3)/
       (81*(-1 + x)*(1 + x)^4) - (8*nh*(8845 - 11492*x + 301168*x^2 - 
         95884*x^3 - 990310*x^4 + 259748*x^5 + 509608*x^6 + 37324*x^7 + 
         30145*x^8)*z3)/(81*(-1 + x)^2*(1 + x)^6) + 
      z2*((512*ln2^2*nh*x)/(3*(1 + x)^2) + 
        (512*ln2*nh*(535 + 2886*x + 9714*x^2 + 15758*x^3 + 9714*x^4 + 
           2886*x^5 + 535*x^6))/(27*(1 + x)^6) - 
        (2*nh*(-813413 - 3431557*x - 10014381*x^2 - 4597861*x^3 + 
           15063097*x^4 + 14504265*x^5 + 4594777*x^6 + 1101857*x^7))/
         (243*(-1 + x)*(1 + x)^6) + (16*nh*(231 - 67*x + 5907*x^2 - 
           21463*x^3 + 16113*x^4 - 7013*x^5 + 829*x^6 + 23*x^7)*z3)/
         (27*(-1 + x)^2*(1 + x)^5)) + 
      (8*nh*(-1125 + 2513*x - 49201*x^2 + 144517*x^3 - 146387*x^4 + 
         46631*x^5 - 4703*x^6 + 395*x^7)*z5)/(9*(-1 + x)^2*(1 + x)^5) + 
      (128*nh^2*(1 + x^2)*H[-1, x]^3*H[0, x])/(81*(-1 + x^2)) + 
      (8*nh^2*(-103 - 70*x - 949*x^2 - 220*x^3 + 2043*x^4 - 102*x^5 + 
         201*x^6)*H[0, x]^3)/(243*(-1 + x)*(1 + x)^5) - 
      (4*nh^2*(7 + 28*x + 13*x^2 + 416*x^3 + 13*x^4 + 28*x^5 + 7*x^6)*
        H[0, x]^4)/(81*(-1 + x)*(1 + x)^5) - 
      (8*nh*(-60 - 183*x - 191*x^2 - 130*x^3 + 18*x^4 + 111*x^5 + 135*x^6 + 
         44*x^7)*H[0, x]^5)/(405*(-1 + x)^2*(1 + x)^5) + 
      ((-16*nh^2)/27 - (32*nh^2*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/ep^3 + 
      H[-1, x]^3*((-128*nh*(307 + 668*x + 650*x^2 + 668*x^3 + 307*x^4)*
          H[0, x])/(81*(-1 + x)*(1 + x)^3) - (4096*nh*(1 + x^2)^2*H[0, x]^2)/
         (81*(-1 + x^2)^2)) + ((2*nh*(589 + 602*x + 589*x^2))/
         (27*(1 + x)^2) + (16*nh*(41 + 190*x + 154*x^2 + 190*x^3 + 41*x^4)*
          H[0, x])/(27*(-1 + x)*(1 + x)^3) + (128*nh*(1 + x^2)^2*H[0, x]^2)/
         (27*(-1 + x^2)^2))/ep^3 + H[0, x]^4*
       ((4*nh*(-85 - 259*x + 803*x^2 - 8021*x^3 + 3955*x^4 + 7289*x^5 + 
           807*x^6 + 631*x^7))/(81*(-1 + x)^2*(1 + x)^5) + 
        (16*nh*(-16 - 13*x - 333*x^2 + 882*x^3 - 938*x^4 + 293*x^5 - 11*x^6 + 
           8*x^7)*H[1, x])/(27*(-1 + x)^2*(1 + x)^5)) - 
      (128*nh*(3 + 16*x + 62*x^2 + 16*x^3 + 3*x^4)*z2*H[-1, 1, x])/
       (9*(1 + x)^4) + ((-32*nh^2*(337 + 20*x + 3638*x^2 + 20*x^3 + 337*x^4))/
         (243*(-1 + x)*(1 + x)^3) + (32*nh^2*(13 + 52*x - 5*x^2 + 1064*x^3 - 
           5*x^4 + 52*x^5 + 13*x^6)*z2)/(27*(-1 + x)*(1 + x)^5))*
       H[0, -1, x] + (64*nh*(45 - 1717*x + 12521*x^2 - 19650*x^3 + 
         12521*x^4 - 1717*x^5 + 45*x^6)*H[0, -1, x]^2)/
       (27*(-1 + x)^2*(1 + x)^4) + H[-1, x]^2*
       ((64*nh^2*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
        (32*nh^2*(3 + 2*x + 3*x^2)*H[0, x])/(27*(-1 + x^2)) - 
        (32*nh^2*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
        (128*nh^2*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
      ((-16*nh^2)/27 + (32*nh^2*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
        (16*nh^2*(3 + 2*x + 3*x^2)*H[0, x])/(27*(-1 + x^2)) + 
        (64*nh^2*(1 + x^2)*H[-1, x]*H[0, x])/(27*(-1 + x^2)) - 
        (16*nh^2*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
        (64*nh^2*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)))/ep^2 - 
      (128*nh*x*(127 - 916*x + 1322*x^2 - 916*x^3 + 127*x^4)*H[0, 1, x]^2)/
       (27*(-1 + x)^2*(1 + x)^4) + H[0, x]^2*
       ((-16*nh^2*(317 + 129*x + 3227*x^2 + 431*x^3 + 228*x^4 + 20*x^5))/
         (243*(-1 + x)*(1 + x)^4) - (8*nh^2*(5 + 20*x + 11*x^2 + 280*x^3 + 
           11*x^4 + 20*x^5 + 5*x^6)*z2)/(27*(-1 + x)*(1 + x)^5) + 
        (64*nh^2*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[1, x])/
         (81*(1 + x)^4) + (128*nh^2*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 
           2*x^3 + x^4)*H[0, -1, x])/(27*(-1 + x)*(1 + x)^5) - 
        (128*nh^2*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 2*x^3 + x^4)*
          H[0, 1, x])/(27*(-1 + x)*(1 + x)^5)) + 
      H[0, x]^3*((4*nh*(-1685 - 5276*x - 8950*x^2 - 18684*x^3 + 58352*x^4 + 
           5484*x^5 + 28310*x^6 + 7212*x^7 + 773*x^8))/
         (81*(-1 + x)^2*(1 + x)^6) + (64*nh*(1 + 79*x - 598*x^2 + 2053*x^3 - 
           1962*x^4 + 663*x^5 - 40*x^6 + 12*x^7)*z2)/(81*(-1 + x)^2*
          (1 + x)^5) + (32*nh*(155 + 3338*x - 14095*x^2 + 24452*x^3 - 
           7719*x^4 + 1474*x^5 + 91*x^6)*H[1, x])/(81*(-1 + x)*(1 + x)^5) - 
        (64*nh*(-23 + 37*x - 883*x^2 + 2673*x^3 - 2617*x^4 + 923*x^5 - 
           13*x^6 + 31*x^7)*H[1, x]^2)/(81*(-1 + x)^2*(1 + x)^5) + 
        (64*nh*(-6 + 613*x - 4649*x^2 + 16846*x^3 - 14774*x^4 + 6129*x^5 + 
           275*x^6 + 302*x^7)*H[0, -1, x])/(81*(-1 + x)^2*(1 + x)^5) - 
        (128*nh*(-2 + 228*x - 1749*x^2 + 6128*x^3 - 5505*x^4 + 2194*x^5 + 
           39*x^6 + 91*x^7)*H[0, 1, x])/(81*(-1 + x)^2*(1 + x)^5)) - 
      (64*nh^2*(3 + 2*x + 3*x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
      ((32*nh*(2293 + 1974*x + 17538*x^2 + 1974*x^3 + 2293*x^4))/
         (27*(-1 + x)*(1 + x)^3) - (128*nh*(-49 - 117*x - 311*x^2 + 869*x^3 - 
           883*x^4 + 301*x^5 + 111*x^6 + 47*x^7)*z2)/(27*(-1 + x)^2*
          (1 + x)^5))*H[0, -1, -1, x] + 
      ((-128*nh*(37 + 104*x + 86*x^2 + 104*x^3 + 37*x^4))/
         (9*(-1 + x)*(1 + x)^3) + (128*nh*(-79 - 19*x - 1949*x^2 + 5631*x^3 - 
           5729*x^4 + 1879*x^5 - 23*x^6 + 65*x^7)*z2)/(27*(-1 + x)^2*
          (1 + x)^5))*H[0, -1, 1, x] + 
      (32*nh^2*(-47 + 9*x - 470*x^2 + 362*x^3 - 75*x^4 + 29*x^5)*
        H[0, 0, -1, x])/(81*(-1 + x)*(1 + x)^4) + 
      ((16*nh*(-2281 - 17148*x - 11422*x^2 - 40132*x^3 - 33472*x^4 + 
           29644*x^5 + 38606*x^6 + 244*x^7 + 3193*x^8))/
         (27*(-1 + x)^2*(1 + x)^6) - (256*nh*(23 + 77*x + 121*x^2 + 779*x^3 - 
           9*x^4 + 429*x^5 + 253*x^6 + 87*x^7)*z2)/(27*(-1 + x)^2*(1 + x)^5))*
       H[0, 0, -1, x] + ((64*nh^2*(13 - 268*x + 13*x^2))/(243*(1 + x)^2) + 
        (8*nh^2*(-75 + 43*x - 1430*x^2 + 1502*x^3 + x^4 + 87*x^5)*z2)/
         (27*(-1 + x)*(1 + x)^4) + (64*nh^2*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
        ((-16*nh^2*(337 + 20*x + 3638*x^2 + 20*x^3 + 337*x^4))/
           (243*(-1 + x)*(1 + x)^3) - (16*nh^2*(5 + 20*x + 11*x^2 + 280*x^3 + 
             11*x^4 + 20*x^5 + 5*x^6)*z2)/(27*(-1 + x)*(1 + x)^5))*H[0, x] - 
        (64*nh^2*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x^2)) + 
        (8*nh^2*(-47 + 9*x - 470*x^2 + 362*x^3 - 75*x^4 + 29*x^5)*H[0, x]^2)/
         (81*(-1 + x)*(1 + x)^4) - (16*nh^2*(1 + 4*x + 3*x^2 + 48*x^3 + 
           3*x^4 + 4*x^5 + x^6)*H[0, x]^3)/(27*(-1 + x)*(1 + x)^5) - 
        (32*nh^2*(3 + 2*x + 3*x^2)*H[0, -1, x])/(27*(-1 + x^2)) + 
        H[-1, x]*((-64*nh^2*(1 + x^2)*z2)/(27*(-1 + x^2)) + 
          (32*nh^2*(3 + 2*x + 3*x^2)*H[0, x])/(27*(-1 + x^2)) + 
          (32*nh^2*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) + 
          (128*nh^2*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) - 
        (128*nh^2*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) - 
        (64*nh^2*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2)))/ep + 
      H[-1, x]*((-32*nh^2*(-35 + 53*x - 398*x^2 + 434*x^3 - 31*x^4 + 41*x^5)*
          z2)/(27*(-1 + x)*(1 + x)^4) - (128*nh^2*(1 + x^2)*z3)/
         (27*(-1 + x^2)) + ((32*nh^2*(337 + 20*x + 3638*x^2 + 20*x^3 + 
             337*x^4))/(243*(-1 + x)*(1 + x)^3) - 
          (32*nh^2*(1 + 4*x - x^2 + 88*x^3 - x^4 + 4*x^5 + x^6)*z2)/
           (9*(-1 + x)*(1 + x)^5))*H[0, x] - 
        (16*nh^2*(-47 + 9*x - 470*x^2 + 362*x^3 - 75*x^4 + 29*x^5)*H[0, x]^2)/
         (81*(-1 + x)*(1 + x)^4) - (32*nh^2*(1 + 4*x - 5*x^2 + 128*x^3 - 
           5*x^4 + 4*x^5 + x^6)*H[0, x]^3)/(81*(-1 + x)*(1 + x)^5) + 
        (64*nh^2*(3 + 2*x + 3*x^2)*H[0, -1, x])/(27*(-1 + x^2)) + 
        (256*nh^2*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
        (128*nh^2*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2))) + 
      (128*nh^2*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[0, 0, 1, x])/
       (81*(1 + x)^4) + ((-128*nh*(115 - 910*x + 1858*x^2 + 502*x^3 - 
           10070*x^4 + 1310*x^5 + 3034*x^6 - 198*x^7 + 263*x^8))/
         (27*(-1 + x)^2*(1 + x)^6) + (128*nh*(52 + 157*x + 341*x^2 + 
           910*x^3 + 588*x^4 + 729*x^5 + 485*x^6 + 162*x^7)*z2)/
         (27*(-1 + x)^2*(1 + x)^5))*H[0, 0, 1, x] + 
      H[1, x]^2*((-64*nh*(1 + x^2)*z2)/(3*(-1 + x^2)) - 
        (256*nh*(1 + x^2)^2*z3)/(27*(-1 + x^2)^2) + 
        (128*nh*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
        (128*nh*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) - 
        (1024*nh*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) + 
        (1024*nh*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) + 
      ((4*nh*(263 - 66*x + 263*x^2))/(27*(1 + x)^2) - 
        (64*nh*(23 + 73*x + 46*x^2 + 37*x^3 + 5*x^4)*z2)/
         (27*(-1 + x)*(1 + x)^3) - (32*nh*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2) + 
        (16*nh*(-13 - 51*x + 46*x^2 + 10*x^3 + 167*x^4 + 97*x^5)*H[0, x]^2)/
         (27*(-1 + x)^2*(1 + x)^3) - (64*nh*(-2 + x^2)*(1 + x^2)*H[0, x]^3)/
         (27*(-1 + x^2)^2) + H[-1, x]*
         ((-128*nh*(23 + 73*x + 64*x^2 + 73*x^3 + 23*x^4)*H[0, x])/
           (27*(-1 + x)*(1 + x)^3) - (512*nh*(1 + x^2)^2*H[0, x]^2)/
           (27*(-1 + x^2)^2)) + (128*nh*(23 + 73*x + 64*x^2 + 73*x^3 + 
           23*x^4)*H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
        (64*nh*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) + 
        H[0, x]*((8*nh*(371 + 1622*x + 1334*x^2 + 1622*x^3 + 371*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (32*nh*(1 + x^2)*(-1 + 35*x^2)*z2)/
           (27*(-1 + x^2)^2) + (64*nh*(1 + x^2)*H[1, x])/(3*(-1 + x^2)) + 
          (1088*nh*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
          (64*nh*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) - 
        (128*nh*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) + 
        (128*nh*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2))/ep^2 + 
      H[-1, x]^2*((-64*nh*(172 + 447*x + 979*x^2 + 361*x^3 + 531*x^4 + 
           118*x^5)*z2)/(27*(-1 + x)*(1 + x)^4) - (256*nh*(1 + x^2)^2*z3)/
         (3*(-1 + x^2)^2) + (32*nh*(-211 - 1529*x + 7069*x^2 - 11894*x^3 + 
           7917*x^4 + 131*x^5 + 565*x^6)*H[0, x]^2)/(27*(-1 + x)^2*
          (1 + x)^4) + (64*nh*(1 + x^2)*(7 + x^2)*H[0, x]^3)/
         (27*(-1 + x^2)^2) + (128*nh*(307 + 668*x + 650*x^2 + 668*x^3 + 
           307*x^4)*H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
        (384*nh*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
        H[0, x]*((16*nh*(2293 + 1974*x + 17538*x^2 + 1974*x^3 + 2293*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (128*nh*(1 + x^2)*(25 + 43*x^2)*z2)/
           (27*(-1 + x^2)^2) + (384*nh*(1 + x^2)*H[1, x])/(-1 + x^2) + 
          (8704*nh*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
          (512*nh*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) - 
        (1024*nh*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) + 
        (1024*nh*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)) + 
      H[0, x]*((-8*nh^2*(2007 + 1028*x + 20746*x^2 + 1028*x^3 + 2007*x^4))/
         (243*(-1 + x)*(1 + x)^3) + (8*nh^2*(-45 - 114*x - 315*x^2 - 
           332*x^3 + 2677*x^4 - 146*x^5 + 259*x^6)*z2)/
         (81*(-1 + x)*(1 + x)^5) + (32*nh^2*(7 + 28*x + 25*x^2 + 296*x^3 + 
           25*x^4 + 28*x^5 + 7*x^6)*z3)/(27*(-1 + x)*(1 + x)^5) - 
        (128*nh^2*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[0, 1, x])/
         (81*(1 + x)^4) - (256*nh^2*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 
           2*x^3 + x^4)*H[0, 0, -1, x])/(27*(-1 + x)*(1 + x)^5) + 
        (512*nh^2*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 2*x^3 + x^4)*
          H[0, 0, 1, x])/(27*(-1 + x)*(1 + x)^5)) + 
      ((-128*nh*(37 + 104*x + 86*x^2 + 104*x^3 + 37*x^4))/
         (9*(-1 + x)*(1 + x)^3) + (128*nh*(-79 - 19*x - 1937*x^2 + 5427*x^3 - 
           5525*x^4 + 1867*x^5 - 23*x^6 + 65*x^7)*z2)/(27*(-1 + x)^2*
          (1 + x)^5))*H[0, 1, -1, x] + 
      ((128*nh*(37 + 104*x + 86*x^2 + 104*x^3 + 37*x^4))/
         (27*(-1 + x)*(1 + x)^3) - (128*nh*(-55 + 47*x - 1811*x^2 + 
           5283*x^3 - 5297*x^4 + 1801*x^5 - 53*x^6 + 53*x^7)*z2)/
         (27*(-1 + x)^2*(1 + x)^5))*H[0, 1, 1, x] + 
      H[0, -1, x]*((8*nh*(30133 + 127810*x + 358139*x^2 + 586972*x^3 + 
           358139*x^4 + 127810*x^5 + 30133*x^6))/(81*(-1 + x)*(1 + x)^5) + 
        ((512*ln2*nh*x^2*(1 - 16*x + x^2))/(9*(-1 + x)*(1 + x)^5) - 
          (32*nh*(-83 - 669*x + 4811*x^2 - 24871*x^3 + 13199*x^4 + 
             13545*x^5 - 2055*x^6 + 219*x^7))/(27*(-1 + x)^2*(1 + x)^5))*z2 + 
        (64*nh*(-233 - 59*x - 5907*x^2 + 15359*x^3 - 16969*x^4 + 4757*x^5 - 
           631*x^6 + 3*x^7)*z3)/(27*(-1 + x)^2*(1 + x)^5) - 
        (256*nh*(1 - 374*x + 2717*x^2 - 3920*x^3 + 2717*x^4 - 374*x^5 + x^6)*
          H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
        (4864*nh*(1 + x^2)^2*H[0, -1, -1, x])/(27*(-1 + x^2)^2) + 
        (1792*nh*(1 + x^2)^2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) + 
        (512*nh*(-6 - 16*x + 17*x^2 + 365*x^3 + 41*x^4 + 273*x^5 + 190*x^6 + 
           64*x^7)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
        (256*nh*(-49 + 10*x - 1360*x^2 + 4281*x^3 - 4029*x^4 + 1540*x^5 + 
           98*x^6 + 85*x^7)*H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
        (1792*nh*(1 + x^2)^2*H[0, 1, -1, x])/(9*(-1 + x^2)^2) - 
        (4864*nh*(1 + x^2)^2*H[0, 1, 1, x])/(27*(-1 + x^2)^2)) + 
      H[0, 1, x]*((-64*nh*(127 + 890*x - 722*x^2 + 890*x^3 + 127*x^4))/
         (27*(-1 + x)*(1 + x)^3) + ((512*ln2*nh*x^2*(1 - 16*x + x^2))/
           (9*(-1 + x)*(1 + x)^5) - (64*nh*(-53 - 1841*x + 11897*x^2 - 
             34319*x^3 + 36237*x^4 - 15215*x^5 + 2239*x^6 + 31*x^7))/
           (27*(-1 + x)^2*(1 + x)^5))*z2 + 
        (64*nh*(69 + 725*x - 3587*x^2 + 12725*x^3 - 11423*x^4 + 4517*x^5 - 
           167*x^6 + 117*x^7)*z3)/(27*(-1 + x)^2*(1 + x)^5) - 
        (18176*nh*(1 + x^2)^2*H[0, -1, -1, x])/(27*(-1 + x^2)^2) + 
        (1792*nh*(1 + x^2)^2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) - 
        (256*nh*(-113 + 612*x - 7616*x^2 + 23901*x^3 - 23257*x^4 + 8076*x^5 - 
           336*x^6 + 205*x^7)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
        (256*nh*(-70 + 267*x - 3885*x^2 + 12070*x^3 - 11874*x^4 + 4025*x^5 - 
           183*x^6 + 98*x^7)*H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
        (1792*nh*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x^2)^2) + 
        (256*nh*(1 + x^2)^2*H[0, 1, 1, x])/(3*(-1 + x^2)^2)) + 
      H[0, x]^2*((2*nh*(-29349 - 117450*x - 302406*x^2 - 364946*x^3 + 
           254896*x^4 + 514594*x^5 + 404390*x^6 + 193082*x^7 + 37013*x^8))/
         (81*(-1 + x)^2*(1 + x)^6) - (8*nh*(93 - 831*x - 2403*x^2 + 
           43989*x^3 - 105381*x^4 + 58199*x^5 - 10101*x^6 + 51*x^7)*z2)/
         (27*(-1 + x)^2*(1 + x)^5) + (32*nh*(127 - 108*x + 4550*x^2 - 
           10727*x^3 + 13765*x^4 - 2380*x^5 + 1410*x^6 + 307*x^7)*z3)/
         (81*(-1 + x)^2*(1 + x)^5) + (32*nh*(51 - 149*x + 1828*x^2 - 
           1540*x^3 + 365*x^4 + 21*x^5)*H[1, x]^2)/(27*(-1 + x)*(1 + x)^4) - 
        (32*nh*(-244 + 3471*x - 27367*x^2 + 35952*x^3 - 17660*x^4 - 327*x^5 + 
           903*x^6 + 152*x^7)*H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
        (32*nh*(-137 + 2489*x - 21647*x^2 + 37787*x^3 - 31351*x^4 + 
           9119*x^5 - 489*x^6 + 133*x^7)*H[0, 1, x])/(27*(-1 + x)^2*
          (1 + x)^5) + H[1, x]*((-64*nh*(-251 - 509*x - 2703*x^2 - 4581*x^3 + 
             1737*x^4 + 667*x^5 - 351*x^6 + 103*x^7))/(27*(-1 + x)*
            (1 + x)^6) - (64*nh*(-72 + 101*x - 2665*x^2 + 7756*x^3 - 
             7784*x^4 + 2645*x^5 - 113*x^6 + 68*x^7)*z2)/(27*(-1 + x)^2*
            (1 + x)^5) - (128*nh*(-36 - 3*x - 941*x^2 + 2652*x^3 - 2708*x^4 + 
             901*x^5 - 21*x^6 + 28*x^7)*H[0, -1, x])/(27*(-1 + x)^2*
            (1 + x)^5) + (256*nh*(3 + 13*x + 22*x^2 + 12*x^3 + 22*x^4 + 
             13*x^5 + 3*x^6)*H[0, 1, x])/(27*(-1 + x)*(1 + x)^5)) - 
        (128*nh*(-72 + 205*x - 3463*x^2 + 10566*x^3 - 10370*x^4 + 3603*x^5 - 
           121*x^6 + 100*x^7)*H[0, -1, -1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
        (128*nh*(-17 + 105*x - 1243*x^2 + 3953*x^3 - 3757*x^4 + 1383*x^5 - 
           21*x^6 + 45*x^7)*H[0, -1, 1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
        (64*nh*(-104 + 997*x - 10361*x^2 + 33034*x^3 - 31984*x^4 + 
           11111*x^5 - 547*x^6 + 254*x^7)*H[0, 0, -1, x])/
         (27*(-1 + x)^2*(1 + x)^5) + (64*nh*(-54 + 667*x - 6581*x^2 + 
           20724*x^3 - 20262*x^4 + 6911*x^5 - 469*x^6 + 120*x^7)*
          H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
        (128*nh*(-17 + 105*x - 1243*x^2 + 3953*x^3 - 3757*x^4 + 1383*x^5 - 
           21*x^6 + 45*x^7)*H[0, 1, -1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
        (128*nh*(-32 + 69*x - 1373*x^2 + 3978*x^3 - 4174*x^4 + 1233*x^5 - 
           153*x^6 + 4*x^7)*H[0, 1, 1, x])/(27*(-1 + x)^2*(1 + x)^5)) - 
      (256*nh^2*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(-1 + x^2)) + 
      (256*nh*(307 + 668*x + 650*x^2 + 668*x^3 + 307*x^4)*
        H[0, -1, -1, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
      (768*nh*(1 + x^2)*H[0, -1, -1, 1, x])/(-1 + x^2) + 
      (128*nh*(1 - 232*x + 1875*x^2 - 2264*x^3 + 1875*x^4 - 232*x^5 + x^6)*
        H[0, -1, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
      (768*nh*(1 + x^2)*H[0, -1, 1, -1, x])/(-1 + x^2) + 
      (256*nh*(1 + x^2)*H[0, -1, 1, 1, x])/(-1 + x^2) - 
      (128*nh^2*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(-1 + x^2)) + 
      (128*nh*(-401 - 2077*x + 6355*x^2 - 13086*x^3 + 7203*x^4 - 417*x^5 + 
         375*x^6)*H[0, 0, -1, -1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
      (128*nh*(-127 - 1430*x + 6587*x^2 - 12972*x^3 + 6803*x^4 - 998*x^5 + 
         89*x^6)*H[0, 0, -1, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
      (64*nh^2*(1 + 4*x - 5*x^2 + 128*x^3 - 5*x^4 + 4*x^5 + x^6)*
        H[0, 0, 0, -1, x])/(27*(-1 + x)*(1 + x)^5) - 
      (64*nh*(-31 + 6324*x - 48544*x^2 + 98809*x^3 - 46139*x^4 - 5366*x^5 + 
         5034*x^6 + 153*x^7)*H[0, 0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
      (256*nh^2*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 2*x^3 + x^4)*
        H[0, 0, 0, 1, x])/(9*(-1 + x)*(1 + x)^5) + 
      (64*nh*(-385 + 3135*x - 31095*x^2 + 33969*x^3 + 7033*x^4 - 12551*x^5 + 
         5607*x^6 + 431*x^7)*H[0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
      nl*((-16*nh*(4343 + 15130*x + 4343*x^2))/(729*(1 + x)^2) + 
        ((-256*ln2*nh*(11 + 14*x + 238*x^2 + 14*x^3 + 11*x^4))/
           (27*(1 + x)^4) + (16*nh*(-1075 - 861*x - 14368*x^2 + 26828*x^3 + 
             5403*x^4 + 3017*x^5))/(243*(-1 + x)*(1 + x)^4))*z2 + 
        (64*nh*(46 + 184*x + 319*x^2 + 398*x^3 + 319*x^4 + 184*x^5 + 46*x^6)*
          z2^2)/(135*(-1 + x)*(1 + x)^5) + 
        (16*nh*(15 + 669*x - 4210*x^2 + 6578*x^3 + 867*x^4 + 433*x^5)*z3)/
         (81*(-1 + x)*(1 + x)^4) + (1024*nh*(1 + x^2)*H[-1, x]^3*H[0, x])/
         (81*(-1 + x^2)) + (16*nh*(-103 - 262*x - 919*x^2 - 648*x^3 + 
           577*x^4 - 278*x^5 + 49*x^6)*H[0, x]^3)/(243*(-1 + x)*(1 + x)^5) - 
        (8*nh*(7 + 28*x + 31*x^2 + 236*x^3 + 31*x^4 + 28*x^5 + 7*x^6)*
          H[0, x]^4)/(81*(-1 + x)*(1 + x)^5) + 
        ((-16*nh)/27 - (32*nh*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/ep^3 + 
        ((-32*nh*(971 + 1300*x + 4930*x^2 + 1300*x^3 + 971*x^4))/
           (243*(-1 + x)*(1 + x)^3) - (64*nh*(1 + 4*x + 23*x^2 - 152*x^3 + 
             23*x^4 + 4*x^5 + x^6)*z2)/(9*(-1 + x)*(1 + x)^5))*H[0, -1, x] + 
        H[-1, x]^2*((512*nh*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
          (512*nh*(7 + 3*x + 7*x^2)*H[0, x])/(81*(-1 + x^2)) - 
          (256*nh*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
          (1024*nh*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
        ((-128*nh)/81 + (64*nh*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
          (64*nh*(7 + 3*x + 7*x^2)*H[0, x])/(81*(-1 + x^2)) + 
          (128*nh*(1 + x^2)*H[-1, x]*H[0, x])/(27*(-1 + x^2)) - 
          (32*nh*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
          (128*nh*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)))/ep^2 + 
        H[0, x]^2*((-16*nh*(634 + 1086*x + 4513*x^2 + 1717*x^3 + 1185*x^4 + 
             337*x^5))/(243*(-1 + x)*(1 + x)^4) - 
          (16*nh*(5 + 20*x + 23*x^2 + 160*x^3 + 23*x^4 + 20*x^5 + 5*x^6)*z2)/
           (27*(-1 + x)*(1 + x)^5) + (64*nh*(19 - 2*x + 206*x^2 - 2*x^3 + 
             19*x^4)*H[1, x])/(81*(1 + x)^4) + (128*nh*(1 + 6*x + x^2)*
            (1 - 2*x + 12*x^2 - 2*x^3 + x^4)*H[0, -1, x])/
           (27*(-1 + x)*(1 + x)^5) - (128*nh*(1 + 6*x + x^2)*
            (1 - 2*x + 12*x^2 - 2*x^3 + x^4)*H[0, 1, x])/
           (27*(-1 + x)*(1 + x)^5)) - (1024*nh*(7 + 3*x + 7*x^2)*
          H[0, -1, -1, x])/(81*(-1 + x^2)) - 
        (64*nh*(75 + 171*x + 504*x^2 + 88*x^3 + 213*x^4 + 37*x^5)*
          H[0, 0, -1, x])/(81*(-1 + x)*(1 + x)^4) + 
        ((32*nh*(1 - 194*x + x^2))/(81*(1 + x)^2) + 
          (8*nh*(-113 + 501*x - 3770*x^2 + 4954*x^3 + 267*x^4 + 337*x^5)*z2)/
           (81*(-1 + x)*(1 + x)^4) + (256*nh*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
          ((-32*nh*(103 + 98*x + 702*x^2 + 98*x^3 + 103*x^4))/
             (81*(-1 + x)*(1 + x)^3) - (128*nh*(1 + 4*x + 4*x^2 + 38*x^3 + 4*
                x^4 + 4*x^5 + x^6)*z2)/(27*(-1 + x)*(1 + x)^5))*H[0, x] - 
          (256*nh*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x^2)) - 
          (16*nh*(47 + 75*x + 356*x^2 - 60*x^3 + 117*x^4 + 9*x^5)*H[0, x]^2)/
           (81*(-1 + x)*(1 + x)^4) - (32*nh*(1 + 4*x + 5*x^2 + 28*x^3 + 
             5*x^4 + 4*x^5 + x^6)*H[0, x]^3)/(27*(-1 + x)*(1 + x)^5) - 
          (256*nh*(7 + 3*x + 7*x^2)*H[0, -1, x])/(81*(-1 + x^2)) + 
          H[-1, x]*((-256*nh*(1 + x^2)*z2)/(27*(-1 + x^2)) + 
            (256*nh*(7 + 3*x + 7*x^2)*H[0, x])/(81*(-1 + x^2)) + 
            (128*nh*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) + 
            (512*nh*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) - 
          (512*nh*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) - 
          (256*nh*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2)))/ep + 
        H[-1, x]*((-64*nh*(-1 + 255*x - 328*x^2 + 920*x^3 + 129*x^4 + 
             113*x^5)*z2)/(81*(-1 + x)*(1 + x)^4) - (1024*nh*(1 + x^2)*z3)/
           (27*(-1 + x^2)) + ((32*nh*(971 + 1300*x + 4930*x^2 + 1300*x^3 + 
               971*x^4))/(243*(-1 + x)*(1 + x)^3) + 
            (64*nh*(1 + 4*x + 19*x^2 - 112*x^3 + 19*x^4 + 4*x^5 + x^6)*z2)/
             (27*(-1 + x)*(1 + x)^5))*H[0, x] + 
          (32*nh*(75 + 171*x + 504*x^2 + 88*x^3 + 213*x^4 + 37*x^5)*
            H[0, x]^2)/(81*(-1 + x)*(1 + x)^4) + 
          (64*nh*(1 + 4*x + 9*x^2 - 12*x^3 + 9*x^4 + 4*x^5 + x^6)*H[0, x]^3)/
           (27*(-1 + x)*(1 + x)^5) + (1024*nh*(7 + 3*x + 7*x^2)*H[0, -1, x])/
           (81*(-1 + x^2)) + (2048*nh*(1 + x^2)*H[0, -1, -1, x])/
           (27*(-1 + x^2)) + (1024*nh*(1 + x^2)*H[0, 0, -1, x])/
           (27*(-1 + x^2))) + (128*nh*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*
          H[0, 0, 1, x])/(81*(1 + x)^4) + 
        H[0, x]*((-16*nh*(6349 + 7610*x + 36578*x^2 + 7610*x^3 + 6349*x^4))/
           (729*(-1 + x)*(1 + x)^3) + (16*nh*(-55 - 202*x - 445*x^2 - 
             516*x^3 + 1051*x^4 - 218*x^5 + 97*x^6)*z2)/(81*(-1 + x)*
            (1 + x)^5) + (256*nh*(5 + 20*x + 26*x^2 + 130*x^3 + 26*x^4 + 
             20*x^5 + 5*x^6)*z3)/(81*(-1 + x)*(1 + x)^5) - 
          (128*nh*(19 - 2*x + 206*x^2 - 2*x^3 + 19*x^4)*H[0, 1, x])/
           (81*(1 + x)^4) - (256*nh*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 
             2*x^3 + x^4)*H[0, 0, -1, x])/(27*(-1 + x)*(1 + x)^5) + 
          (512*nh*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 2*x^3 + x^4)*
            H[0, 0, 1, x])/(27*(-1 + x)*(1 + x)^5)) - 
        (2048*nh*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(-1 + x^2)) - 
        (1024*nh*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(-1 + x^2)) - 
        (128*nh*(1 + 4*x + 9*x^2 - 12*x^3 + 9*x^4 + 4*x^5 + x^6)*
          H[0, 0, 0, -1, x])/(9*(-1 + x)*(1 + x)^5) - 
        (256*nh*(1 + 6*x + x^2)*(1 - 2*x + 12*x^2 - 2*x^3 + x^4)*
          H[0, 0, 0, 1, x])/(9*(-1 + x)*(1 + x)^5)) - 
      (128*nh*(-127 - 1430*x + 6587*x^2 - 12972*x^3 + 6803*x^4 - 998*x^5 + 
         89*x^6)*H[0, 0, 1, -1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
      (128*nh*(29 + 945*x - 4472*x^2 + 4760*x^3 - 729*x^4 + 43*x^5)*
        H[0, 0, 1, 1, x])/(27*(-1 + x)*(1 + x)^4) + 
      H[1, x]*(((-128*ln2*nh*(3 + 16*x + 62*x^2 + 16*x^3 + 3*x^4))/
           (9*(1 + x)^4) - (64*nh*(37 + 104*x + 86*x^2 + 104*x^3 + 37*x^4))/
           (27*(-1 + x)*(1 + x)^3))*z2 - 
        (64*nh*(-572 + 1025*x - 22807*x^2 + 67454*x^3 - 66936*x^4 + 
           23177*x^5 - 803*x^6 + 646*x^7)*z2^2)/(135*(-1 + x)^2*(1 + x)^5) - 
        (32*nh*(277 + 2331*x - 6994*x^2 + 8578*x^3 - 1143*x^4 + 119*x^5)*z3)/
         (27*(-1 + x)*(1 + x)^4) + (256*nh*(1 + x^2)^2*H[0, -1, x]^2)/
         (9*(-1 + x^2)^2) + ((-128*nh*(37 + 104*x + 86*x^2 + 104*x^3 + 
             37*x^4))/(27*(-1 + x)*(1 + x)^3) + 
          (512*nh*(-12 + 17*x - 444*x^2 + 1333*x^3 - 1312*x^4 + 459*x^5 - 
             8*x^6 + 15*x^7)*z2)/(27*(-1 + x)^2*(1 + x)^5))*H[0, 1, x] - 
        (256*nh*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
        H[0, -1, x]*((128*nh*(37 + 104*x + 86*x^2 + 104*x^3 + 37*x^4))/
           (9*(-1 + x)*(1 + x)^3) - (256*nh*(-35 + 4*x - 952*x^2 + 2847*x^3 - 
             2833*x^4 + 962*x^5 + 2*x^6 + 37*x^7)*z2)/(27*(-1 + x)^2*
            (1 + x)^5) - (512*nh*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
        (768*nh*(1 + x^2)*H[0, -1, -1, x])/(-1 + x^2) - 
        (256*nh*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) + 
        (128*nh*(125 + 2019*x - 8318*x^2 + 9182*x^3 - 1371*x^4 + 91*x^5)*
          H[0, 0, -1, x])/(27*(-1 + x)*(1 + x)^4) - 
        (128*nh*(29 + 945*x - 4472*x^2 + 4760*x^3 - 729*x^4 + 43*x^5)*
          H[0, 0, 1, x])/(27*(-1 + x)*(1 + x)^4) - 
        (256*nh*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
        (256*nh*(1 + x^2)*H[0, 1, 1, x])/(3*(-1 + x^2)) - 
        (2048*nh*(1 + x^2)^2*H[0, 0, -1, -1, x])/(27*(-1 + x^2)^2) + 
        (2048*nh*(1 + x^2)^2*H[0, 0, -1, 1, x])/(27*(-1 + x^2)^2) + 
        (256*nh*(-211 + 224*x - 7250*x^2 + 21033*x^3 - 21257*x^4 + 7090*x^5 - 
           320*x^6 + 179*x^7)*H[0, 0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
        (256*nh*(-133 + 137*x - 4541*x^2 + 13053*x^3 - 13277*x^4 + 4381*x^5 - 
           233*x^6 + 101*x^7)*H[0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, -1, x])/(27*(-1 + x^2)^2) - 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2)) + 
      ((4*nh*(3183 + 39380*x + 88906*x^2 + 39380*x^3 + 3183*x^4))/
         (81*(1 + x)^4) + ((128*ln2*nh*(1 + x^2))/(3*(1 + x)^2) - 
          (nh*(-8441 + 26787*x - 286705*x^2 - 350861*x^3 + 680317*x^4 + 
             439649*x^5 + 12909*x^6 + 18313*x^7))/(27*(-1 + x)*(1 + x)^6))*
         z2 + (16*nh*(-499 + 275*x - 14879*x^2 + 43971*x^3 - 41801*x^4 + 
           16429*x^5 + 655*x^6 + 809*x^7)*z2^2)/(135*(-1 + x)^2*(1 + x)^5) - 
        (32*nh*(-197 + 606*x - 7257*x^2 + 12512*x^3 - 6779*x^4 + 1490*x^5 + 
           137*x^6)*z3)/(27*(-1 + x)^2*(1 + x)^4) - 
        (8*nh*(-28 - 85*x - 113*x^2 - 106*x^3 - 90*x^4 - 27*x^5 + x^6)*
          H[0, x]^4)/(81*(-1 + x)^2*(1 + x)^5) + H[-1, x]^2*
         ((64*nh*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, x])/
           (27*(-1 + x)*(1 + x)^3) + (1024*nh*(1 + x^2)^2*H[0, x]^2)/
           (27*(-1 + x^2)^2)) + H[0, x]^3*
         ((16*nh*(-37 - 137*x - 43*x^2 - 541*x^3 - 4845*x^4 + 6631*x^5 - 
             275*x^6 + 271*x^7))/(81*(-1 + x)^2*(1 + x)^5) + 
          (64*nh*(-29 + 19*x - 913*x^2 + 2631*x^3 - 2659*x^4 + 893*x^5 - 
             31*x^6 + 25*x^7)*H[1, x])/(81*(-1 + x)^2*(1 + x)^5)) + 
        (2240*nh*(1 + x^2)^2*H[0, -1, x]^2)/(27*(-1 + x^2)^2) + 
        ((-64*nh*(37 + 104*x + 86*x^2 + 104*x^3 + 37*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (64*nh*(-65 + 17*x - 1861*x^2 + 
             5213*x^3 - 5367*x^4 + 1751*x^5 - 83*x^6 + 43*x^7)*z2)/
           (27*(-1 + x)^2*(1 + x)^5))*H[0, 1, x] + 
        (448*nh*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
        H[0, -1, x]*((16*nh*(913 + 1462*x + 6506*x^2 + 1462*x^3 + 913*x^4))/
           (27*(-1 + x)*(1 + x)^3) + (64*nh*(-41 - 117*x - 187*x^2 + x^3 - 
             239*x^4 + 17*x^5 + 15*x^6 + 7*x^7)*z2)/(27*(-1 + x)^2*
            (1 + x)^5) - (3200*nh*(1 + x^2)^2*H[0, 1, x])/
           (27*(-1 + x^2)^2)) + H[0, x]^2*
         ((4*nh*(-917 - 3196*x - 6358*x^2 - 11572*x^3 + 18608*x^4 + 
             15340*x^5 + 14854*x^6 + 4804*x^7 + 1205*x^8))/
           (27*(-1 + x)^2*(1 + x)^6) + (32*nh*(1 + 55*x - 335*x^2 + 
             1513*x^3 - 1051*x^4 + 665*x^5 + 143*x^6 + 65*x^7)*z2)/
           (27*(-1 + x)^2*(1 + x)^5) + (64*nh*(22 + 197*x - 617*x^2 + 
             761*x^3 - 89*x^4 + 14*x^5)*H[1, x])/(27*(-1 + x)*(1 + x)^4) + 
          (64*nh*(-6 + 87*x - 791*x^2 + 2750*x^3 - 2442*x^4 + 1011*x^5 + 
             45*x^6 + 50*x^7)*H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
          (64*nh*(-10 + 127*x - 1217*x^2 + 3966*x^3 - 3742*x^4 + 1377*x^5 - 
             31*x^6 + 42*x^7)*H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^5)) + 
        (128*nh*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, -1, -1, x])/
         (27*(-1 + x)*(1 + x)^3) - (128*nh*(1 + x^2)*H[0, -1, 1, x])/
         (-1 + x^2) + (64*nh*(-142 + 683*x - 7268*x^2 + 11114*x^3 - 
           6912*x^4 + 1359*x^5 + 142*x^6)*H[0, 0, -1, x])/
         (27*(-1 + x)^2*(1 + x)^4) - (128*nh*(-18 + 71*x - 926*x^2 + 
           1090*x^3 - 890*x^4 + 143*x^5 + 18*x^6)*H[0, 0, 1, x])/
         (27*(-1 + x)^2*(1 + x)^4) + H[-1, x]*
         ((64*nh*(67 + 210*x + 391*x^2 + 277*x^3 + 264*x^4 + 55*x^5)*z2)/
           (27*(-1 + x)*(1 + x)^4) + (128*nh*(1 + x^2)^2*z3)/
           (3*(-1 + x^2)^2) - (32*nh*(-56 - 687*x + 3538*x^2 - 5882*x^3 + 
             3894*x^4 - 11*x^5 + 228*x^6)*H[0, x]^2)/(27*(-1 + x)^2*
            (1 + x)^4) - (64*nh*(1 + x^2)*(-1 + 5*x^2)*H[0, x]^3)/
           (27*(-1 + x^2)^2) - (128*nh*(115 + 284*x + 266*x^2 + 284*x^3 + 
             115*x^4)*H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) + 
          (128*nh*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((-16*nh*(913 + 1462*x + 6506*x^2 + 1462*x^3 + 913*x^4))/
             (27*(-1 + x)*(1 + x)^3) + (256*nh*(1 + x^2)*(13 + 4*x^2)*z2)/
             (27*(-1 + x^2)^2) - (128*nh*(1 + x^2)*H[1, x])/(-1 + x^2) - 
            (4352*nh*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) + 
            (256*nh*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) + 
          (512*nh*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) - 
          (512*nh*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)) + 
        H[1, x]*((-64*nh*(1 + x^2)*z2)/(3*(-1 + x^2)) - 
          (128*nh*(1 + x^2)^2*z3)/(27*(-1 + x^2)^2) + 
          (128*nh*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (128*nh*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) - 
          (512*nh*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) + 
          (512*nh*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) - 
        (128*nh*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
        (128*nh*(1 + x^2)*H[0, 1, 1, x])/(3*(-1 + x^2)) + 
        H[0, x]*((4*nh*(18161 + 77714*x + 238527*x^2 + 423996*x^3 + 
             238527*x^4 + 77714*x^5 + 18161*x^6))/(81*(-1 + x)*(1 + x)^5) - 
          (32*nh*(30 - 269*x + 1359*x^2 - 748*x^3 + 4122*x^4 - 3731*x^5 + 
             1225*x^6 + 60*x^7)*z2)/(27*(-1 + x)^2*(1 + x)^5) - 
          (32*nh*(-53 + 261*x - 3421*x^2 + 10653*x^3 - 10527*x^4 + 3511*x^5 - 
             207*x^6 + 71*x^7)*z3)/(27*(-1 + x)^2*(1 + x)^5) + 
          (64*nh*(1 + x^2)*H[1, x]^2)/(3*(-1 + x^2)) + 
          (64*nh*(43 - 685*x + 5403*x^2 - 8498*x^3 + 5403*x^4 - 685*x^5 + 
             43*x^6)*H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
          (128*nh*(2 + 123*x - 870*x^2 + 1234*x^3 - 870*x^4 + 123*x^5 + 
             2*x^6)*H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
          H[1, x]*((64*nh*(37 + 104*x + 86*x^2 + 104*x^3 + 37*x^4))/
             (27*(-1 + x)*(1 + x)^3) + (256*nh*(-14 + 11*x - 454*x^2 + 1319*
                x^3 - 1326*x^4 + 449*x^5 - 14*x^6 + 13*x^7)*z2)/
             (27*(-1 + x)^2*(1 + x)^5) + (256*nh*(1 + x^2)^2*H[0, -1, x])/
             (27*(-1 + x^2)^2) - (256*nh*(1 + x^2)^2*H[0, 1, x])/
             (27*(-1 + x^2)^2)) - (128*nh*(1 + x^2)^2*H[0, -1, -1, x])/
           (27*(-1 + x^2)^2) + (896*nh*(1 + x^2)^2*H[0, -1, 1, x])/
           (27*(-1 + x^2)^2) - (128*nh*(-22 + 195*x - 2087*x^2 + 6448*x^3 - 
             6392*x^4 + 2127*x^5 - 171*x^6 + 30*x^7)*H[0, 0, -1, x])/
           (27*(-1 + x)^2*(1 + x)^5) + (512*nh*(-2 + 46*x - 406*x^2 + 
             1268*x^3 - 1247*x^4 + 421*x^5 - 37*x^6 + 5*x^7)*H[0, 0, 1, x])/
           (27*(-1 + x)^2*(1 + x)^5) + (896*nh*(1 + x^2)^2*H[0, 1, -1, x])/
           (27*(-1 + x^2)^2) - (640*nh*(1 + x^2)^2*H[0, 1, 1, x])/
           (27*(-1 + x^2)^2)) + (2048*nh*(1 + x^2)^2*H[0, -1, 0, 1, x])/
         (27*(-1 + x^2)^2) - (512*nh*(1 + x^2)^2*H[0, 0, -1, -1, x])/
         (3*(-1 + x^2)^2) + (512*nh*(1 + x^2)^2*H[0, 0, -1, 1, x])/
         (3*(-1 + x^2)^2) - (128*nh*(17 - 105*x + 1295*x^2 - 3709*x^3 + 
           3933*x^4 - 1135*x^5 + 201*x^6 + 15*x^7)*H[0, 0, 0, -1, x])/
         (9*(-1 + x)^2*(1 + x)^5) + (128*nh*(23 - 190*x + 2134*x^2 - 
           5949*x^3 + 6397*x^4 - 1814*x^5 + 382*x^6 + 41*x^7)*
          H[0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
        (512*nh*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x^2)^2) - 
        (512*nh*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2))/ep + 
      H[-1, x]*(((-128*ln2*nh*(3 + 16*x + 62*x^2 + 16*x^3 + 3*x^4))/
           (9*(1 + x)^4) + (16*nh*(-203 + 1689*x + 3423*x^2 + 14923*x^3 + 
             76555*x^4 + 32823*x^5 + 5697*x^6 + 3013*x^7))/
           (27*(-1 + x)*(1 + x)^6))*z2 + 
        (128*nh*(-241 - 280*x - 4301*x^2 + 10179*x^3 - 11264*x^4 + 3526*x^5 - 
           185*x^6 + 86*x^7)*z2^2)/(135*(-1 + x)^2*(1 + x)^5) + 
        (32*nh*(-855 - 570*x - 8025*x^2 + 13428*x^3 - 6037*x^4 + 3262*x^5 + 
           845*x^6)*z3)/(27*(-1 + x)^2*(1 + x)^4) - 
        (16*nh*(14 + 41*x + 97*x^2 + 188*x^3 + 204*x^4 + 183*x^5 + 127*x^6 + 
           42*x^7)*H[0, x]^4)/(81*(-1 + x)^2*(1 + x)^5) + 
        H[0, x]^3*((-32*nh*(-59 - 3600*x + 17416*x^2 - 15487*x^3 - 
             10123*x^4 + 13850*x^5 - 498*x^6 + 549*x^7))/(81*(-1 + x)^2*
            (1 + x)^5) + (128*nh*(-23 + 37*x - 883*x^2 + 2673*x^3 - 
             2617*x^4 + 923*x^5 - 13*x^6 + 31*x^7)*H[1, x])/
           (81*(-1 + x)^2*(1 + x)^5)) - (8960*nh*(1 + x^2)^2*H[0, -1, x]^2)/
         (27*(-1 + x^2)^2) + ((128*nh*(37 + 104*x + 86*x^2 + 104*x^3 + 
             37*x^4))/(9*(-1 + x)*(1 + x)^3) - 
          (512*nh*(-8 + 29*x - 424*x^2 + 1361*x^3 - 1284*x^4 + 479*x^5 + 
             4*x^6 + 19*x^7)*z2)/(27*(-1 + x)^2*(1 + x)^5))*H[0, 1, x] - 
        (1792*nh*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
        H[0, -1, x]*((-32*nh*(2293 + 1974*x + 17538*x^2 + 1974*x^3 + 
             2293*x^4))/(27*(-1 + x)*(1 + x)^3) + 
          (256*nh*(5 + 18*x + 34*x^2 + 179*x^3 + 59*x^4 + 136*x^5 + 84*x^6 + 
             29*x^7)*z2)/(27*(-1 + x)^2*(1 + x)^5) + 
          (12800*nh*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
        H[0, x]^2*((-8*nh*(-2281 - 4540*x - 16766*x^2 - 28164*x^3 + 
             26368*x^4 + 41612*x^5 + 33262*x^6 + 12852*x^7 + 3193*x^8))/
           (27*(-1 + x)^2*(1 + x)^6) - (128*nh*(49 + 121*x + 415*x^2 - 
             410*x^3 + 872*x^4 - 85*x^5 + 77*x^6 + 17*x^7)*z2)/
           (27*(-1 + x)^2*(1 + x)^5) - (64*nh*(111 + 337*x + 478*x^2 + 
             386*x^3 + 311*x^4 + 105*x^5)*H[1, x])/(27*(-1 + x)*(1 + x)^4) - 
          (128*nh*(72 + 111*x + 1121*x^2 - 2288*x^3 + 2904*x^4 - 681*x^5 + 
             153*x^6 + 16*x^7)*H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
          (128*nh*(58 + 17*x + 1457*x^2 - 3630*x^3 + 4078*x^4 - 1137*x^5 + 
             175*x^6 + 6*x^7)*H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^5)) - 
        (256*nh*(307 + 668*x + 650*x^2 + 668*x^3 + 307*x^4)*H[0, -1, -1, x])/
         (27*(-1 + x)*(1 + x)^3) + (768*nh*(1 + x^2)*H[0, -1, 1, x])/
         (-1 + x^2) - (128*nh*(-401 - 2077*x + 6355*x^2 - 13086*x^3 + 
           7203*x^4 - 417*x^5 + 375*x^6)*H[0, 0, -1, x])/
         (27*(-1 + x)^2*(1 + x)^4) + (128*nh*(-127 - 1430*x + 6587*x^2 - 
           12972*x^3 + 6803*x^4 - 998*x^5 + 89*x^6)*H[0, 0, 1, x])/
         (27*(-1 + x)^2*(1 + x)^4) + H[1, x]*
         ((256*nh*(3 + 7*x - 5*x^2 + 41*x^3 + 20*x^4 + 6*x^5)*z2)/
           (9*(-1 + x)*(1 + x)^4) + (512*nh*(1 + x^2)^2*z3)/
           (27*(-1 + x^2)^2) - (768*nh*(1 + x^2)*H[0, -1, x])/(-1 + x^2) + 
          (256*nh*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          (2048*nh*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) - 
          (2048*nh*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) + 
        (768*nh*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) - 
        (256*nh*(1 + x^2)*H[0, 1, 1, x])/(-1 + x^2) + 
        H[0, x]*((-8*nh*(30133 + 127810*x + 358139*x^2 + 586972*x^3 + 
             358139*x^4 + 127810*x^5 + 30133*x^6))/(81*(-1 + x)*(1 + x)^5) + 
          (32*nh*(-89 + 1001*x - 5803*x^2 + 6547*x^3 - 2023*x^4 + 7575*x^5 + 
             587*x^6 + 397*x^7)*z2)/(27*(-1 + x)^2*(1 + x)^5) - 
          (256*nh*(-20 + 45*x - 889*x^2 + 2616*x^3 - 2679*x^4 + 844*x^5 - 
             72*x^6 + 11*x^7)*z3)/(27*(-1 + x)^2*(1 + x)^5) - 
          (128*nh*(1 + x^2)*H[1, x]^2)/(-1 + x^2) - 
          (128*nh*(95 + 274*x + 357*x^2 + 596*x^3 + 357*x^4 + 274*x^5 + 
             95*x^6)*H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
          (256*nh*(4 + 301*x - 1682*x^2 + 3266*x^3 - 1682*x^4 + 301*x^5 + 
             4*x^6)*H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
          H[1, x]*((-128*nh*(37 + 104*x + 86*x^2 + 104*x^3 + 37*x^4))/
             (9*(-1 + x)*(1 + x)^3) + (256*nh*(-25 + 31*x - 893*x^2 + 2659*
                x^3 - 2631*x^4 + 913*x^5 - 19*x^6 + 29*x^7)*z2)/
             (27*(-1 + x)^2*(1 + x)^5) - (1024*nh*(1 + x^2)^2*H[0, -1, x])/
             (27*(-1 + x^2)^2) + (1024*nh*(1 + x^2)^2*H[0, 1, x])/
             (27*(-1 + x^2)^2)) + (512*nh*(1 + x^2)^2*H[0, -1, -1, x])/
           (27*(-1 + x^2)^2) - (3584*nh*(1 + x^2)^2*H[0, -1, 1, x])/
           (27*(-1 + x^2)^2) - (256*nh*(-34 + 159*x - 2147*x^2 + 6364*x^3 - 
             6476*x^4 + 2067*x^5 - 207*x^6 + 18*x^7)*H[0, 0, -1, x])/
           (27*(-1 + x)^2*(1 + x)^5) + (512*nh*(-13 + 65*x - 857*x^2 + 
             2473*x^3 - 2557*x^4 + 797*x^5 - 101*x^6 + x^7)*H[0, 0, 1, x])/
           (27*(-1 + x)^2*(1 + x)^5) - (3584*nh*(1 + x^2)^2*H[0, 1, -1, x])/
           (27*(-1 + x^2)^2) + (2560*nh*(1 + x^2)^2*H[0, 1, 1, x])/
           (27*(-1 + x^2)^2)) - (8192*nh*(1 + x^2)^2*H[0, -1, 0, 1, x])/
         (27*(-1 + x^2)^2) + (2048*nh*(1 + x^2)^2*H[0, 0, -1, -1, x])/
         (3*(-1 + x^2)^2) - (2048*nh*(1 + x^2)^2*H[0, 0, -1, 1, x])/
         (3*(-1 + x^2)^2) + (256*nh*(31 + 249*x - 1055*x^2 + 4045*x^3 - 
           3597*x^4 + 1375*x^5 - 57*x^6 + 33*x^7)*H[0, 0, 0, -1, x])/
         (9*(-1 + x)^2*(1 + x)^5) - (256*nh*(73 + 478*x - 1654*x^2 + 
           6621*x^3 - 5725*x^4 + 2294*x^5 - 94*x^6 + 55*x^7)*
          H[0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x^2)^2) + 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2)) - 
      (768*nh*(1 + x^2)*H[0, 1, -1, -1, x])/(-1 + x^2) + 
      (256*nh*(1 + x^2)*H[0, 1, -1, 1, x])/(-1 + x^2) + 
      (256*nh*(1 + x^2)*H[0, 1, 1, -1, x])/(-1 + x^2) - 
      (256*nh*(1 + x^2)*H[0, 1, 1, 1, x])/(3*(-1 + x^2)) + 
      H[0, x]*((16*nh*(47688 + 224007*x + 647602*x^2 + 994790*x^3 + 
           647602*x^4 + 224007*x^5 + 47688*x^6))/(243*(-1 + x)*(1 + x)^5) + 
        ((1024*ln2*nh*(1 + 5*x + 4*x^2 + 5*x^3 + x^4))/(3*(-1 + x)*
            (1 + x)^3) - (4*nh*(-1049 - 18964*x - 6806*x^2 - 12788*x^3 - 
             70336*x^4 + 98388*x^5 + 74390*x^6 + 26548*x^7 + 8921*x^8))/
           (27*(-1 + x)^2*(1 + x)^6))*z2 - 
        (32*nh*(-184 + 2953*x - 25323*x^2 + 95134*x^3 - 76990*x^4 + 
           38283*x^5 + 4823*x^6 + 2776*x^7)*z2^2)/(135*(-1 + x)^2*
          (1 + x)^5) - (256*nh*(-214 - 1128*x + 3066*x^2 - 20335*x^3 + 
           25039*x^4 - 8643*x^5 + 2340*x^6 + 259*x^7)*z3)/
         (81*(-1 + x)^2*(1 + x)^5) + (128*nh*(1 + x^2)*H[1, x]^3)/
         (9*(-1 + x^2)) - (256*nh*(1 + 30*x - 168*x^2 + 461*x^3 - 168*x^4 + 
           30*x^5 + x^6)*H[0, -1, x]^2)/(9*(-1 + x)*(1 + x)^5) + 
        ((128*nh*(183 - 326*x + 2026*x^2 + 1190*x^3 - 8194*x^4 + 1190*x^5 + 
             2026*x^6 - 326*x^7 + 183*x^8))/(27*(-1 + x)^2*(1 + x)^6) - 
          (64*nh*(107 + 5*x + 2903*x^2 - 7075*x^3 + 8209*x^4 - 2093*x^5 + 
             481*x^6 + 55*x^7)*z2)/(27*(-1 + x)^2*(1 + x)^5))*H[0, 1, x] - 
        (256*nh*(27 - 52*x + 1267*x^2 - 2750*x^3 + 1267*x^4 - 52*x^5 + 
           27*x^6)*H[0, 1, x]^2)/(27*(-1 + x)*(1 + x)^5) + 
        H[1, x]^2*((64*nh*(37 + 104*x + 86*x^2 + 104*x^3 + 37*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (128*nh*(-25 + 31*x - 893*x^2 + 
             2659*x^3 - 2631*x^4 + 913*x^5 - 19*x^6 + 29*x^7)*z2)/
           (27*(-1 + x)^2*(1 + x)^5) + (512*nh*(1 + x^2)^2*H[0, -1, x])/
           (27*(-1 + x^2)^2) - (512*nh*(1 + x^2)^2*H[0, 1, x])/
           (27*(-1 + x^2)^2)) + H[0, -1, x]*
         ((256*nh*x*(394 - 955*x + 1890*x^2 - 955*x^3 + 394*x^4))/
           (27*(-1 + x)^2*(1 + x)^4) + (64*nh*(143 + 549*x - 145*x^2 + 
             4417*x^3 - 2023*x^4 + 1855*x^5 + 477*x^6 + 199*x^7)*z2)/
           (27*(-1 + x)^2*(1 + x)^5) + (256*nh*(77 - 168*x + 3747*x^2 - 
             8042*x^3 + 3747*x^4 - 168*x^5 + 77*x^6)*H[0, 1, x])/
           (27*(-1 + x)*(1 + x)^5)) + (128*nh*(50 + 2091*x - 8032*x^2 + 
           2091*x^3 + 50*x^4)*H[0, -1, -1, x])/(27*(1 + x)^4) - 
        (256*nh*(3 + 675*x - 4399*x^2 + 7186*x^3 - 4399*x^4 + 675*x^5 + 
           3*x^6)*H[0, -1, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
        (64*nh*(-274 + 4379*x - 37743*x^2 + 63726*x^3 - 36414*x^4 + 
           2501*x^5 + 2415*x^6 + 386*x^7)*H[0, 0, -1, x])/
         (27*(-1 + x)^2*(1 + x)^5) - (64*nh*(-317 + 2473*x - 26201*x^2 + 
           36261*x^3 - 18283*x^4 + 1871*x^5 + 1841*x^6 + 307*x^7)*
          H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
        (256*nh*(3 + 675*x - 4399*x^2 + 7186*x^3 - 4399*x^4 + 675*x^5 + 
           3*x^6)*H[0, 1, -1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
        (128*nh*(11 - 812*x + 5529*x^2 - 8944*x^3 + 5529*x^4 - 812*x^5 + 
           11*x^6)*H[0, 1, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
        H[1, x]*((64*nh*(127 + 890*x - 722*x^2 + 890*x^3 + 127*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (64*nh*(-13 - 1710*x + 10403*x^2 - 
             23516*x^3 + 13049*x^4 - 2166*x^5 + x^6)*z2)/
           (27*(-1 + x)*(1 + x)^5) - (256*nh*(-10 + 24*x - 440*x^2 + 
             1316*x^3 - 1309*x^4 + 445*x^5 - 21*x^6 + 11*x^7)*z3)/
           (27*(-1 + x)^2*(1 + x)^5) + (128*nh*(7 + 848*x - 3550*x^2 + 
             848*x^3 + 7*x^4)*H[0, -1, x])/(27*(1 + x)^4) + 
          (128*nh*(11 - 536*x + 2614*x^2 - 536*x^3 + 11*x^4)*H[0, 1, x])/
           (27*(1 + x)^4) - (512*nh*(1 + x^2)^2*H[0, -1, -1, x])/
           (27*(-1 + x^2)^2) - (512*nh*(1 + x^2)^2*H[0, -1, 1, x])/
           (27*(-1 + x^2)^2) - (512*nh*(7 - 8*x + 287*x^2 - 588*x^3 + 
             287*x^4 - 8*x^5 + 7*x^6)*H[0, 0, -1, x])/(9*(-1 + x)*
            (1 + x)^5) + (512*nh*(-23 + 39*x - 895*x^2 + 2611*x^3 - 
             2639*x^4 + 875*x^5 - 51*x^6 + 19*x^7)*H[0, 0, 1, x])/
           (27*(-1 + x)^2*(1 + x)^5) - (512*nh*(1 + x^2)^2*H[0, 1, -1, x])/
           (27*(-1 + x^2)^2) + (512*nh*(1 + x^2)^2*H[0, 1, 1, x])/
           (9*(-1 + x^2)^2)) + (4352*nh*(1 + x^2)^2*H[0, -1, -1, -1, x])/
         (27*(-1 + x^2)^2) - (1792*nh*(1 + x^2)^2*H[0, -1, -1, 1, x])/
         (27*(-1 + x^2)^2) - (256*nh*(43 - 251*x + 3135*x^2 - 7164*x^3 + 
           3135*x^4 - 251*x^5 + 43*x^6)*H[0, -1, 0, 1, x])/
         (27*(-1 + x)*(1 + x)^5) - (1792*nh*(1 + x^2)^2*H[0, -1, 1, -1, x])/
         (27*(-1 + x^2)^2) + (256*nh*(1 + x^2)^2*H[0, -1, 1, 1, x])/
         (3*(-1 + x^2)^2) + (256*nh*(-54 + 623*x - 6243*x^2 + 19492*x^3 - 
           19324*x^4 + 6363*x^5 - 551*x^6 + 78*x^7)*H[0, 0, -1, -1, x])/
         (27*(-1 + x)^2*(1 + x)^5) - (512*nh*(-29 + 332*x - 3328*x^2 + 
           10301*x^3 - 10245*x^4 + 3368*x^5 - 308*x^6 + 37*x^7)*
          H[0, 0, -1, 1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
        (128*nh*(-242 + 1251*x - 16375*x^2 + 48262*x^3 - 49760*x^4 + 
           15305*x^5 - 1893*x^6 + 28*x^7)*H[0, 0, 0, -1, x])/
         (27*(-1 + x)^2*(1 + x)^5) + (128*nh*(156 - 769*x + 10389*x^2 - 
           29940*x^3 + 31438*x^4 - 9319*x^5 + 1411*x^6 + 58*x^7)*
          H[0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
        (512*nh*(-29 + 332*x - 3328*x^2 + 10301*x^3 - 10245*x^4 + 3368*x^5 - 
           308*x^6 + 37*x^7)*H[0, 0, 1, -1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
        (2048*nh*(-4 - 11*x - 17*x^2 - 4*x^3 - 17*x^4 + 2*x^5 + 2*x^6 + x^7)*
          H[0, 0, 1, 1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
        (1792*nh*(1 + x^2)^2*H[0, 1, -1, -1, x])/(27*(-1 + x^2)^2) + 
        (256*nh*(1 + x^2)^2*H[0, 1, -1, 1, x])/(3*(-1 + x^2)^2) + 
        (256*nh*(1 + x^2)^2*H[0, 1, 1, -1, x])/(3*(-1 + x^2)^2) - 
        (1280*nh*(1 + x^2)^2*H[0, 1, 1, 1, x])/(9*(-1 + x^2)^2)) + 
      (20480*nh*(1 + x^2)^2*H[0, -1, -1, 0, 1, x])/(27*(-1 + x^2)^2) + 
      (1024*nh*(1 + x^2)^2*H[0, -1, 0, -1, -1, x])/(-1 + x^2)^2 + 
      (8192*nh*(1 + x^2)^2*H[0, -1, 0, -1, 1, x])/(27*(-1 + x^2)^2) + 
      (8192*nh*(1 + x^2)^2*H[0, -1, 0, 1, -1, x])/(27*(-1 + x^2)^2) - 
      (7168*nh*(1 + x^2)^2*H[0, -1, 0, 1, 1, x])/(27*(-1 + x^2)^2) - 
      (7168*nh*(1 + x^2)^2*H[0, -1, 1, 0, 1, x])/(27*(-1 + x^2)^2) + 
      (4096*nh*(1 + x^2)^2*H[0, 0, -1, -1, -1, x])/(3*(-1 + x^2)^2) + 
      (2048*nh*(1 + x^2)^2*H[0, 0, -1, -1, 1, x])/(3*(-1 + x^2)^2) - 
      (512*nh*(-16 + 216*x - 2031*x^2 + 6929*x^3 - 6383*x^4 + 2421*x^5 + 
         18*x^6 + 94*x^7)*H[0, 0, -1, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
      (256*nh*(-127 + 778*x - 9270*x^2 + 29155*x^3 - 28399*x^4 + 9810*x^5 - 
         454*x^6 + 235*x^7)*H[0, 0, -1, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
      (2048*nh*(1 + x^2)^2*H[0, 0, -1, 1, -1, x])/(3*(-1 + x^2)^2) - 
      (16384*nh*(1 + x^2)^2*H[0, 0, -1, 1, 1, x])/(27*(-1 + x^2)^2) - 
      (256*nh*(-1 + 681*x - 5117*x^2 + 17903*x^3 - 16363*x^4 + 6217*x^5 - 
         21*x^6 + 221*x^7)*H[0, 0, 0, -1, -1, x])/(9*(-1 + x)^2*(1 + x)^5) + 
      (512*nh*(-85 + 1055*x - 10280*x^2 + 33216*x^3 - 31970*x^4 + 11170*x^5 - 
         521*x^6 + 263*x^7)*H[0, 0, 0, -1, 1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
      (128*nh*(382 - 1433*x + 22027*x^2 - 62040*x^3 + 66436*x^4 - 18887*x^5 + 
         3317*x^6 + 246*x^7)*H[0, 0, 0, 0, -1, x])/(27*(-1 + x)^2*
        (1 + x)^5) - (128*nh*(268 - 937*x + 15063*x^2 - 41794*x^3 + 
         45406*x^4 - 12483*x^5 + 2485*x^6 + 248*x^7)*H[0, 0, 0, 0, 1, x])/
       (27*(-1 + x)^2*(1 + x)^5) + (512*nh*(-85 + 1055*x - 10280*x^2 + 
         33216*x^3 - 31970*x^4 + 11170*x^5 - 521*x^6 + 263*x^7)*
        H[0, 0, 0, 1, -1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
      (256*nh*(-119 + 1162*x - 12076*x^2 + 38919*x^3 - 37771*x^4 + 
         12896*x^5 - 670*x^6 + 283*x^7)*H[0, 0, 0, 1, 1, x])/
       (27*(-1 + x)^2*(1 + x)^5) + (2048*nh*(1 + x^2)^2*
        H[0, 0, 1, -1, -1, x])/(3*(-1 + x^2)^2) - 
      (2048*nh*(1 + x^2)^2*H[0, 0, 1, -1, 1, x])/(27*(-1 + x^2)^2) + 
      (256*nh*(-81 + 544*x - 6302*x^2 + 19937*x^3 - 19405*x^4 + 6682*x^5 - 
         316*x^6 + 157*x^7)*H[0, 0, 1, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^5) - 
      (256*nh*(-84 + 433*x - 5539*x^2 + 17324*x^3 - 17016*x^4 + 5759*x^5 - 
         301*x^6 + 128*x^7)*H[0, 0, 1, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^5) + 
      (4096*nh*(1 + x^2)^2*H[0, 0, 1, 1, -1, x])/(9*(-1 + x^2)^2) - 
      (2048*nh*(1 + x^2)^2*H[0, 0, 1, 1, 1, x])/(9*(-1 + x^2)^2) + 
      (7168*nh*(1 + x^2)^2*H[0, 1, 0, 1, -1, x])/(27*(-1 + x^2)^2) - 
	     (4096*nh*(1 + x^2)^2*H[0, 1, 0, 1, 1, x])/(27*(-1 + x^2)^2)) ;

FV2ct = (4*as4Pi*CF*x*H[0, x])/(-1 + x^2) + 
    as4Pi^2*(CF*nh*TF*((272*x)/(3*(1 + x)^2) - (16*x*(1 + 36*x + x^2)*z2)/
         (1 + x)^4 + ((-8*x*(25 - 322*x + 25*x^2))/(9*(-1 + x)*(1 + x)^3) + 
          (192*x^3*z2)/((-1 + x)*(1 + x)^5))*H[0, x] + 
        (8*x*(1 - 20*x + x^2)*H[0, x]^2)/(3*(1 + x)^4) + 
        (32*x^3*H[0, x]^3)/((-1 + x)*(1 + x)^5)) + 
      CF*nl*TF*((16*x*z2)/(3*(-1 + x^2)) + (200*x*H[0, x])/(9 - 9*x^2) + 
        (32*x*H[-1, x]*H[0, x])/(3*(-1 + x^2)) + (8*x*H[0, x]^2)/
         (3 - 3*x^2) + (32*x*H[0, -1, x])/(3 - 3*x^2)) + 
      CF^2*(((-192*ln2*x)/(1 + x)^2 + (4*x*(-15 - 173*x + 323*x^2 + x^3))/
           ((-1 + x)*(1 + x)^4))*z2 - (96*x^2*(11 - 77*x + 109*x^2 - 77*x^3 + 
           11*x^4)*z2^2)/(5*(-1 + x)^3*(1 + x)^5) + 
        (16*x*(1 - 52*x + 62*x^2 - 52*x^3 + x^4)*z3)/((-1 + x)^2*(1 + x)^4) + 
        (4*x^2*(1 - x + x^2)*(1 + 4*x + x^2)*H[0, x]^4)/
         (3*(-1 + x)^3*(1 + x)^5) + ((-8*x*H[0, x])/(-1 + x^2) + 
          (8*(x + x^3)*H[0, x]^2)/(-1 + x^2)^2)/ep + 
        H[-1, x]*((48*x*(5 - 12*x + 26*x^2 - 12*x^3 + 5*x^4)*z2)/
           ((-1 + x)^2*(1 + x)^4) - (24*x*(13 - 38*x + 13*x^2)*H[0, x])/
           ((-1 + x)*(1 + x)^3) - (8*x*(1 - 64*x + 122*x^2 - 64*x^3 + x^4)*
            H[0, x]^2)/((-1 + x)^2*(1 + x)^4)) + 
        H[0, x]^3*((-8*x*(-3 - x + x^2 - 23*x^3 + 46*x^4 + 8*x^5))/
           (3*(-1 + x)^2*(1 + x)^5) - (64*x^2*(1 - x + x^2)*H[1, x])/
           ((-1 + x)*(1 + x)^5)) + ((24*x*(13 - 38*x + 13*x^2))/
           ((-1 + x)*(1 + x)^3) + (192*x^2*(1 - 8*x + x^2)*(1 - x + x^2)*z2)/
           ((-1 + x)^3*(1 + x)^5))*H[0, -1, x] + 
        ((-128*x*(1 - x + x^2))/((-1 + x)*(1 + x)^3) + 
          (384*x^2*(1 - x + x^2)*z2)/((-1 + x)*(1 + x)^5))*H[0, 1, x] + 
        H[0, x]^2*((2*x*(17 - 54*x + 256*x^2 - 314*x^3 + 127*x^4))/
           ((-1 + x)^2*(1 + x)^4) - (32*x^2*(2 - 10*x + 9*x^2 - 10*x^3 + 
             2*x^4)*z2)/((-1 + x)^3*(1 + x)^5) - 
          (16*x*(1 + 47*x - 88*x^2 + 47*x^3 + x^4)*H[1, x])/
           ((-1 + x)^2*(1 + x)^4) - (32*x^2*(7 - 31*x + 50*x^2 - 31*x^3 + 
             7*x^4)*H[0, -1, x])/((-1 + x)^3*(1 + x)^5) + 
          (32*x^2*(11 - 41*x + 11*x^2)*H[0, 1, x])/((-1 + x)*(1 + x)^5)) - 
        (80*x*(1 - 52*x + 98*x^2 - 52*x^3 + x^4)*H[0, 0, -1, x])/
         ((-1 + x)^2*(1 + x)^4) + (32*x*(1 - 67*x + 140*x^2 - 67*x^3 + x^4)*
          H[0, 0, 1, x])/((-1 + x)^2*(1 + x)^4) + 
        H[0, x]*((-62*x)/(-1 + x^2) - (16*x*(3 - 4*x + 22*x^2 - 2*x^3 + 
             43*x^4 + 14*x^5)*z2)/((-1 + x)^2*(1 + x)^5) + 
          (448*x^2*(1 - x + x^2)*z3)/((-1 + x)*(1 + x)^5) + 
          ((128*x*(1 - x + x^2))/((-1 + x)*(1 + x)^3) - 
            (384*x^2*(1 - x + x^2)*z2)/((-1 + x)*(1 + x)^5))*H[1, x] + 
          (48*x*(1 - 54*x + 102*x^2 - 54*x^3 + x^4)*H[0, -1, x])/
           ((-1 + x)^2*(1 + x)^4) + (1824*x^2*H[0, 1, x])/(1 + x)^4 + 
          (64*x^2*(19 - 73*x + 19*x^2)*H[0, 0, -1, x])/((-1 + x)*(1 + x)^5) - 
          (512*x^2*(2 - 11*x + 2*x^2)*H[0, 0, 1, x])/((-1 + x)*(1 + x)^5)) - 
        (384*x^2*(6 - 40*x + 67*x^2 - 40*x^3 + 6*x^4)*H[0, 0, 0, -1, x])/
         ((-1 + x)^3*(1 + x)^5) + (1344*x^2*(1 - 7*x + x^2)*H[0, 0, 0, 1, x])/
         ((-1 + x)*(1 + x)^5)) + CA*CF*((12*x)/(1 + x)^2 + 
        ((96*ln2*x)/(1 + x)^2 - (4*x*(61 - 460*x + 732*x^2 - 620*x^3 + 
             143*x^4))/(3*(-1 + x)^2*(1 + x)^4))*z2 - 
        (24*x^2*(46 - 135*x + 224*x^2 - 135*x^3 + 46*x^4)*z2^2)/
         (5*(-1 + x)^3*(1 + x)^5) + (16*x*(5 - 71*x + 5*x^2)*z3)/(1 + x)^4 - 
        (2*x^2*(1 - x + x^2)*(1 + 4*x + x^2)*H[0, x]^4)/
         (3*(-1 + x)^3*(1 + x)^5) + H[-1, x]*
         ((-24*x*(5 - 12*x + 26*x^2 - 12*x^3 + 5*x^4)*z2)/
           ((-1 + x)^2*(1 + x)^4) - (8*x*(5 - 8*x + 5*x^2)*H[0, x])/
           (3*(-1 + x)*(1 + x)^3) - (4*x*(15 - 140*x + 254*x^2 - 140*x^3 + 
             15*x^4)*H[0, x]^2)/((-1 + x)^2*(1 + x)^4)) + 
        H[0, x]^3*((4*x^2*(-8 + 91*x - 356*x^2 + 382*x^3 - 176*x^4 + 19*x^5))/
           (3*(-1 + x)^3*(1 + x)^5) - (32*x^2*(3 - 8*x + 3*x^2)*H[1, x])/
           ((-1 + x)*(1 + x)^5)) + ((8*x*(5 - 8*x + 5*x^2))/
           (3*(-1 + x)*(1 + x)^3) - (96*x^2*(1 - 8*x + x^2)*(1 - x + x^2)*z2)/
           ((-1 + x)^3*(1 + x)^5))*H[0, -1, x] + 
        ((48*(-1 + x)*x)/(1 + x)^3 + (192*x^2*(3 - 8*x + 3*x^2)*z2)/
           ((-1 + x)*(1 + x)^5))*H[0, 1, x] + H[0, x]^2*
         ((-2*x*(-1 + 64*x - 240*x^2 + 8*x^3 + 25*x^4))/(3*(-1 + x)^2*
            (1 + x)^4) - (8*x^2*(8 - 31*x + 60*x^2 - 31*x^3 + 8*x^4)*z2)/
           ((-1 + x)^3*(1 + x)^5) + (16*x*(2 + x + 2*x^2)*H[1, x])/
           (1 + x)^4 - (16*x^2*(17 - 71*x + 106*x^2 - 71*x^3 + 17*x^4)*
            H[0, -1, x])/((-1 + x)^3*(1 + x)^5) + 
          (80*x^2*(5 - 8*x + 5*x^2)*H[0, 1, x])/((-1 + x)*(1 + x)^5)) - 
        (8*x*(23 - 156*x + 254*x^2 - 156*x^3 + 23*x^4)*H[0, 0, -1, x])/
         ((-1 + x)^2*(1 + x)^4) + (32*x*(2 + 13*x + 2*x^2)*H[0, 0, 1, x])/
         (1 + x)^4 + H[0, x]*((2*x*(173 + 670*x + 173*x^2))/
           (9*(-1 + x)*(1 + x)^3) + (8*x^2*(-46 + 159*x - 356*x^2 + 314*x^3 - 
             138*x^4 + 19*x^5)*z2)/((-1 + x)^3*(1 + x)^5) + 
          (32*x^2*(17 - 47*x + 17*x^2)*z3)/((-1 + x)*(1 + x)^5) + 
          ((-48*(-1 + x)*x)/(1 + x)^3 - (192*x^2*(3 - 8*x + 3*x^2)*z2)/
             ((-1 + x)*(1 + x)^5))*H[1, x] + 
          (8*x*(19 - 148*x + 254*x^2 - 148*x^3 + 19*x^4)*H[0, -1, x])/
           ((-1 + x)^2*(1 + x)^4) - (32*x*(2 + 7*x + 2*x^2)*H[0, 1, x])/
           (1 + x)^4 + (32*x^2*(41 - 62*x + 41*x^2)*H[0, 0, -1, x])/
           ((-1 + x)*(1 + x)^5) - (128*x^2*(8 - 5*x + 8*x^2)*H[0, 0, 1, x])/
           ((-1 + x)*(1 + x)^5)) - (96*x^2*(24 - 73*x + 100*x^2 - 73*x^3 + 
           24*x^4)*H[0, 0, 0, -1, x])/((-1 + x)^3*(1 + x)^5) + 
        (96*x^2*(13 + 4*x + 13*x^2)*H[0, 0, 0, 1, x])/
         ((-1 + x)*(1 + x)^5))) + 
    as4Pi^3*((-2048*li4half*nh*x)/(9*(1 + x)^2) - (256*ln2^4*nh*x)/
       (27*(1 + x)^2) + (12224*nh^2*x)/(81*(1 + x)^2) - 
      (176*nh*x*(2221 + 4058*x + 2221*x^2))/(243*(1 + x)^4) + 
      ((1024*ln2*nh^2*x*(1 + 22*x + x^2))/(9*(1 + x)^4) + 
        (128*nh^2*x*(-10 + 702*x - 963*x^2 + 47*x^3))/
         (81*(-1 + x)*(1 + x)^4))*z2 - (256*nh^2*x^3*z2^2)/
       (15*(-1 + x)*(1 + x)^5) - (64*nh*x*(2210 - 45864*x + 143509*x^2 - 
         209588*x^3 + 146744*x^4 - 47896*x^5 + 1645*x^6)*z2^2)/
       (135*(-1 + x)^3*(1 + x)^5) - (128*nh^2*x*(-17 - 255*x + 249*x^2 + 
         15*x^3)*z3)/(27*(-1 + x)*(1 + x)^4) - 
      (256*nh*x*(-139 - 4420*x + 369*x^2 + 11188*x^3 - 1769*x^4 - 4760*x^5 + 
         347*x^6)*z3)/(27*(-1 + x)^2*(1 + x)^6) + 
      z2*((-1024*ln2^2*nh*x)/(9*(1 + x)^2) - 
        (512*ln2*nh*x*(73 + 1186*x + 243*x^2 - 3020*x^3 + 243*x^4 + 
           1186*x^5 + 73*x^6))/(9*(-1 + x)^2*(1 + x)^6) - 
        (16*nh*x*(-4877 - 228484*x + 51907*x^2 + 491256*x^3 - 140335*x^4 - 
           289268*x^5 + 8441*x^6))/(81*(-1 + x)^2*(1 + x)^6) + 
        (512*nh*x^2*(199 - 795*x + 1237*x^2 - 795*x^3 + 199*x^4)*z3)/
         (27*(-1 + x)^3*(1 + x)^5)) - 
      (256*nh*x^2*(1464 - 6176*x + 9437*x^2 - 6176*x^3 + 1464*x^4)*z5)/
       (9*(-1 + x)^3*(1 + x)^5) + (64*nh^2*x*H[0, x])/(ep^2*(27 - 27*x^2)) + 
      (128*nh^2*x*H[-1, x]^2*H[0, x])/(27 - 27*x^2) + 
      (512*nh*(x + x^3)*H[-1, x]^3*H[0, x])/(9*(-1 + x)*(1 + x)^3) + 
      (32*nh^2*x*(-7 + 68*x - 54*x^2 - 252*x^3 + 9*x^4)*H[0, x]^3)/
       (81*(-1 + x)*(1 + x)^5) + (64*nh^2*x^3*H[0, x]^4)/
       (3*(-1 + x)*(1 + x)^5) - (32*nh*x^2*(1 - x + x^2)*(3 - 4*x + 3*x^2)*
        H[0, x]^5)/(405*(-1 + x)^3*(1 + x)^5) + 
      ((128*nh*x)/(3*(1 + x)^2) - (128*nh*(x + x^3)*H[0, x])/
         (3*(-1 + x)*(1 + x)^3))/ep^3 + H[0, x]^4*
       ((16*nh*x*(-83 - 132*x - 2510*x^2 + 3204*x^3 + 753*x^4 - 1868*x^5 + 
           124*x^6))/(81*(-1 + x)^3*(1 + x)^5) - 
        (64*nh*x^2*(209 - 927*x + 1430*x^2 - 927*x^3 + 209*x^4)*H[1, x])/
         (81*(-1 + x)^3*(1 + x)^5)) + 
      (1024*nh*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4)*z2*H[-1, 1, x])/
       (9*(-1 + x)^2*(1 + x)^4) + ((-128*nh^2*x*(37 - 298*x + 37*x^2))/
         (81*(-1 + x)*(1 + x)^3) - (4096*nh^2*x^3*z2)/(3*(-1 + x)*(1 + x)^5))*
       H[0, -1, x] + (128*nh*x*(447 - 6124*x + 10966*x^2 - 6124*x^3 + 
         447*x^4)*H[0, -1, x]^2)/(27*(-1 + x)^2*(1 + x)^4) + 
      ((2176*nh^2*x)/(27*(1 + x)^2) - (64*nh^2*x*(-7 - 213*x + 207*x^2 + 
           5*x^3)*z2)/(27*(-1 + x)*(1 + x)^4) + 
        ((-64*nh^2*x*(37 - 298*x + 37*x^2))/(81*(-1 + x)*(1 + x)^3) + 
          (512*nh^2*x^3*z2)/(3*(-1 + x)*(1 + x)^5))*H[0, x] + 
        (128*nh^2*x*H[-1, x]*H[0, x])/(27*(-1 + x^2)) + 
        (32*nh^2*x*(-3 + 39*x - 45*x^2 + x^3)*H[0, x]^2)/
         (27*(-1 + x)*(1 + x)^4) + (256*nh^2*x^3*H[0, x]^3)/
         (9*(-1 + x)*(1 + x)^5) + (128*nh^2*x*H[0, -1, x])/(27 - 27*x^2))/
       ep + H[-1, x]*((-128*nh^2*x*(-5 + 129*x - 123*x^2 + 7*x^3)*z2)/
         (27*(-1 + x)*(1 + x)^4) + ((128*nh^2*x*(37 - 298*x + 37*x^2))/
           (81*(-1 + x)*(1 + x)^3) + (1024*nh^2*x^3*z2)/
           (3*(-1 + x)*(1 + x)^5))*H[0, x] - 
        (64*nh^2*x*(-3 + 39*x - 45*x^2 + x^3)*H[0, x]^2)/
         (27*(-1 + x)*(1 + x)^4) + (512*nh^2*x^3*H[0, x]^3)/
         (9*(-1 + x)*(1 + x)^5) + (256*nh^2*x*H[0, -1, x])/(27*(-1 + x^2))) + 
      H[-1, x]^2*((128*nh*x*(5 - 56*x + 118*x^2 - 56*x^3 + 17*x^4)*z2)/
         (9*(-1 + x)^2*(1 + x)^4) + (128*nh*x*(521 - 1158*x + 521*x^2)*
          H[0, x])/(27*(-1 + x)*(1 + x)^3) + 
        (64*nh*x*(305 - 3576*x + 6590*x^2 - 3576*x^3 + 269*x^4)*H[0, x]^2)/
         (27*(-1 + x)^2*(1 + x)^4) - (512*nh*(x + x^3)*H[0, -1, x])/
         (3*(-1 + x)*(1 + x)^3)) + ((4672*nh*x)/(27*(1 + x)^2) + 
        (128*nh*(x + x^3)*z2)/(3*(-1 + x)*(1 + x)^3) - 
        (128*nh*x*(18 - 73*x + 18*x^2)*H[0, x])/(27*(-1 + x)*(1 + x)^3) + 
        (256*nh*(x + x^3)*H[-1, x]*H[0, x])/(3*(-1 + x)*(1 + x)^3) - 
        (64*nh*x*(-17 + x - 17*x^2 + x^3)*H[0, x]^2)/(27*(-1 + x)^2*
          (1 + x)^3) - (256*nh*(x + x^3)*H[0, -1, x])/(3*(-1 + x)*(1 + x)^3))/
       ep^2 + (512*nh*x*(6 - 59*x + 6*x^2)*H[0, 1, x]^2)/(9*(1 + x)^4) + 
      H[0, x]^2*((64*nh^2*x*(-43 + 255*x + 6*x^2 + 6*x^3))/
         (81*(-1 + x)*(1 + x)^4) + (256*nh^2*x^3*z2)/(3*(-1 + x)*(1 + x)^5) + 
        (256*nh^2*x*(1 - 20*x + x^2)*H[1, x])/(27*(1 + x)^4) - 
        (1024*nh^2*x^3*H[0, -1, x])/(3*(-1 + x)*(1 + x)^5) + 
        (1024*nh^2*x^3*H[0, 1, x])/(3*(-1 + x)*(1 + x)^5)) + 
      H[0, x]^3*((64*nh*x*(-118 - 214*x - 211*x^2 + 3035*x^3 - 6482*x^4 + 
           526*x^5 + 235*x^6 + 317*x^7))/(81*(-1 + x)^3*(1 + x)^6) - 
        (128*nh*x^2*(308 - 1353*x + 2084*x^2 - 1353*x^3 + 308*x^4)*z2)/
         (81*(-1 + x)^3*(1 + x)^5) - (256*nh*x*(118 - 2456*x + 7287*x^2 - 
           9190*x^3 + 5164*x^4 - 1170*x^5 + 31*x^6)*H[1, x])/
         (81*(-1 + x)^3*(1 + x)^5) + (2560*nh*x^2*(7 - 16*x + 7*x^2)*
          H[1, x]^2)/(27*(-1 + x)*(1 + x)^5) - 
        (256*nh*x^2*(1255 - 5387*x + 8238*x^2 - 5387*x^3 + 1255*x^4)*
          H[0, -1, x])/(81*(-1 + x)^3*(1 + x)^5) + 
        (256*nh*x^2*(936 - 3967*x + 6052*x^2 - 3967*x^3 + 936*x^4)*
          H[0, 1, x])/(81*(-1 + x)^3*(1 + x)^5)) + 
      (256*nh^2*x*H[0, -1, -1, x])/(27 - 27*x^2) + 
      ((256*nh*x*(521 - 1158*x + 521*x^2))/(27*(-1 + x)*(1 + x)^3) + 
        (1024*nh*x^2*(5 - 53*x + 70*x^2 - 53*x^3 + 5*x^4)*z2)/
         (9*(-1 + x)^3*(1 + x)^5))*H[0, -1, -1, x] + 
      ((-512*nh*x*(5 + 22*x + 5*x^2))/(9*(-1 + x)*(1 + x)^3) - 
        (1024*nh*x^2*(71 - 321*x + 494*x^2 - 321*x^3 + 71*x^4)*z2)/
         (9*(-1 + x)^3*(1 + x)^5))*H[0, -1, 1, x] + 
      (128*nh^2*x*(-3 + 39*x - 45*x^2 + x^3)*H[0, 0, -1, x])/
       (27*(-1 + x)*(1 + x)^4) + 
      ((128*nh*x*(643 - 2168*x - 157*x^2 + 696*x^3 - 3159*x^4 - 2016*x^5 + 
           1745*x^6))/(27*(-1 + x)^2*(1 + x)^6) + 
        (4096*nh*x^2*(2 - 33*x + 53*x^2 - 33*x^3 + 2*x^4)*z2)/
         (27*(-1 + x)^3*(1 + x)^5))*H[0, 0, -1, x] + 
      (512*nh^2*x*(1 - 20*x + x^2)*H[0, 0, 1, x])/(27*(1 + x)^4) + 
      ((-256*nh*x*(187 - 2308*x - 1919*x^2 + 3888*x^3 - 1527*x^4 - 2052*x^5 + 
           227*x^6))/(27*(-1 + x)^2*(1 + x)^6) - 
        (512*nh*x^2*(1 - 69*x + 106*x^2 - 69*x^3 + x^4)*z2)/
         (27*(-1 + x)^3*(1 + x)^5))*H[0, 0, 1, x] + 
      H[0, x]*((-160*nh^2*x*(221 - 770*x + 221*x^2))/(243*(-1 + x)*
          (1 + x)^3) + (32*nh^2*x*(-5 - 20*x - 102*x^2 - 340*x^3 + 11*x^4)*
          z2)/(27*(-1 + x)*(1 + x)^5) - (1024*nh^2*x^3*z3)/
         (3*(-1 + x)*(1 + x)^5) - (512*nh^2*x*(1 - 20*x + x^2)*H[0, 1, x])/
         (27*(1 + x)^4) + (2048*nh^2*x^3*H[0, 0, -1, x])/
         (3*(-1 + x)*(1 + x)^5) - (4096*nh^2*x^3*H[0, 0, 1, x])/
         (3*(-1 + x)*(1 + x)^5)) + H[0, -1, x]*
       ((32*nh*x*(3491 - 16088*x - 54518*x^2 - 16088*x^3 + 3491*x^4))/
         (81*(-1 + x)*(1 + x)^5) + ((4096*ln2*nh*x^3*(2 - 5*x + 2*x^2))/
           (9*(-1 + x)^3*(1 + x)^5) - (256*nh*x*(-83 + 216*x - 4126*x^2 + 
             5244*x^3 + 281*x^4 - 2352*x^5 + 124*x^6))/(27*(-1 + x)^3*
            (1 + x)^5))*z2 - (1024*nh*x^2*(316 - 1373*x + 2097*x^2 - 
           1373*x^3 + 316*x^4)*z3)/(27*(-1 + x)^3*(1 + x)^5) - 
        (512*nh*x*(109 - 1262*x + 2310*x^2 - 1262*x^3 + 109*x^4)*H[0, 1, x])/
         (27*(-1 + x)^2*(1 + x)^4) - (4096*nh*x^2*(1 - 29*x + 51*x^2 - 
           29*x^3 + x^4)*H[0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
        (1024*nh*x^2*(313 - 1406*x + 2190*x^2 - 1406*x^3 + 313*x^4)*
          H[0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^5)) + 
      H[0, 1, x]*((512*nh*x*(33 - 215*x + 33*x^2))/(27*(-1 + x)*(1 + x)^3) + 
        ((4096*ln2*nh*x^3*(2 - 5*x + 2*x^2))/(9*(-1 + x)^3*(1 + x)^5) + 
          (512*nh*x*(59 - 1593*x + 5836*x^2 - 9190*x^3 + 6615*x^4 - 
             2033*x^5 + 90*x^6))/(27*(-1 + x)^3*(1 + x)^5))*z2 - 
        (512*nh*x^2*(519 - 2074*x + 3112*x^2 - 2074*x^3 + 519*x^4)*z3)/
         (27*(-1 + x)^3*(1 + x)^5) + (1024*nh*x^2*(1887 - 8017*x + 
           12250*x^2 - 8017*x^3 + 1887*x^4)*H[0, 0, -1, x])/
         (27*(-1 + x)^3*(1 + x)^5) - (1024*nh*x^2*(945 - 4060*x + 6226*x^2 - 
           4060*x^3 + 945*x^4)*H[0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^5)) + 
      ((-512*nh*x*(5 + 22*x + 5*x^2))/(9*(-1 + x)*(1 + x)^3) - 
        (1024*nh*x^2*(71 - 313*x + 474*x^2 - 313*x^3 + 71*x^4)*z2)/
         (9*(-1 + x)^3*(1 + x)^5))*H[0, 1, -1, x] + 
      ((512*nh*x*(5 + 22*x + 5*x^2))/(27*(-1 + x)*(1 + x)^3) + 
        (10240*nh*x^2*(7 - 16*x + 7*x^2)*z2)/(9*(-1 + x)*(1 + x)^5))*
       H[0, 1, 1, x] + H[0, x]^2*((8*nh*x*(-1851 + 28944*x + 66801*x^2 - 
           3664*x^3 - 11105*x^4 + 11072*x^5 + 1963*x^6))/
         (81*(-1 + x)^2*(1 + x)^6) - (32*nh*x*(-95 + 1112*x + 11141*x^2 - 
           39168*x^3 + 41955*x^4 - 17840*x^5 + 703*x^6)*z2)/
         (27*(-1 + x)^3*(1 + x)^5) + (128*nh*x^2*(319 - 1368*x + 2086*x^2 - 
           1368*x^3 + 319*x^4)*z3)/(27*(-1 + x)^3*(1 + x)^5) - 
        (512*nh*x*(7 - 126*x + 223*x^2 - 126*x^3 + 7*x^4)*H[1, x]^2)/
         (27*(-1 + x)^2*(1 + x)^4) + (64*nh*x*(-857 + 15096*x - 33901*x^2 + 
           27816*x^3 - 6883*x^4 - 648*x^5 + 289*x^6)*H[0, -1, x])/
         (27*(-1 + x)^3*(1 + x)^5) + (256*nh*x*(151 - 2805*x + 7842*x^2 - 
           8970*x^3 + 4897*x^4 - 1117*x^5 + 6*x^6)*H[0, 1, x])/
         (27*(-1 + x)^3*(1 + x)^5) + H[1, x]*
         ((-128*nh*x*(151 - 932*x - 475*x^2 + 3600*x^3 - 867*x^4 - 1188*x^5 + 
             111*x^6))/(27*(-1 + x)^2*(1 + x)^6) + 
          (256*nh*x^2*(629 - 2647*x + 4050*x^2 - 2647*x^3 + 629*x^4)*z2)/
           (27*(-1 + x)^3*(1 + x)^5) + (512*nh*x^2*(209 - 911*x + 1402*x^2 - 
             911*x^3 + 209*x^4)*H[0, -1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
          (1024*nh*x^2*(1 + 5*x + x^2)*H[0, 1, x])/(27*(-1 + x)*(1 + x)^5)) + 
        (512*nh*x^2*(837 - 3565*x + 5446*x^2 - 3565*x^3 + 837*x^4)*
          H[0, -1, -1, x])/(27*(-1 + x)^3*(1 + x)^5) - 
        (512*nh*x^2*(104 - 439*x + 668*x^2 - 439*x^3 + 104*x^4)*
          H[0, -1, 1, x])/(9*(-1 + x)^3*(1 + x)^5) + 
        (256*nh*x^2*(2609 - 11056*x + 16866*x^2 - 11056*x^3 + 2609*x^4)*
          H[0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^5) - 
        (256*nh*x^2*(1661 - 6977*x + 10618*x^2 - 6977*x^3 + 1661*x^4)*
          H[0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^5) - 
        (512*nh*x^2*(104 - 439*x + 668*x^2 - 439*x^3 + 104*x^4)*
          H[0, 1, -1, x])/(9*(-1 + x)^3*(1 + x)^5) - 
        (512*nh*x^2*(321 - 1378*x + 2110*x^2 - 1378*x^3 + 321*x^4)*
          H[0, 1, 1, x])/(27*(-1 + x)^3*(1 + x)^5)) - 
      (1024*nh*(x + x^3)*H[0, -1, -1, -1, x])/(3*(-1 + x)*(1 + x)^3) + 
      (1024*nh*x*(23 - 194*x + 376*x^2 - 194*x^3 + 23*x^4)*H[0, -1, 0, 1, x])/
       (27*(-1 + x)^2*(1 + x)^4) + (256*nh*x*(185 - 3888*x + 6446*x^2 - 
         3888*x^3 + 149*x^4)*H[0, 0, -1, -1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
      (1024*nh*x*(38 - 963*x + 1592*x^2 - 963*x^3 + 38*x^4)*
        H[0, 0, -1, 1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
      (1024*nh^2*x^3*H[0, 0, 0, -1, x])/(3*(-1 + x)*(1 + x)^5) + 
      (128*nh*x*(-1279 + 25584*x - 78049*x^2 + 75672*x^3 - 19597*x^4 - 
         10032*x^5 + 549*x^6)*H[0, 0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
      (2048*nh^2*x^3*H[0, 0, 0, 1, x])/((-1 + x)*(1 + x)^5) - 
      (512*nh*x*(-211 + 4298*x - 8829*x^2 + 3400*x^3 + 2861*x^4 - 2766*x^5 + 
         155*x^6)*H[0, 0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
      nl*((12224*nh*x)/(81*(1 + x)^2) + ((1024*ln2*nh*x*(1 + 22*x + x^2))/
           (9*(1 + x)^4) + (128*nh*x*(11 + 277*x - 278*x^2 + 30*x^3))/
           (27*(-1 + x)*(1 + x)^4))*z2 - (256*nh*x^3*z2^2)/
         (15*(-1 + x)*(1 + x)^5) - (512*nh*x*(-6 - 69*x + 57*x^2 + 2*x^3)*z3)/
         (27*(-1 + x)*(1 + x)^4) + (128*nh*x*H[0, x])/(ep^2*(27 - 27*x^2)) + 
        (1024*nh*x*H[-1, x]^2*H[0, x])/(27 - 27*x^2) + 
        (64*nh*x*(-7 + 20*x - 48*x^2 - 140*x^3 + x^4)*H[0, x]^3)/
         (81*(-1 + x)*(1 + x)^5) + (64*nh*x^3*H[0, x]^4)/
         (3*(-1 + x)*(1 + x)^5) + ((-128*nh*x*(41 - 42*x + 41*x^2))/
           (27*(-1 + x)*(1 + x)^3) - (4096*nh*x^3*z2)/(3*(-1 + x)*(1 + x)^5))*
         H[0, -1, x] + ((2176*nh*x)/(27*(1 + x)^2) - 
          (128*nh*x*(-5 - 111*x + 99*x^2 + x^3)*z2)/(27*(-1 + x)*(1 + x)^4) + 
          ((-128*nh*x*(37 - 112*x + 37*x^2))/(81*(-1 + x)*(1 + x)^3) + 
            (512*nh*x^3*z2)/(3*(-1 + x)*(1 + x)^5))*H[0, x] + 
          (512*nh*x*H[-1, x]*H[0, x])/(27*(-1 + x^2)) - 
          (64*nh*x*(3 - 15*x + 27*x^2 + x^3)*H[0, x]^2)/(27*(-1 + x)*
            (1 + x)^4) + (256*nh*x^3*H[0, x]^3)/(9*(-1 + x)*(1 + x)^5) + 
          (512*nh*x*H[0, -1, x])/(27 - 27*x^2))/ep + 
        H[-1, x]*((-256*nh*x*(1 + 75*x - 51*x^2 + 7*x^3)*z2)/
           (27*(-1 + x)*(1 + x)^4) + ((128*nh*x*(41 - 42*x + 41*x^2))/
             (27*(-1 + x)*(1 + x)^3) + (1024*nh*x^3*z2)/(3*(-1 + x)*
              (1 + x)^5))*H[0, x] + (128*nh*x*(5 - 9*x + 33*x^2 + 3*x^3)*
            H[0, x]^2)/(27*(-1 + x)*(1 + x)^4) + (512*nh*x^3*H[0, x]^3)/
           (9*(-1 + x)*(1 + x)^5) + (2048*nh*x*H[0, -1, x])/
           (27*(-1 + x^2))) + H[0, x]^2*
         ((-64*nh*x*(86 - 126*x + 123*x^2 + 37*x^3))/(81*(-1 + x)*
            (1 + x)^4) + (256*nh*x^3*z2)/(3*(-1 + x)*(1 + x)^5) + 
          (256*nh*x*(1 - 20*x + x^2)*H[1, x])/(27*(1 + x)^4) - 
          (1024*nh*x^3*H[0, -1, x])/(3*(-1 + x)*(1 + x)^5) + 
          (1024*nh*x^3*H[0, 1, x])/(3*(-1 + x)*(1 + x)^5)) + 
        (2048*nh*x*H[0, -1, -1, x])/(27 - 27*x^2) - 
        (256*nh*x*(5 - 9*x + 33*x^2 + 3*x^3)*H[0, 0, -1, x])/
         (27*(-1 + x)*(1 + x)^4) + (512*nh*x*(1 - 20*x + x^2)*H[0, 0, 1, x])/
         (27*(1 + x)^4) + H[0, x]*((-320*nh*x*(221 - 164*x + 221*x^2))/
           (243*(-1 + x)*(1 + x)^3) + (64*nh*x*(-5 - 20*x - 66*x^2 - 
             180*x^3 + 3*x^4)*z2)/(27*(-1 + x)*(1 + x)^5) - 
          (1024*nh*x^3*z3)/(3*(-1 + x)*(1 + x)^5) - 
          (512*nh*x*(1 - 20*x + x^2)*H[0, 1, x])/(27*(1 + x)^4) + 
          (2048*nh*x^3*H[0, 0, -1, x])/(3*(-1 + x)*(1 + x)^5) - 
          (4096*nh*x^3*H[0, 0, 1, x])/(3*(-1 + x)*(1 + x)^5)) - 
        (1024*nh*x^3*H[0, 0, 0, -1, x])/(3*(-1 + x)*(1 + x)^5) + 
        (2048*nh*x^3*H[0, 0, 0, 1, x])/((-1 + x)*(1 + x)^5)) + 
      ((-32*nh*x*(3583 + 9086*x + 3583*x^2))/(81*(1 + x)^4) + 
        ((512*ln2*nh*x)/(9*(1 + x)^2) - (64*nh*x*(-197 - 7626*x - 1589*x^2 + 
             18548*x^3 - 2967*x^4 - 7946*x^5 + 49*x^6))/(27*(-1 + x)^2*
            (1 + x)^6))*z2 - (128*nh*x^2*(590 - 2447*x + 3760*x^2 - 
           2447*x^3 + 590*x^4)*z2^2)/(45*(-1 + x)^3*(1 + x)^5) + 
        (256*nh*x*(40 - 937*x + 1616*x^2 - 937*x^3 + 58*x^4)*z3)/
         (27*(-1 + x)^2*(1 + x)^4) - (256*nh*x*(1 + x^2)*H[-1, x]^2*H[0, x])/
         (3*(-1 + x)*(1 + x)^3) - (32*nh*x^2*(1 - x + x^2)*(1 + 4*x + x^2)*
          H[0, x]^4)/(81*(-1 + x)^3*(1 + x)^5) + 
        H[0, x]^3*((64*nh*x*(-39 - 56*x - 284*x^2 - 1128*x^3 + 2871*x^4 - 
             1888*x^5 + 92*x^6))/(81*(-1 + x)^3*(1 + x)^5) - 
          (2560*nh*x^2*(7 - 16*x + 7*x^2)*H[1, x])/(27*(-1 + x)*(1 + x)^5)) + 
        ((128*nh*x*(143 - 318*x + 143*x^2))/(27*(-1 + x)*(1 + x)^3) - 
          (512*nh*x^2*(1 - 8*x + x^2)*(1 - x + x^2)*z2)/(9*(-1 + x)^3*
            (1 + x)^5))*H[0, -1, x] + H[-1, x]*
         ((-128*nh*x*(-1 - 12*x + 26*x^2 - 12*x^3 + 11*x^4)*z2)/
           (9*(-1 + x)^2*(1 + x)^4) - (128*nh*x*(143 - 318*x + 143*x^2)*
            H[0, x])/(27*(-1 + x)*(1 + x)^3) - 
          (64*nh*x*(161 - 1772*x + 3262*x^2 - 1772*x^3 + 125*x^4)*H[0, x]^2)/
           (27*(-1 + x)^2*(1 + x)^4) + (512*nh*x*(1 + x^2)*H[0, -1, x])/
           (3*(-1 + x)*(1 + x)^3)) + ((-256*nh*x*(5 + 22*x + 5*x^2))/
           (27*(-1 + x)*(1 + x)^3) + (5120*nh*x^2*(7 - 16*x + 7*x^2)*z2)/
           (9*(-1 + x)*(1 + x)^5))*H[0, 1, x] + 
        H[0, x]^2*((64*nh*x*(52 + 284*x + 669*x^2 - 680*x^3 + 274*x^4 + 
             316*x^5 + 205*x^6))/(27*(-1 + x)^2*(1 + x)^6) - 
          (128*nh*x^2*(104 - 439*x + 684*x^2 - 439*x^3 + 104*x^4)*z2)/
           (27*(-1 + x)^3*(1 + x)^5) + (256*nh*x*(14 - 215*x + 370*x^2 - 
             215*x^3 + 14*x^4)*H[1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
          (256*nh*x^2*(209 - 887*x + 1354*x^2 - 887*x^3 + 209*x^4)*
            H[0, -1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
          (256*nh*x^2*(313 - 688*x + 313*x^2)*H[0, 1, x])/
           (27*(-1 + x)*(1 + x)^5)) - (512*nh*x*(1 + x^2)*H[0, -1, -1, x])/
         (3*(-1 + x)*(1 + x)^3) - (128*nh*x*(229 - 3484*x + 6206*x^2 - 
           3484*x^3 + 265*x^4)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
        (512*nh*x*(22 - 187*x + 362*x^2 - 187*x^3 + 22*x^4)*H[0, 0, 1, x])/
         (27*(-1 + x)^2*(1 + x)^4) + H[0, x]*
         ((16*nh*x*(407 - 21680*x - 59534*x^2 - 21680*x^3 + 407*x^4))/
           (81*(-1 + x)*(1 + x)^5) + (64*nh*x*(75 - 940*x + 983*x^2 - 
             2256*x^3 + 4077*x^4 - 2948*x^5 + 145*x^6)*z2)/
           (27*(-1 + x)^3*(1 + x)^5) + (512*nh*x^2*(209 - 479*x + 209*x^2)*
            z3)/(27*(-1 + x)*(1 + x)^5) + ((256*nh*x*(5 + 22*x + 5*x^2))/
             (27*(-1 + x)*(1 + x)^3) - (5120*nh*x^2*(7 - 16*x + 7*x^2)*z2)/
             (9*(-1 + x)*(1 + x)^5))*H[1, x] + 
          (128*nh*x*(65 - 876*x + 1578*x^2 - 876*x^3 + 65*x^4)*H[0, -1, x])/
           (9*(-1 + x)^2*(1 + x)^4) - (512*nh*x*(6 - 55*x + 6*x^2)*
            H[0, 1, x])/(9*(1 + x)^4) + (512*nh*x^2*(521 - 1142*x + 521*x^2)*
            H[0, 0, -1, x])/(27*(-1 + x)*(1 + x)^5) - 
          (26624*nh*x^2*(8 - 17*x + 8*x^2)*H[0, 0, 1, x])/
           (27*(-1 + x)*(1 + x)^5)) - (512*nh*x^2*(312 - 1297*x + 1972*x^2 - 
           1297*x^3 + 312*x^4)*H[0, 0, 0, -1, x])/(9*(-1 + x)^3*(1 + x)^5) + 
        (512*nh*x^2*(173 - 356*x + 173*x^2)*H[0, 0, 0, 1, x])/
         (9*(-1 + x)*(1 + x)^5))/ep + H[-1, x]*
       (((1024*ln2*nh*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4))/
           (9*(-1 + x)^2*(1 + x)^4) + (128*nh*x*(-527 - 2296*x + 145*x^2 + 
             8664*x^3 - 4621*x^4 - 3296*x^5 + 395*x^6))/(27*(-1 + x)^2*
            (1 + x)^6))*z2 - (256*nh*x^2*(590 - 2447*x + 3760*x^2 - 
           2447*x^3 + 590*x^4)*z2^2)/(45*(-1 + x)^3*(1 + x)^5) - 
        (256*nh*x*(35 - 999*x + 1670*x^2 - 999*x^3 + 71*x^4)*z3)/
         (27*(-1 + x)^2*(1 + x)^4) - (64*nh*x^2*(1 - x + x^2)*(1 + 4*x + x^2)*
          H[0, x]^4)/(81*(-1 + x)^3*(1 + x)^5) - 
        (1024*nh*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4)*z2*H[1, x])/
         (9*(-1 + x)^2*(1 + x)^4) + H[0, x]^3*
         ((-64*nh*x*(-685 + 11148*x - 18187*x^2 + 2256*x^3 + 13085*x^4 - 
             7260*x^5 + 507*x^6))/(81*(-1 + x)^3*(1 + x)^5) - 
          (5120*nh*x^2*(7 - 16*x + 7*x^2)*H[1, x])/(27*(-1 + x)*(1 + x)^5)) + 
        ((-256*nh*x*(521 - 1158*x + 521*x^2))/(27*(-1 + x)*(1 + x)^3) - 
          (1024*nh*x^2*(1 - 8*x + x^2)*(1 - x + x^2)*z2)/(9*(-1 + x)^3*
            (1 + x)^5))*H[0, -1, x] + ((512*nh*x*(5 + 22*x + 5*x^2))/
           (9*(-1 + x)*(1 + x)^3) + (10240*nh*x^2*(7 - 16*x + 7*x^2)*z2)/
           (9*(-1 + x)*(1 + x)^5))*H[0, 1, x] + 
        H[0, x]^2*((-64*nh*x*(-535 + 544*x + 2941*x^2 - 888*x^3 - 61*x^4 + 
             696*x^5 + 567*x^6))/(27*(-1 + x)^2*(1 + x)^6) - 
          (256*nh*x^2*(104 - 439*x + 684*x^2 - 439*x^3 + 104*x^4)*z2)/
           (27*(-1 + x)^3*(1 + x)^5) - (512*nh*x*(1 + 5*x - 10*x^2 + 5*x^3 + 
             x^4)*H[1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
          (512*nh*x^2*(209 - 887*x + 1354*x^2 - 887*x^3 + 209*x^4)*
            H[0, -1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
          (512*nh*x^2*(313 - 688*x + 313*x^2)*H[0, 1, x])/
           (27*(-1 + x)*(1 + x)^5)) + (1024*nh*(x + x^3)*H[0, -1, -1, x])/
         (3*(-1 + x)*(1 + x)^3) - (256*nh*x*(185 - 3888*x + 6446*x^2 - 
           3888*x^3 + 149*x^4)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
        (1024*nh*x*(38 - 963*x + 1592*x^2 - 963*x^3 + 38*x^4)*H[0, 0, 1, x])/
         (27*(-1 + x)^2*(1 + x)^4) + H[0, x]*
         ((-32*nh*x*(3491 - 16088*x - 54518*x^2 - 16088*x^3 + 3491*x^4))/
           (81*(-1 + x)*(1 + x)^5) + (256*nh*x*(-3 - 1106*x + 1405*x^2 - 
             1128*x^3 + 1203*x^4 - 838*x^5 + 35*x^6)*z2)/(27*(-1 + x)^3*
            (1 + x)^5) + (1024*nh*x^2*(209 - 479*x + 209*x^2)*z3)/
           (27*(-1 + x)*(1 + x)^5) + ((-512*nh*x*(5 + 22*x + 5*x^2))/
             (9*(-1 + x)*(1 + x)^3) - (10240*nh*x^2*(7 - 16*x + 7*x^2)*z2)/
             (9*(-1 + x)*(1 + x)^5))*H[1, x] - 
          (1024*nh*x*(5 + 13*x + 6*x^2 + 13*x^3 + 5*x^4)*H[0, -1, x])/
           (9*(-1 + x)^2*(1 + x)^4) - (512*nh*x*(37 - 968*x + 1602*x^2 - 
             968*x^3 + 37*x^4)*H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
          (1024*nh*x^2*(521 - 1142*x + 521*x^2)*H[0, 0, -1, x])/
           (27*(-1 + x)*(1 + x)^5) - (53248*nh*x^2*(8 - 17*x + 8*x^2)*
            H[0, 0, 1, x])/(27*(-1 + x)*(1 + x)^5)) - 
        (1024*nh*x^2*(312 - 1297*x + 1972*x^2 - 1297*x^3 + 312*x^4)*
          H[0, 0, 0, -1, x])/(9*(-1 + x)^3*(1 + x)^5) + 
        (1024*nh*x^2*(173 - 356*x + 173*x^2)*H[0, 0, 0, 1, x])/
         (9*(-1 + x)*(1 + x)^5)) + 
      H[1, x]*(((-256*nh*x*(5 + 22*x + 5*x^2))/(27*(-1 + x)*(1 + x)^3) + 
          (1024*ln2*nh*x*(1 + 5*x - 10*x^2 + 5*x^3 + x^4))/
           (9*(-1 + x)^2*(1 + x)^4))*z2 + 
        (256*nh*x^2*(1815 - 7631*x + 11678*x^2 - 7631*x^3 + 1815*x^4)*z2^2)/
         (45*(-1 + x)^3*(1 + x)^5) - (256*nh*x*(84 - 1229*x + 2096*x^2 - 
           1229*x^3 + 84*x^4)*z3)/(27*(-1 + x)^2*(1 + x)^4) + 
        ((512*nh*x*(5 + 22*x + 5*x^2))/(9*(-1 + x)*(1 + x)^3) + 
          (1024*nh*x^2*(71 - 321*x + 494*x^2 - 321*x^3 + 71*x^4)*z2)/
           (9*(-1 + x)^3*(1 + x)^5))*H[0, -1, x] + 
        ((-512*nh*x*(5 + 22*x + 5*x^2))/(27*(-1 + x)*(1 + x)^3) - 
          (10240*nh*x^2*(7 - 16*x + 7*x^2)*z2)/(9*(-1 + x)*(1 + x)^5))*
         H[0, 1, x] + (1024*nh*x*(84 - 1351*x + 2344*x^2 - 1351*x^3 + 84*x^4)*
          H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
        (2048*nh*x*(21 - 353*x + 617*x^2 - 353*x^3 + 21*x^4)*H[0, 0, 1, x])/
         (27*(-1 + x)^2*(1 + x)^4) - (1024*nh*x^2*(563 - 2399*x + 3670*x^2 - 
           2399*x^3 + 563*x^4)*H[0, 0, 0, -1, x])/(9*(-1 + x)^3*(1 + x)^5) + 
        (2048*nh*x^2*(176 - 395*x + 176*x^2)*H[0, 0, 0, 1, x])/
         (9*(-1 + x)*(1 + x)^5)) - (1024*nh*x*(38 - 963*x + 1592*x^2 - 
         963*x^3 + 38*x^4)*H[0, 0, 1, -1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
      (2048*nh*x*(21 - 353*x + 617*x^2 - 353*x^3 + 21*x^4)*H[0, 0, 1, 1, x])/
       (27*(-1 + x)^2*(1 + x)^4) + 
      H[0, x]*((32*nh*x*(13963 - 32935*x - 108388*x^2 - 32935*x^3 + 
           13963*x^4))/(243*(-1 + x)*(1 + x)^5) + 
        ((-2048*ln2*nh*(x + x^3))/(3*(-1 + x)*(1 + x)^3) - 
          (64*nh*x*(-458 + 1563*x - 1715*x^2 - 4470*x^3 + 12000*x^4 + 
             383*x^5 - 1795*x^6 + 316*x^7))/(27*(-1 + x)^3*(1 + x)^6))*z2 + 
        (128*nh*x^2*(7041 - 29449*x + 45430*x^2 - 29449*x^3 + 7041*x^4)*z2^2)/
         (135*(-1 + x)^3*(1 + x)^5) + (128*nh*x*(165 - 1974*x + 15893*x^2 - 
           31168*x^3 + 23783*x^4 - 6690*x^5 + 431*x^6)*z3)/
         (27*(-1 + x)^3*(1 + x)^5) + ((256*nh*x*(5 + 22*x + 5*x^2))/
           (27*(-1 + x)*(1 + x)^3) + (5120*nh*x^2*(7 - 16*x + 7*x^2)*z2)/
           (9*(-1 + x)*(1 + x)^5))*H[1, x]^2 - 
        (512*nh*x^2*(104 - 427*x + 648*x^2 - 427*x^3 + 104*x^4)*
          H[0, -1, x]^2)/(9*(-1 + x)^3*(1 + x)^5) + 
        ((256*nh*x*(169 - 1620*x - 1197*x^2 + 3744*x^3 - 1197*x^4 - 
             1620*x^5 + 169*x^6))/(27*(-1 + x)^2*(1 + x)^6) - 
          (512*nh*x^2*(314 - 1295*x + 1984*x^2 - 1295*x^3 + 314*x^4)*z2)/
           (27*(-1 + x)^3*(1 + x)^5))*H[0, 1, x] + 
        (1024*nh*x^2*(316 - 1361*x + 2088*x^2 - 1361*x^3 + 316*x^4)*
          H[0, 1, x]^2)/(27*(-1 + x)^3*(1 + x)^5) + 
        H[0, -1, x]*((-128*nh*x*(589 - 2534*x + 2930*x^2 - 2534*x^3 + 
             589*x^4))/(27*(-1 + x)^2*(1 + x)^4) - 
          (512*nh*x^2*(112 - 547*x + 824*x^2 - 547*x^3 + 112*x^4)*z2)/
           (27*(-1 + x)^3*(1 + x)^5) - (1024*nh*x^2*(944 - 4007*x + 
             6124*x^2 - 4007*x^3 + 944*x^4)*H[0, 1, x])/(27*(-1 + x)^3*
            (1 + x)^5)) - (256*nh*x*(387 - 6280*x + 10894*x^2 - 6280*x^3 + 
           387*x^4)*H[0, -1, -1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
        (1024*nh*x*(73 - 1115*x + 1956*x^2 - 1115*x^3 + 73*x^4)*
          H[0, -1, 1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
        (128*nh*x*(-1055 + 19908*x - 53855*x^2 + 52288*x^3 - 17777*x^4 - 
           1572*x^5 + 303*x^6)*H[0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
        (512*nh*x*(-182 + 3419*x - 8356*x^2 + 7040*x^3 - 2222*x^4 - 195*x^5 + 
           56*x^6)*H[0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
        H[1, x]*((-512*nh*x*(33 - 215*x + 33*x^2))/(27*(-1 + x)*(1 + x)^3) - 
          (512*nh*x*(63 - 1579*x + 5828*x^2 - 9190*x^3 + 6623*x^4 - 
             2047*x^5 + 86*x^6)*z2)/(27*(-1 + x)^3*(1 + x)^5) + 
          (1024*nh*x^2*(106 - 235*x + 106*x^2)*z3)/(27*(-1 + x)*(1 + x)^5) - 
          (512*nh*x*(83 - 1356*x + 2354*x^2 - 1356*x^3 + 83*x^4)*H[0, -1, x])/
           (27*(-1 + x)^2*(1 + x)^4) + (1024*nh*x*(28 - 479*x + 840*x^2 - 
             479*x^3 + 28*x^4)*H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^4) + 
          (4096*nh*x^2*(106 - 235*x + 106*x^2)*H[0, 0, -1, x])/
           (27*(-1 + x)*(1 + x)^5) - (4096*nh*x^2*(106 - 235*x + 106*x^2)*
            H[0, 0, 1, x])/(27*(-1 + x)*(1 + x)^5)) + 
        (1024*nh*x*(73 - 1115*x + 1956*x^2 - 1115*x^3 + 73*x^4)*
          H[0, 1, -1, x])/(27*(-1 + x)^2*(1 + x)^4) - 
        (2048*nh*x*(23 - 346*x + 615*x^2 - 346*x^3 + 23*x^4)*H[0, 1, 1, x])/
         (27*(-1 + x)^2*(1 + x)^4) + (1024*nh*x^2*(839 - 3507*x + 5330*x^2 - 
           3507*x^3 + 839*x^4)*H[0, -1, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^5) - 
        (1024*nh*x^2*(1565 - 6594*x + 10046*x^2 - 6594*x^3 + 1565*x^4)*
          H[0, 0, -1, -1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
        (2048*nh*x^2*(835 - 3495*x + 5314*x^2 - 3495*x^3 + 835*x^4)*
          H[0, 0, -1, 1, x])/(27*(-1 + x)^3*(1 + x)^5) - 
        (512*nh*x^2*(3953 - 16647*x + 25358*x^2 - 16647*x^3 + 3953*x^4)*
          H[0, 0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
        (512*nh*x^2*(2485 - 10425*x + 15862*x^2 - 10425*x^3 + 2485*x^4)*
          H[0, 0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
        (2048*nh*x^2*(835 - 3495*x + 5314*x^2 - 3495*x^3 + 835*x^4)*
          H[0, 0, 1, -1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
        (8192*nh*x^2*(1 - x + x^2)*H[0, 0, 1, 1, x])/(27*(-1 + x)*
          (1 + x)^5)) + (2048*nh*x^2*(524 - 2263*x + 3462*x^2 - 2263*x^3 + 
         524*x^4)*H[0, 0, -1, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^5) - 
      (1024*nh*x^2*(2303 - 9781*x + 14946*x^2 - 9781*x^3 + 2303*x^4)*
        H[0, 0, -1, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
      (1024*nh*x^2*(1360 - 5823*x + 8896*x^2 - 5823*x^3 + 1360*x^4)*
        H[0, 0, 0, -1, -1, x])/(9*(-1 + x)^3*(1 + x)^5) - 
      (2048*nh*x^2*(870 - 3691*x + 5638*x^2 - 3691*x^3 + 870*x^4)*
        H[0, 0, 0, -1, 1, x])/(9*(-1 + x)^3*(1 + x)^5) + 
      (512*nh*x^2*(5179 - 21797*x + 33186*x^2 - 21797*x^3 + 5179*x^4)*
        H[0, 0, 0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^5) - 
      (512*nh*x^2*(3509 - 14779*x + 22518*x^2 - 14779*x^3 + 3509*x^4)*
        H[0, 0, 0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^5) - 
      (2048*nh*x^2*(870 - 3691*x + 5638*x^2 - 3691*x^3 + 870*x^4)*
        H[0, 0, 0, 1, -1, x])/(9*(-1 + x)^3*(1 + x)^5) + 
      (1024*nh*x^2*(1009 - 4330*x + 6638*x^2 - 4330*x^3 + 1009*x^4)*
        H[0, 0, 0, 1, 1, x])/(9*(-1 + x)^3*(1 + x)^5) - 
      (1024*nh*x^2*(1567 - 6680*x + 10218*x^2 - 6680*x^3 + 1567*x^4)*
        H[0, 0, 1, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^5) + 
      (1024*nh*x^2*(1361 - 5824*x + 8922*x^2 - 5824*x^3 + 1361*x^4)*
       H[0, 0, 1, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^5)) ;

FAV1ct = 1 + as4Pi*CF*(-4 - (2*(1 + x^2)*z2)/(-1 + x^2) + 
      ((3 - 2*x + 3*x^2)/(-1 + x^2) - (4*(1 + x^2)*H[-1, x])/(-1 + x^2))*
       H[0, x] + ((1 + x^2)*H[0, x]^2)/(-1 + x^2) + 
      (-2 + (2*(1 + x^2)*H[0, x])/(-1 + x^2))/ep + (4*(1 + x^2)*H[0, -1, x])/
       (-1 + x^2)) + as4Pi^2*
     (CF*nh*TF*((4*(383 + 646*x + 383*x^2))/(27*(1 + x)^2) - 
        (8*(1 + 55*x + 68*x^2 + 55*x^3 + x^4)*z2)/(3*(1 + x)^4) + 
        ((-2*(265 - 208*x + 14*x^2 - 208*x^3 + 265*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (4*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*z2)/
           ((-1 + x)*(1 + x)^3))*H[0, x] + 
        (2*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[0, x]^2)/(9*(1 + x)^4) - 
        (4*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, x]^3)/
         (9*(-1 + x)*(1 + x)^3)) + CF*nl*TF*(424/27 + 
        (4*(7 - 6*x + 31*x^2)*z2)/(9*(-1 + x^2)) + (16*(1 + x^2)*z3)/
         (3*(-1 + x^2)) + ((418 - 156*x + 418*x^2)/(27 - 27*x^2) + 
          ((8 + 8*x^2)*z2)/(3 - 3*x^2))*H[0, x] - 
        (16*(1 + x^2)*H[-1, x]^2*H[0, x])/(3*(-1 + x^2)) + 
        ((38 - 12*x + 38*x^2)*H[0, x]^2)/(9 - 9*x^2) + 
        ((4 + 4*x^2)*H[0, x]^3)/(9 - 9*x^2) + 
        (20/9 - (20*(1 + x^2)*H[0, x])/(9*(-1 + x^2)))/ep + 
        (-4/3 + (4*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/ep^2 - 
        (8*(19 - 6*x + 19*x^2)*H[0, -1, x])/(9*(-1 + x^2)) + 
        H[-1, x]*((-16*(1 + x^2)*z2)/(3*(-1 + x^2)) + 
          (8*(19 - 6*x + 19*x^2)*H[0, x])/(9*(-1 + x^2)) + 
          (8*(1 + x^2)*H[0, x]^2)/(3*(-1 + x^2)) + (32*(1 + x^2)*H[0, -1, x])/
           (3*(-1 + x^2))) - (32*(1 + x^2)*H[0, -1, -1, x])/(3*(-1 + x^2)) - 
        (16*(1 + x^2)*H[0, 0, -1, x])/(3*(-1 + x^2))) + 
      CA*CF*(-1595/27 + ((24*ln2*(1 - 4*x + x^2))/(1 + x)^2 + 
          (-7 + 1698*x - 3174*x^2 + 2262*x^3 - 347*x^4)/(9*(-1 + x^2)^2))*
         z2 + ((3 - 132*x + 535*x^2 - 508*x^3 + 461*x^4 - 132*x^5 - 71*x^6)*
          z2^2)/(5*(-1 + x^2)^3) + (2*(67 - 252*x + 408*x^2 - 252*x^3 + 
           5*x^4)*z3)/(3*(-1 + x^2)^2) + (104*(1 + x^2)*H[-1, x]^2*H[0, x])/
         (3*(-1 + x^2)) + ((x + 2*x^2 + 28*x^3 - 10*x^4 + x^5 - 12*x^6)*
          H[0, x]^4)/(6*(-1 + x^2)^3) + 
        (11/3 - (11*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/ep^2 + 
        H[0, x]^3*((11 - 24*x + 37*x^2 - 354*x^3 + 499*x^4 - 402*x^5 + 
            89*x^6)/(9*(-1 + x^2)^3) + (4*(-5 + x - 26*x^2 + 18*x^3 - 5*x^4 + 
             x^5)*H[1, x])/(3*(-1 + x)^2*(1 + x)^3)) + 
        (12*(1 + x^2)^2*H[0, -1, x]^2)/(-1 + x^2)^2 + 
        ((4*(3 - 2*x + 3*x^2))/(-1 + x^2) - 
          (4*(-9 + 3*x - 50*x^2 + 38*x^3 - 9*x^4 + 3*x^5)*z2)/
           ((-1 + x)^2*(1 + x)^3))*H[0, 1, x] - (4*(1 + x^2)^2*H[0, 1, x]^2)/
         (-1 + x^2)^2 + H[0, -1, x]*((4*(31 - 105*x + 31*x^2))/
           (9*(-1 + x^2)) + (4*(9 + 6*x - 31*x^2 + 24*x^3 - 33*x^4 + 6*x^5 + 
             7*x^6)*z2)/(-1 + x^2)^3 - (8*(1 + x^2)^2*H[0, 1, x])/
           (-1 + x^2)^2) + H[0, x]^2*(-(233 - 299*x + 65*x^2 + 217*x^3)/
           (18*(-1 + x)^2*(1 + x)) + (2*(-1 - 4*x + 15*x^2 - 14*x^3 + 
             17*x^4 - 4*x^5 + x^6)*z2)/(-1 + x^2)^3 - 
          (4*(6 + 5*x - 14*x^2 + 5*x^3 + 2*x^4)*H[1, x])/(-1 + x^2)^2 + 
          (4*(2 - 7*x + 26*x^2 - 56*x^3 + 30*x^4 - 7*x^5 + 6*x^6)*
            H[0, -1, x])/(-1 + x^2)^3 - (4*(2 - 11*x + 44*x^2 - 78*x^3 + 
             44*x^4 - 11*x^5 + 2*x^6)*H[0, 1, x])/(-1 + x^2)^3) + 
        (208*(1 + x^2)*H[0, -1, -1, x])/(3*(-1 + x^2)) - 
        (24*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) + 
        (4*(13 + 153*x - 360*x^2 + 153*x^3 + 83*x^4)*H[0, 0, -1, x])/
         (3*(-1 + x^2)^2) - (8*(6 - 3*x - 6*x^2 - 3*x^3 + 10*x^4)*
          H[0, 0, 1, x])/(-1 + x^2)^2 + H[-1, x]*
         ((-4*(26 - 81*x + 108*x^2 - 81*x^3 + 10*x^4)*z2)/(3*(-1 + x^2)^2) + 
          (8*(1 + x^2)^2*z3)/(-1 + x^2)^2 + 
          ((34 + 282*x - 456*x^2 + 282*x^3 - 106*x^4)*H[0, x]^2)/
           (3*(-1 + x^2)^2) + (4*(1 + x^2)*(3 + x^2)*H[0, x]^3)/
           (3*(-1 + x^2)^2) - (208*(1 + x^2)*H[0, -1, x])/(3*(-1 + x^2)) + 
          (24*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((124 - 420*x + 124*x^2)/(9 - 9*x^2) + (16*(1 + x^2)*z2)/
             (-1 + x^2)^2 - (24*(1 + x^2)*H[1, x])/(-1 + x^2) - 
            (16*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2 + 
            (16*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) + 
          (32*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 - 
          (32*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) + 
        (-49/9 + ((-2 + 6*x^2)*z2)/(-1 + x^2) - (2*(1 + x^2)^2*z3)/
           (-1 + x^2)^2 - (4*(1 + x^2)*H[-1, x]*H[0, x])/(-1 + x^2) + 
          (4*x^2*H[0, x]^2)/(-1 + x^2) - (4*(x^2 + x^4)*H[0, x]^3)/
           (3*(-1 + x^2)^2) + (4*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (4*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((67*(1 + x^2))/(9*(-1 + x^2)) + ((2 - 4*x^2 - 6*x^4)*z2)/
             (-1 + x^2)^2 + (4*(1 + x^2)*H[1, x])/(-1 + x^2) + 
            (4*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2 - 
            (4*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) - 
          (8*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 + 
          (8*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2)/ep + 
        H[1, x]*((-4*(1 + x^2)*z2)/(-1 + x^2) - (8*(1 + x^2)^2*z3)/
           (-1 + x^2)^2 + (24*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (8*(1 + x^2)*H[0, 1, x])/(-1 + x^2) - 
          (32*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 + 
          (32*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) - 
        (24*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
        (8*(1 + x^2)*H[0, 1, 1, x])/(-1 + x^2) + 
        H[0, x]*((5*(509 - 114*x + 509*x^2))/(54*(-1 + x^2)) + 
          (2*(11 - 78*x + 85*x^2 - 354*x^3 + 511*x^4 - 348*x^5 + 29*x^6)*z2)/
           (3*(-1 + x^2)^3) + ((-26 + 56*x - 250*x^2 + 480*x^3 - 254*x^4 + 
             56*x^5 - 30*x^6)*z3)/(-1 + x^2)^3 + (4*(1 + x^2)*H[1, x]^2)/
           (-1 + x^2) - (4*(5 + 49*x - 98*x^2 + 49*x^3 + 5*x^4)*H[0, -1, x])/
           (-1 + x^2)^2 + (8*(6 - 11*x + 6*x^2)*H[0, 1, x])/(-1 + x)^2 + 
          H[1, x]*((-4*(3 - 2*x + 3*x^2))/(-1 + x^2) + 
            (16*(-2 + x - 12*x^2 + 10*x^3 - 2*x^4 + x^5)*z2)/
             ((-1 + x)^2*(1 + x)^3) + (16*(1 + x^2)^2*H[0, -1, x])/
             (-1 + x^2)^2 - (16*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) - 
          (8*(1 + x^2)^2*H[0, -1, -1, x])/(-1 + x^2)^2 - 
          (8*(1 + x^2)^2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
          (8*(2 - 19*x + 78*x^2 - 138*x^3 + 78*x^4 - 19*x^5 + 2*x^6)*
            H[0, 0, -1, x])/(-1 + x^2)^3 - 
          (32*x*(4 - 16*x + 26*x^2 - 15*x^3 + 4*x^4 + x^5)*H[0, 0, 1, x])/
           (-1 + x^2)^3 - (8*(1 + x^2)^2*H[0, 1, -1, x])/(-1 + x^2)^2 + 
          (24*(1 + x^2)^2*H[0, 1, 1, x])/(-1 + x^2)^2) - 
        (32*(1 + x^2)^2*H[0, 0, -1, -1, x])/(-1 + x^2)^2 + 
        (32*(1 + x^2)^2*H[0, 0, -1, 1, x])/(-1 + x^2)^2 - 
        (8*(-3 + 36*x - 157*x^2 + 246*x^3 - 141*x^4 + 36*x^5 + 13*x^6)*
          H[0, 0, 0, -1, x])/(-1 + x^2)^3 + 
        (8*(1 + 21*x - 87*x^2 + 122*x^3 - 71*x^4 + 21*x^5 + 17*x^6)*
          H[0, 0, 0, 1, x])/(-1 + x^2)^3 + (32*(1 + x^2)^2*H[0, 0, 1, -1, x])/
         (-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, 0, 1, 1, x])/(-1 + x^2)^2) + 
      CF^2*(46 + ((-48*ln2*(1 - 4*x + x^2))/(1 + x)^2 + 
          (39 - 146*x - 46*x^3 + 57*x^4)/(-1 + x^2)^2)*z2 + 
        (2*(59 - 72*x + 477*x^2 - 1328*x^3 + 599*x^4 - 72*x^5 + 181*x^6)*
          z2^2)/(5*(-1 + x^2)^3) - (4*(11 + 30*x - 142*x^2 + 30*x^3 + 7*x^4)*
          z3)/(-1 + x^2)^2 - ((7 + 2*x + 7*x^2 + 56*x^3 - 27*x^4 + 2*x^5 - 
           27*x^6)*H[0, x]^4)/(6*(-1 + x^2)^3) + 
        (2 - (4*(1 + x^2)*H[0, x])/(-1 + x^2) + (2*(1 + x^2)^2*H[0, x]^2)/
           (-1 + x^2)^2)/ep^2 + H[-1, x]^2*((-8*(1 + x^2)*H[0, x])/
           (-1 + x^2) + (16*(1 + x^2)^2*H[0, x]^2)/(-1 + x^2)^2) + 
        H[0, x]^3*((-4*(5 - 7*x - 16*x^2 + 59*x^3 - 60*x^4 - 10*x^5 + 5*x^6))/
           (3*(-1 + x^2)^3) + (16*(1 + 4*x - 14*x^2 + 18*x^3 - 2*x^4 + x^5)*
            H[1, x])/(3*(-1 + x)^2*(1 + x)^3)) + 
        (8*(1 + x^2)^2*H[0, -1, x]^2)/(-1 + x^2)^2 + 
        H[-1, x]*((8*(7 - 27*x + 36*x^2 - 27*x^3 + 5*x^4)*z2)/(-1 + x^2)^2 - 
          (4*(5 - 15*x + 76*x^2 - 15*x^3 + 3*x^4)*H[0, x]^2)/(-1 + x^2)^2 - 
          (8*(1 + x^2)^2*H[0, x]^3)/(-1 + x^2)^2 + (16*(1 + x^2)*H[0, -1, x])/
           (-1 + x^2) + H[0, x]*((-2*(55 - 82*x + 55*x^2))/(-1 + x^2) + 
            (16*(1 + x^2)^2*z2)/(-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, x])/
             (-1 + x^2)^2)) + (8 + (4*(1 + x^2)*z2)/(-1 + x^2) + 
          (4*(2 - x + 3*x^2 - x^3 + x^4)*H[0, x]^2)/(-1 + x^2)^2 + 
          (2*(1 + x^2)^2*H[0, x]^3)/(-1 + x^2)^2 + 
          H[-1, x]*((8*(1 + x^2)*H[0, x])/(-1 + x^2) - 
            (8*(1 + x^2)^2*H[0, x]^2)/(-1 + x^2)^2) - 
          (8*(1 + x^2)*H[0, -1, x])/(-1 + x^2) + 
          H[0, x]*((-2*(7 - 2*x + 7*x^2))/(-1 + x^2) - (4*(1 + x^2)^2*z2)/
             (-1 + x^2)^2 + (8*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2))/ep + 
        ((-32*(2 - x + 2*x^2))/(-1 + x^2) - 
          (16*(1 + 7*x - 30*x^2 + 34*x^3 - 5*x^4 + x^5)*z2)/
           ((-1 + x)^2*(1 + x)^3))*H[0, 1, x] + (16*(1 + x^2)^2*H[0, 1, x]^2)/
         (-1 + x^2)^2 + H[0, -1, x]*((2*(55 - 82*x + 55*x^2))/(-1 + x^2) - 
          (8*(5 + 6*x - 31*x^2 + 24*x^3 - 29*x^4 + 6*x^5 + 7*x^6)*z2)/
           (-1 + x^2)^3 - (32*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) + 
        H[0, x]^2*((55 - 70*x + 244*x^2 - 266*x^3 + 229*x^4)/
           (2*(-1 + x^2)^2) + (4*(1 - 2*x + 10*x^2 - 40*x^3 + 16*x^4 - 
             2*x^5 + 7*x^6)*z2)/(-1 + x^2)^3 + 
          (4*(8 - 19*x + 46*x^2 - 19*x^3 + 8*x^4)*H[1, x])/(-1 + x^2)^2 - 
          (4*(3 + 10*x - 69*x^2 + 104*x^3 - 71*x^4 + 10*x^5 + x^6)*
            H[0, -1, x])/(-1 + x^2)^3 - (8*(-1 - 7*x + 50*x^2 - 84*x^3 + 
             54*x^4 - 7*x^5 + 3*x^6)*H[0, 1, x])/(-1 + x^2)^3) - 
        (16*(1 + x^2)*H[0, -1, -1, x])/(-1 + x^2) - 
        (8*(17 - 69*x + 196*x^2 - 69*x^3 + 19*x^4)*H[0, 0, -1, x])/
         (-1 + x^2)^2 + (8*(18 - 39*x + 82*x^2 - 39*x^3 + 18*x^4)*
          H[0, 0, 1, x])/(-1 + x^2)^2 + H[1, x]*
         ((16*(1 + x^2)^2*z3)/(-1 + x^2)^2 + (64*(1 + x^2)^2*H[0, 0, -1, x])/
           (-1 + x^2)^2 - (64*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) + 
        H[0, x]*((85 - 6*x + 85*x^2)/(2 - 2*x^2) - 
          (4*x*(3 - 78*x + 118*x^2 - 72*x^3 - 37*x^4 + 18*x^5)*z2)/
           (-1 + x^2)^3 + (16*(2 + 5*x - 33*x^2 + 48*x^3 - 33*x^4 + 5*x^5 + 
             2*x^6)*z3)/(-1 + x^2)^3 + (8*(11 - 42*x + 136*x^2 - 42*x^3 + 
             11*x^4)*H[0, -1, x])/(-1 + x^2)^2 - 
          (8*(13 - 29*x + 64*x^2 - 29*x^3 + 13*x^4)*H[0, 1, x])/
           (-1 + x^2)^2 + H[1, x]*((32*(2 - x + 2*x^2))/(-1 + x^2) + 
            (16*(1 + 7*x - 30*x^2 + 34*x^3 - 5*x^4 + x^5)*z2)/
             ((-1 + x)^2*(1 + x)^3) - (32*(1 + x^2)^2*H[0, -1, x])/
             (-1 + x^2)^2 + (32*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) + 
          (16*(1 + x^2)^2*H[0, -1, -1, x])/(-1 + x^2)^2 + 
          (32*(1 + x^2)^2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
          (8*(1 - 22*x + 167*x^2 - 264*x^3 + 169*x^4 - 22*x^5 + 3*x^6)*
            H[0, 0, -1, x])/(-1 + x^2)^3 + (16*(1 - 8*x + 65*x^2 - 112*x^3 + 
             71*x^4 - 8*x^5 + 7*x^6)*H[0, 0, 1, x])/(-1 + x^2)^3 + 
          (32*(1 + x^2)^2*H[0, 1, -1, x])/(-1 + x^2)^2 - 
          (64*(1 + x^2)^2*H[0, 1, 1, x])/(-1 + x^2)^2) + 
        (32*(1 + x^2)^2*H[0, -1, 0, 1, x])/(-1 + x^2)^2 + 
        (48*(1 - 6*x + 48*x^2 - 80*x^3 + 50*x^4 - 6*x^5 + 3*x^6)*
          H[0, 0, 0, -1, x])/(-1 + x^2)^3 - 
        (16*(4 - 9*x + 81*x^2 - 148*x^3 + 91*x^4 - 9*x^5 + 14*x^6)*
          H[0, 0, 0, 1, x])/(-1 + x^2)^3 + (64*(1 + x^2)^2*H[0, 0, 1, 1, x])/
         (-1 + x^2)^2)) + as4Pi^3*((-512*li4half*nh*(3 + 4*x + 3*x^2))/
       (3*(1 + x)^2) - (64*ln2^4*nh*(3 + 4*x + 3*x^2))/(9*(1 + x)^2) - 
      (8*nh^2*(2461 + 4442*x + 2461*x^2))/(243*(1 + x)^2) + 
      (2*nh*(334329 + 1256956*x + 1795334*x^2 + 1256956*x^3 + 334329*x^4))/
       (243*(1 + x)^4) + ((-256*ln2*nh^2*(-1 + x)^2*(11 + 12*x + 11*x^2))/
         (27*(1 + x)^4) + (8*nh^2*(-12089 + 20462*x + 1580*x^2 - 21742*x^3 + 
           18829*x^4))/(1215*(-1 + x)*(1 + x)^3))*z2 + 
      (32*nh^2*(13 + 26*x + 20*x^2 + 26*x^3 + 13*x^4)*z2^2)/
       (135*(-1 + x)*(1 + x)^3) - (16*nh*(2419 - 22468*x + 84909*x^2 - 
         129102*x^3 + 83889*x^4 - 19846*x^5 + 31*x^6)*z2^2)/
       (135*(-1 + x^2)^3) + (16*nh^2*(-469 - 267*x - 586*x^2 + 658*x^3 + 
         351*x^4 + 505*x^5)*z3)/(81*(-1 + x)*(1 + x)^4) - 
      (8*nh*(8845 - 30836*x - 53744*x^2 + 11876*x^3 + 33818*x^4 - 93772*x^5 - 
         74360*x^6 + 19036*x^7 + 30145*x^8)*z3)/(81*(-1 + x)^2*(1 + x)^6) + 
      z2*((512*ln2^2*nh*x)/(3*(1 + x)^2) + 
        (512*ln2*nh*(535 + 1438*x + 1171*x^2 - 1570*x^3 - 3196*x^4 - 
           1570*x^5 + 1171*x^6 + 1438*x^7 + 535*x^8))/(27*(-1 + x)^2*
          (1 + x)^6) - (2*nh*(813413 + 2085848*x + 960776*x^2 - 2625584*x^3 - 
           3589406*x^4 - 3238952*x^5 + 1238672*x^6 + 2829440*x^7 + 
           1101857*x^8))/(243*(-1 + x)^2*(1 + x)^6) + 
        (16*nh*(-231 + 904*x - 3647*x^2 + 7808*x^3 - 5769*x^4 + 904*x^5 + 
           23*x^6)*z3)/(27*(-1 + x^2)^3)) + 
      (8*nh*(1125 - 5760*x + 30237*x^2 - 50912*x^3 + 30587*x^4 - 5760*x^5 + 
         395*x^6)*z5)/(9*(-1 + x^2)^3) + (128*nh^2*(1 + x^2)*H[-1, x]^3*
        H[0, x])/(81*(-1 + x^2)) + (8*nh^2*(-103 + 117*x - 154*x^2 + 
         294*x^3 - 411*x^4 + 201*x^5)*H[0, x]^3)/(243*(-1 + x)*(1 + x)^4) - 
      (4*nh^2*(7 + 14*x - 22*x^2 + 14*x^3 + 7*x^4)*H[0, x]^4)/
       (81*(-1 + x)*(1 + x)^3) - (8*nh*(60 - 3*x - 22*x^2 - 52*x^3 - 38*x^4 - 
         3*x^5 + 44*x^6)*H[0, x]^5)/(405*(-1 + x^2)^3) + 
      ((-16*nh^2)/27 - (32*nh^2*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/ep^3 + 
      H[-1, x]^3*((-128*nh*(307 + 668*x + 650*x^2 + 668*x^3 + 307*x^4)*
          H[0, x])/(81*(-1 + x)*(1 + x)^3) - (4096*nh*(1 + x^2)^2*H[0, x]^2)/
         (81*(-1 + x^2)^2)) + ((2*nh*(589 + 602*x + 589*x^2))/
         (27*(1 + x)^2) + (16*nh*(41 + 190*x + 154*x^2 + 190*x^3 + 41*x^4)*
          H[0, x])/(27*(-1 + x)*(1 + x)^3) + (128*nh*(1 + x^2)^2*H[0, x]^2)/
         (27*(-1 + x^2)^2))/ep^3 + H[0, x]^4*
       ((4*nh*(85 + 248*x - 1203*x^2 + 318*x^3 + 847*x^4 - 1054*x^5 + 
           631*x^6))/(81*(-1 + x^2)^3) + 
        (16*nh*(48 - 103*x + 550*x^2 - 952*x^3 + 526*x^4 - 103*x^5 + 24*x^6)*
          H[1, x])/(81*(-1 + x^2)^3)) - (128*nh*(3 - 2*x^2 + 3*x^4)*z2*
        H[-1, 1, x])/(9*(-1 + x^2)^2) + 
      ((-32*nh^2*(337 - 64*x + 158*x^2 - 64*x^3 + 337*x^4))/
         (243*(-1 + x)*(1 + x)^3) + (32*nh^2*(13 + 26*x - 70*x^2 + 26*x^3 + 
           13*x^4)*z2)/(27*(-1 + x)*(1 + x)^3))*H[0, -1, x] + 
      (64*nh*(45 - 1797*x + 4630*x^2 - 1797*x^3 + 45*x^4)*H[0, -1, x]^2)/
       (27*(-1 + x^2)^2) + H[-1, x]^2*((64*nh^2*(1 + x^2)*z2)/
         (27*(-1 + x^2)) - (32*nh^2*(3 - 2*x + 3*x^2)*H[0, x])/
         (27*(-1 + x^2)) - (32*nh^2*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
        (128*nh^2*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
      ((-16*nh^2)/27 + (32*nh^2*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
        (16*nh^2*(3 - 2*x + 3*x^2)*H[0, x])/(27*(-1 + x^2)) + 
        (64*nh^2*(1 + x^2)*H[-1, x]*H[0, x])/(27*(-1 + x^2)) - 
        (16*nh^2*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
        (64*nh^2*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)))/ep^2 - 
      (128*nh*x*(133 - 358*x + 133*x^2)*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
      H[0, x]^2*((-16*nh^2*(317 - 272*x + 79*x^2 + 208*x^3 + 20*x^4))/
         (243*(-1 + x)*(1 + x)^3) - (8*nh^2*(5 + 10*x - 14*x^2 + 10*x^3 + 
           5*x^4)*z2)/(27*(-1 + x)*(1 + x)^3) + 
        (64*nh^2*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[1, x])/
         (81*(1 + x)^4) + (128*nh^2*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
          H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
        (128*nh^2*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 1, x])/
         (27*(-1 + x)*(1 + x)^3)) + H[0, x]^3*
       ((4*nh*(1685 + 543*x - 654*x^2 - 16226*x^3 + 2828*x^4 + 9452*x^5 - 
           4034*x^6 - 9134*x^7 + 6063*x^8 + 773*x^9))/(81*(-1 + x)^3*
          (1 + x)^6) + (64*nh*(-1 - 80*x + 434*x^2 - 749*x^3 + 447*x^4 - 
           80*x^5 + 12*x^6)*z2)/(81*(-1 + x^2)^3) + 
        (32*nh*(155 + 2278*x - 9167*x^2 + 11212*x^3 - 5319*x^4 + 798*x^5 + 
           91*x^6)*H[1, x])/(81*(-1 + x^2)^3) - 
        (64*nh*(-23 + 79*x - 446*x^2 + 462*x^3 - 71*x^4 + 31*x^5)*H[1, x]^2)/
         (81*(-1 + x)^2*(1 + x)^3) + (64*nh*(6 - 617*x + 3074*x^2 - 
           5564*x^3 + 3370*x^4 - 617*x^5 + 302*x^6)*H[0, -1, x])/
         (81*(-1 + x^2)^3) - (128*nh*(2 - 234*x + 1183*x^2 - 2103*x^3 + 
           1272*x^4 - 234*x^5 + 91*x^6)*H[0, 1, x])/(81*(-1 + x^2)^3)) - 
      (64*nh^2*(3 - 2*x + 3*x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
      ((32*nh*(2293 + 1446*x - 2286*x^2 + 1446*x^3 + 2293*x^4))/
         (27*(-1 + x)*(1 + x)^3) - (128*nh*(49 + 30*x - 155*x^2 + 120*x^3 - 
           157*x^4 + 30*x^5 + 47*x^6)*z2)/(27*(-1 + x^2)^3))*
       H[0, -1, -1, x] + ((-128*nh*(37 - 14*x + 37*x^2))/(9*(-1 + x^2)) + 
        (128*nh*(79 - 198*x + 1047*x^2 - 1840*x^3 + 1033*x^4 - 198*x^5 + 
           65*x^6)*z2)/(27*(-1 + x^2)^3))*H[0, -1, 1, x] + 
      (32*nh^2*(-47 + 45*x - 74*x^2 + 38*x^3 - 87*x^4 + 29*x^5)*
        H[0, 0, -1, x])/(81*(-1 + x)*(1 + x)^4) + 
      ((16*nh*(-2281 - 8924*x - 16942*x^2 - 21764*x^3 - 34432*x^4 - 
           35316*x^5 - 11746*x^6 + 6356*x^7 + 3193*x^8))/
         (27*(-1 + x)^2*(1 + x)^6) - (256*nh*(-23 + 8*x - 101*x^2 + 8*x^3 + 
           9*x^4 + 8*x^5 + 87*x^6)*z2)/(27*(-1 + x^2)^3))*H[0, 0, -1, x] + 
      ((64*nh^2*(13 - 34*x + 13*x^2))/(243*(1 + x)^2) + 
        (8*nh^2*(-75 + 179*x - 62*x^2 + 86*x^3 - 151*x^4 + 87*x^5)*z2)/
         (27*(-1 + x)*(1 + x)^4) + (64*nh^2*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
        ((-16*nh^2*(337 - 64*x + 158*x^2 - 64*x^3 + 337*x^4))/
           (243*(-1 + x)*(1 + x)^3) - (16*nh^2*(5 + 10*x - 14*x^2 + 10*x^3 + 
             5*x^4)*z2)/(27*(-1 + x)*(1 + x)^3))*H[0, x] - 
        (64*nh^2*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x^2)) + 
        (8*nh^2*(-47 + 45*x - 74*x^2 + 38*x^3 - 87*x^4 + 29*x^5)*H[0, x]^2)/
         (81*(-1 + x)*(1 + x)^4) - (16*nh^2*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*
          H[0, x]^3)/(27*(-1 + x)*(1 + x)^3) - 
        (32*nh^2*(3 - 2*x + 3*x^2)*H[0, -1, x])/(27*(-1 + x^2)) + 
        H[-1, x]*((-64*nh^2*(1 + x^2)*z2)/(27*(-1 + x^2)) + 
          (32*nh^2*(3 - 2*x + 3*x^2)*H[0, x])/(27*(-1 + x^2)) + 
          (32*nh^2*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) + 
          (128*nh^2*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) - 
        (128*nh^2*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) - 
        (64*nh^2*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2)))/ep + 
      H[-1, x]*((-32*nh^2*(-35 + 73*x - 50*x^2 + 62*x^3 - 59*x^4 + 41*x^5)*
          z2)/(27*(-1 + x)*(1 + x)^4) - (128*nh^2*(1 + x^2)*z3)/
         (27*(-1 + x^2)) + ((32*nh^2*(337 - 64*x + 158*x^2 - 64*x^3 + 
             337*x^4))/(243*(-1 + x)*(1 + x)^3) - 
          (32*nh^2*(-1 + x)*(1 + 4*x + x^2)*z2)/(9*(1 + x)^3))*H[0, x] - 
        (16*nh^2*(-47 + 45*x - 74*x^2 + 38*x^3 - 87*x^4 + 29*x^5)*H[0, x]^2)/
         (81*(-1 + x)*(1 + x)^4) - (32*nh^2*(1 + 2*x - 10*x^2 + 2*x^3 + x^4)*
          H[0, x]^3)/(81*(-1 + x)*(1 + x)^3) + 
        (64*nh^2*(3 - 2*x + 3*x^2)*H[0, -1, x])/(27*(-1 + x^2)) + 
        (256*nh^2*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
        (128*nh^2*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2))) + 
      (128*nh^2*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[0, 0, 1, x])/
       (81*(1 + x)^4) + ((-128*nh*(115 - 640*x - 1786*x^2 - 2096*x^3 - 
           1454*x^4 - 1784*x^5 - 1122*x^6 - 104*x^7 + 263*x^8))/
         (27*(-1 + x)^2*(1 + x)^6) + (128*nh*(-52 + x - 142*x^2 - 68*x^3 + 
           72*x^4 + x^5 + 162*x^6)*z2)/(27*(-1 + x^2)^3))*H[0, 0, 1, x] + 
      H[1, x]^2*((-64*nh*(1 + x^2)*z2)/(3*(-1 + x^2)) - 
        (256*nh*(1 + x^2)^2*z3)/(27*(-1 + x^2)^2) + 
        (128*nh*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
        (128*nh*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) - 
        (1024*nh*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) + 
        (1024*nh*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) + 
      ((4*nh*(263 + 510*x + 263*x^2))/(27*(1 + x)^2) - 
        (64*nh*(23 + 73*x + 46*x^2 + 37*x^3 + 5*x^4)*z2)/
         (27*(-1 + x)*(1 + x)^3) - (32*nh*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2) + 
        (16*nh*(-13 - 83*x + 14*x^2 - 22*x^3 + 135*x^4 + 97*x^5)*H[0, x]^2)/
         (27*(-1 + x)^2*(1 + x)^3) - (64*nh*(-2 + x^2)*(1 + x^2)*H[0, x]^3)/
         (27*(-1 + x^2)^2) + H[-1, x]*
         ((-128*nh*(23 + 73*x + 64*x^2 + 73*x^3 + 23*x^4)*H[0, x])/
           (27*(-1 + x)*(1 + x)^3) - (512*nh*(1 + x^2)^2*H[0, x]^2)/
           (27*(-1 + x^2)^2)) + (128*nh*(23 + 73*x + 64*x^2 + 73*x^3 + 
           23*x^4)*H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
        (64*nh*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) + 
        H[0, x]*((8*nh*(371 + 1038*x + 742*x^2 + 1038*x^3 + 371*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (32*nh*(1 + x^2)*(-1 + 35*x^2)*z2)/
           (27*(-1 + x^2)^2) + (64*nh*(1 + x^2)*H[1, x])/(3*(-1 + x^2)) + 
          (1088*nh*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
          (64*nh*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) - 
        (128*nh*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) + 
        (128*nh*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2))/ep^2 + 
      H[-1, x]^2*((-64*nh*(-172 - 145*x - 3*x^2 - 39*x^3 + 253*x^4 + 118*x^5)*
          z2)/(27*(-1 + x)^2*(1 + x)^3) - (256*nh*(1 + x^2)^2*z3)/
         (3*(-1 + x^2)^2) + (32*nh*(-211 - 1360*x + 1517*x^2 + 1481*x^3 - 
           476*x^4 + 565*x^5)*H[0, x]^2)/(27*(-1 + x)^2*(1 + x)^3) + 
        (64*nh*(1 + x^2)*(7 + x^2)*H[0, x]^3)/(27*(-1 + x^2)^2) + 
        (128*nh*(307 + 668*x + 650*x^2 + 668*x^3 + 307*x^4)*H[0, -1, x])/
         (27*(-1 + x)*(1 + x)^3) - (384*nh*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
        H[0, x]*((16*nh*(2293 + 1446*x - 2286*x^2 + 1446*x^3 + 2293*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (128*nh*(1 + x^2)*(25 + 43*x^2)*z2)/
           (27*(-1 + x^2)^2) + (384*nh*(1 + x^2)*H[1, x])/(-1 + x^2) + 
          (8704*nh*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
          (512*nh*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) - 
        (1024*nh*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) + 
        (1024*nh*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)) + 
      H[0, x]*((-8*nh^2*(2007 - 2918*x + 2007*x^2))/(243*(-1 + x^2)) + 
        (8*nh^2*(-45 - 9*x - 66*x^2 + 382*x^3 - 537*x^4 + 259*x^5)*z2)/
         (81*(-1 + x)*(1 + x)^4) + (32*nh^2*(7 + 14*x - 10*x^2 + 14*x^3 + 
           7*x^4)*z3)/(27*(-1 + x)*(1 + x)^3) - 
        (128*nh^2*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[0, 1, x])/
         (81*(1 + x)^4) - (256*nh^2*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
          H[0, 0, -1, x])/(27*(-1 + x)*(1 + x)^3) + 
        (512*nh^2*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, 1, x])/
         (27*(-1 + x)*(1 + x)^3)) + 
      ((-128*nh*(37 - 14*x + 37*x^2))/(9*(-1 + x^2)) + 
        (128*nh*(79 - 198*x + 1035*x^2 - 1840*x^3 + 1021*x^4 - 198*x^5 + 
           65*x^6)*z2)/(27*(-1 + x^2)^3))*H[0, 1, -1, x] + 
      ((128*nh*(37 - 14*x + 37*x^2))/(27*(-1 + x^2)) - 
        (128*nh*(-55 + 149*x - 910*x^2 + 906*x^3 - 151*x^4 + 53*x^5)*z2)/
         (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, 1, x] + 
      H[0, -1, x]*((8*nh*(30133 + 96718*x + 131339*x^2 + 121828*x^3 + 
           131339*x^4 + 96718*x^5 + 30133*x^6))/(81*(-1 + x)*(1 + x)^5) + 
        ((512*ln2*nh*(x^2 + x^4))/(9*(-1 + x^2)^3) - 
          (32*nh*(83 + 776*x - 4539*x^2 + 2228*x^3 + 3229*x^4 - 2332*x^5 + 
             219*x^6))/(27*(-1 + x^2)^3))*z2 + 
        (64*nh*(233 - 608*x + 3343*x^2 - 5528*x^3 + 3113*x^4 - 608*x^5 + 
           3*x^6)*z3)/(27*(-1 + x^2)^3) - 
        (256*nh*(1 - 392*x + 1060*x^2 - 392*x^3 + x^4)*H[0, 1, x])/
         (27*(-1 + x^2)^2) - (4864*nh*(1 + x^2)^2*H[0, -1, -1, x])/
         (27*(-1 + x^2)^2) + (1792*nh*(1 + x^2)^2*H[0, -1, 1, x])/
         (9*(-1 + x^2)^2) + (512*nh*(6 + 2*x - 59*x^2 - 16*x^3 - x^4 + 
           2*x^5 + 64*x^6)*H[0, 0, -1, x])/(27*(-1 + x^2)^3) - 
        (256*nh*(49 - 155*x + 783*x^2 - 1430*x^3 + 819*x^4 - 155*x^5 + 
           85*x^6)*H[0, 0, 1, x])/(27*(-1 + x^2)^3) + 
        (1792*nh*(1 + x^2)^2*H[0, 1, -1, x])/(9*(-1 + x^2)^2) - 
        (4864*nh*(1 + x^2)^2*H[0, 1, 1, x])/(27*(-1 + x^2)^2)) + 
      H[0, 1, x]*((-64*nh*(127 + 216*x + 127*x^2))/(27*(-1 + x^2)) + 
        ((512*ln2*nh*(x^2 + x^4))/(9*(-1 + x^2)^3) - 
          (64*nh*(53 + 1286*x - 6491*x^2 + 11212*x^3 - 7833*x^4 + 1790*x^5 + 
             31*x^6))/(27*(-1 + x^2)^3))*z2 + 
        (64*nh*(-69 - 522*x + 2641*x^2 - 4516*x^3 + 2827*x^4 - 522*x^5 + 
           117*x^6)*z3)/(27*(-1 + x^2)^3) - (18176*nh*(1 + x^2)^2*
          H[0, -1, -1, x])/(27*(-1 + x^2)^2) + 
        (1792*nh*(1 + x^2)^2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) - 
        (256*nh*(113 - 921*x + 4797*x^2 - 8184*x^3 + 4889*x^4 - 921*x^5 + 
           205*x^6)*H[0, 0, -1, x])/(27*(-1 + x^2)^3) + 
        (256*nh*(70 - 459*x + 2408*x^2 - 4098*x^3 + 2436*x^4 - 459*x^5 + 
           98*x^6)*H[0, 0, 1, x])/(27*(-1 + x^2)^3) - 
        (1792*nh*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x^2)^2) + 
        (256*nh*(1 + x^2)^2*H[0, 1, 1, x])/(3*(-1 + x^2)^2)) + 
      H[0, x]^2*((2*nh*(-29349 - 85494*x - 82614*x^2 + 8530*x^3 - 4112*x^4 + 
           134974*x^5 + 197846*x^6 + 142694*x^7 + 37013*x^8))/
         (81*(-1 + x)^2*(1 + x)^6) - (8*nh*(-93 + 1110*x + 4053*x^2 - 
           22544*x^3 + 25893*x^4 - 8518*x^5 + 51*x^6)*z2)/(27*(-1 + x^2)^3) + 
        (32*nh*(-127 + 447*x - 2737*x^2 + 3954*x^3 - 2303*x^4 + 447*x^5 + 
           307*x^6)*z3)/(81*(-1 + x^2)^3) + 
        (32*nh*(-51 + 278*x - 658*x^2 + 278*x^3 + 21*x^4)*H[1, x]^2)/
         (27*(-1 + x^2)^2) - (32*nh*(244 - 3805*x + 12004*x^2 - 9668*x^3 + 
           176*x^4 + 809*x^5 + 152*x^6)*H[0, -1, x])/(27*(-1 + x^2)^3) + 
        (32*nh*(137 - 2564*x + 10319*x^2 - 12252*x^3 + 4651*x^4 - 464*x^5 + 
           133*x^6)*H[0, 1, x])/(27*(-1 + x^2)^3) + 
        H[1, x]*((-64*nh*(251 + 216*x - 26*x^2 - 472*x^3 - 358*x^4 - 
             784*x^5 - 690*x^6 - 320*x^7 + 103*x^8))/(27*(-1 + x)^2*
            (1 + x)^6) - (64*nh*(72 - 307*x + 1588*x^2 - 2688*x^3 + 
             1584*x^4 - 307*x^5 + 68*x^6)*z2)/(27*(-1 + x^2)^3) - 
          (128*nh*(36 - 103*x + 540*x^2 - 936*x^3 + 532*x^4 - 103*x^5 + 
             28*x^6)*H[0, -1, x])/(27*(-1 + x^2)^3) + 
          (256*nh*(3 - x + 6*x^2 - 20*x^3 + 6*x^4 - x^5 + 3*x^6)*H[0, 1, x])/
           (27*(-1 + x^2)^3)) - (128*nh*(72 - 411*x + 2138*x^2 - 3676*x^3 + 
           2166*x^4 - 411*x^5 + 100*x^6)*H[0, -1, -1, x])/(27*(-1 + x^2)^3) + 
        (128*nh*(17 - 156*x + 803*x^2 - 1402*x^3 + 831*x^4 - 156*x^5 + 
           45*x^6)*H[0, -1, 1, x])/(27*(-1 + x^2)^3) - 
        (64*nh*(104 - 1291*x + 6764*x^2 - 11546*x^3 + 6914*x^4 - 1291*x^5 + 
           254*x^6)*H[0, 0, -1, x])/(27*(-1 + x^2)^3) + 
        (64*nh*(54 - 835*x + 4408*x^2 - 7476*x^3 + 4474*x^4 - 835*x^5 + 
           120*x^6)*H[0, 0, 1, x])/(27*(-1 + x^2)^3) + 
        (128*nh*(17 - 156*x + 803*x^2 - 1402*x^3 + 831*x^4 - 156*x^5 + 
           45*x^6)*H[0, 1, -1, x])/(27*(-1 + x^2)^3) + 
        (128*nh*(32 - 147*x + 792*x^2 - 1278*x^3 + 764*x^4 - 147*x^5 + 4*x^6)*
          H[0, 1, 1, x])/(27*(-1 + x^2)^3)) - 
      (256*nh^2*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(-1 + x^2)) + 
      (256*nh*(307 + 668*x + 650*x^2 + 668*x^3 + 307*x^4)*
        H[0, -1, -1, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
      (768*nh*(1 + x^2)*H[0, -1, -1, 1, x])/(-1 + x^2) + 
      (128*nh*(1 - 274*x + 790*x^2 - 274*x^3 + x^4)*H[0, -1, 0, 1, x])/
       (27*(-1 + x^2)^2) - (768*nh*(1 + x^2)*H[0, -1, 1, -1, x])/(-1 + x^2) + 
      (256*nh*(1 + x^2)*H[0, -1, 1, 1, x])/(-1 + x^2) - 
      (128*nh^2*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(-1 + x^2)) + 
      (128*nh*(-401 - 1454*x + 1281*x^2 + 1245*x^3 - 570*x^4 + 375*x^5)*
        H[0, 0, -1, -1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
      (128*nh*(-127 - 972*x + 2226*x^2 - 972*x^3 + 89*x^4)*H[0, 0, -1, 1, x])/
       (27*(-1 + x^2)^2) + (64*nh^2*(1 + 2*x - 10*x^2 + 2*x^3 + x^4)*
        H[0, 0, 0, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
      (64*nh*(31 - 5519*x + 24515*x^2 - 24626*x^3 + 1701*x^4 + 4009*x^5 + 
         153*x^6)*H[0, 0, 0, -1, x])/(27*(-1 + x^2)^3) - 
      (256*nh^2*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, 0, 1, x])/
       (9*(-1 + x)*(1 + x)^3) + (64*nh*(385 - 3766*x + 12905*x^2 - 8272*x^3 - 
         5409*x^4 + 3846*x^5 + 431*x^6)*H[0, 0, 0, 1, x])/(27*(-1 + x^2)^3) + 
      nl*((-16*nh*(4343 + 7966*x + 4343*x^2))/(729*(1 + x)^2) + 
        ((-256*ln2*nh*(-1 + x)^2*(11 + 12*x + 11*x^2))/(27*(1 + x)^4) + 
          (16*nh*(-1075 + 2158*x + 1114*x^2 - 62*x^3 + 3017*x^4))/
           (243*(-1 + x)*(1 + x)^3))*z2 + 
        (64*nh*(46 + 92*x + 89*x^2 + 92*x^3 + 46*x^4)*z2^2)/
         (135*(-1 + x)*(1 + x)^3) + (16*nh*(15 + 1101*x + 542*x^2 + 674*x^3 + 
           51*x^4 + 433*x^5)*z3)/(81*(-1 + x)*(1 + x)^4) + 
        (1024*nh*(1 + x^2)*H[-1, x]^3*H[0, x])/(81*(-1 + x^2)) + 
        (16*nh*(-103 - 75*x - 220*x^2 + 4*x^3 - 339*x^4 + 49*x^5)*H[0, x]^3)/
         (243*(-1 + x)*(1 + x)^4) - (8*nh*(7 + 14*x - 4*x^2 + 14*x^3 + 7*x^4)*
          H[0, x]^4)/(81*(-1 + x)*(1 + x)^3) + 
        ((-16*nh)/27 - (32*nh*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/ep^3 + 
        ((-32*nh*(971 + 1048*x + 1114*x^2 + 1048*x^3 + 971*x^4))/
           (243*(-1 + x)*(1 + x)^3) - (64*nh*(1 + 2*x + 18*x^2 + 2*x^3 + x^4)*
            z2)/(9*(-1 + x)*(1 + x)^3))*H[0, -1, x] + 
        H[-1, x]^2*((512*nh*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
          (512*nh*(7 - 3*x + 7*x^2)*H[0, x])/(81*(-1 + x^2)) - 
          (256*nh*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
          (1024*nh*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
        ((-128*nh)/81 + (64*nh*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
          (64*nh*(7 - 3*x + 7*x^2)*H[0, x])/(81*(-1 + x^2)) + 
          (128*nh*(1 + x^2)*H[-1, x]*H[0, x])/(27*(-1 + x^2)) - 
          (32*nh*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
          (128*nh*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)))/ep^2 + 
        H[0, x]^2*((-16*nh*(634 + 284*x + 557*x^2 + 764*x^3 + 337*x^4))/
           (243*(-1 + x)*(1 + x)^3) - (16*nh*(5 + 10*x - 2*x^2 + 10*x^3 + 
             5*x^4)*z2)/(27*(-1 + x)*(1 + x)^3) + 
          (64*nh*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[1, x])/
           (81*(1 + x)^4) + (128*nh*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
            H[0, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
          (128*nh*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 1, x])/
           (27*(-1 + x)*(1 + x)^3)) - (1024*nh*(7 - 3*x + 7*x^2)*
          H[0, -1, -1, x])/(81*(-1 + x^2)) - 
        (64*nh*(75 + 111*x + 180*x^2 + 124*x^3 + 177*x^4 + 37*x^5)*
          H[0, 0, -1, x])/(81*(-1 + x)*(1 + x)^4) + 
        ((32*nh*(1 - 38*x + x^2))/(81*(1 + x)^2) + 
          (8*nh*(-113 + 837*x + 118*x^2 + 490*x^3 - 261*x^4 + 337*x^5)*z2)/
           (81*(-1 + x)*(1 + x)^4) + (256*nh*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
          ((-32*nh*(103 + 70*x + 94*x^2 + 70*x^3 + 103*x^4))/
             (81*(-1 + x)*(1 + x)^3) - (128*nh*(1 + 2*x - x^2 + 2*x^3 + x^4)*
              z2)/(27*(-1 + x)*(1 + x)^3))*H[0, x] - 
          (256*nh*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x^2)) - 
          (16*nh*(47 + 39*x + 104*x^2 + 48*x^3 + 105*x^4 + 9*x^5)*H[0, x]^2)/
           (81*(-1 + x)*(1 + x)^4) - (32*nh*(1 + 2*x + 2*x^3 + x^4)*
            H[0, x]^3)/(27*(-1 + x)*(1 + x)^3) - (256*nh*(7 - 3*x + 7*x^2)*
            H[0, -1, x])/(81*(-1 + x^2)) + H[-1, x]*
           ((-256*nh*(1 + x^2)*z2)/(27*(-1 + x^2)) + 
            (256*nh*(7 - 3*x + 7*x^2)*H[0, x])/(81*(-1 + x^2)) + 
            (128*nh*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) + 
            (512*nh*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) - 
          (512*nh*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) - 
          (256*nh*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2)))/ep + 
        H[-1, x]*((-64*nh*(-1 + 243*x + 68*x^2 + 236*x^3 + 45*x^4 + 113*x^5)*
            z2)/(81*(-1 + x)*(1 + x)^4) - (1024*nh*(1 + x^2)*z3)/
           (27*(-1 + x^2)) + ((32*nh*(971 + 1048*x + 1114*x^2 + 1048*x^3 + 
               971*x^4))/(243*(-1 + x)*(1 + x)^3) + 
            (64*nh*(1 + 2*x + 14*x^2 + 2*x^3 + x^4)*z2)/(27*(-1 + x)*
              (1 + x)^3))*H[0, x] + (32*nh*(75 + 111*x + 180*x^2 + 124*x^3 + 
             177*x^4 + 37*x^5)*H[0, x]^2)/(81*(-1 + x)*(1 + x)^4) + 
          (64*nh*(1 + 2*x + 4*x^2 + 2*x^3 + x^4)*H[0, x]^3)/
           (27*(-1 + x)*(1 + x)^3) + (1024*nh*(7 - 3*x + 7*x^2)*H[0, -1, x])/
           (81*(-1 + x^2)) + (2048*nh*(1 + x^2)*H[0, -1, -1, x])/
           (27*(-1 + x^2)) + (1024*nh*(1 + x^2)*H[0, 0, -1, x])/
           (27*(-1 + x^2))) + (128*nh*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*
          H[0, 0, 1, x])/(81*(1 + x)^4) + 
        H[0, x]*((-16*nh*(6349 - 4884*x + 6349*x^2))/(729*(-1 + x^2)) + 
          (16*nh*(-55 - 87*x - 118*x^2 + 106*x^3 - 351*x^4 + 97*x^5)*z2)/
           (81*(-1 + x)*(1 + x)^4) + (256*nh*(5 + 10*x + x^2 + 10*x^3 + 
             5*x^4)*z3)/(81*(-1 + x)*(1 + x)^3) - 
          (128*nh*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[0, 1, x])/
           (81*(1 + x)^4) - (256*nh*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*
            H[0, 0, -1, x])/(27*(-1 + x)*(1 + x)^3) + 
          (512*nh*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, 1, x])/
           (27*(-1 + x)*(1 + x)^3)) - (2048*nh*(1 + x^2)*H[0, -1, -1, -1, x])/
         (27*(-1 + x^2)) - (1024*nh*(1 + x^2)*H[0, 0, -1, -1, x])/
         (27*(-1 + x^2)) - (128*nh*(1 + 2*x + 4*x^2 + 2*x^3 + x^4)*
          H[0, 0, 0, -1, x])/(9*(-1 + x)*(1 + x)^3) - 
        (256*nh*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, 0, 1, x])/
         (9*(-1 + x)*(1 + x)^3)) - (128*nh*(-127 - 972*x + 2226*x^2 - 
         972*x^3 + 89*x^4)*H[0, 0, 1, -1, x])/(27*(-1 + x^2)^2) + 
      (128*nh*(-29 - 794*x + 1946*x^2 - 794*x^3 + 43*x^4)*H[0, 0, 1, 1, x])/
       (27*(-1 + x^2)^2) + H[1, x]*
       (((-64*nh*(37 - 14*x + 37*x^2))/(27*(-1 + x^2)) - 
          (128*ln2*nh*(3 - 2*x^2 + 3*x^4))/(9*(-1 + x^2)^2))*z2 - 
        (64*nh*(572 - 2667*x + 13738*x^2 - 23356*x^3 + 13812*x^4 - 2667*x^5 + 
           646*x^6)*z2^2)/(135*(-1 + x^2)^3) - 
        (32*nh*(-277 - 1384*x + 3634*x^2 - 1384*x^3 + 119*x^4)*z3)/
         (27*(-1 + x^2)^2) + (256*nh*(1 + x^2)^2*H[0, -1, x]^2)/
         (9*(-1 + x^2)^2) + ((-128*nh*(37 - 14*x + 37*x^2))/(27*(-1 + x^2)) + 
          (512*nh*(-12 + 39*x - 224*x^2 + 230*x^3 - 36*x^4 + 15*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] - 
        (256*nh*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
        H[0, -1, x]*((128*nh*(37 - 14*x + 37*x^2))/(9*(-1 + x^2)) - 
          (256*nh*(35 - 99*x + 519*x^2 - 920*x^3 + 521*x^4 - 99*x^5 + 37*x^6)*
            z2)/(27*(-1 + x^2)^3) - (512*nh*(1 + x^2)^2*H[0, 1, x])/
           (27*(-1 + x^2)^2)) + (768*nh*(1 + x^2)*H[0, -1, -1, x])/
         (-1 + x^2) - (256*nh*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) + 
        (128*nh*(-125 - 1520*x + 3806*x^2 - 1520*x^3 + 91*x^4)*
          H[0, 0, -1, x])/(27*(-1 + x^2)^2) - 
        (128*nh*(-29 - 794*x + 1946*x^2 - 794*x^3 + 43*x^4)*H[0, 0, 1, x])/
         (27*(-1 + x^2)^2) - (256*nh*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
        (256*nh*(1 + x^2)*H[0, 1, 1, x])/(3*(-1 + x^2)) - 
        (2048*nh*(1 + x^2)^2*H[0, 0, -1, -1, x])/(27*(-1 + x^2)^2) + 
        (2048*nh*(1 + x^2)^2*H[0, 0, -1, 1, x])/(27*(-1 + x^2)^2) + 
        (256*nh*(211 - 807*x + 4197*x^2 - 7108*x^3 + 4165*x^4 - 807*x^5 + 
           179*x^6)*H[0, 0, 0, -1, x])/(27*(-1 + x^2)^3) - 
        (256*nh*(133 - 504*x + 2625*x^2 - 4420*x^3 + 2593*x^4 - 504*x^5 + 
           101*x^6)*H[0, 0, 0, 1, x])/(27*(-1 + x^2)^3) + 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, -1, x])/(27*(-1 + x^2)^2) - 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2)) + 
      ((4*nh*(3183 + 13172*x + 18058*x^2 + 13172*x^3 + 3183*x^4))/
         (81*(1 + x)^4) + ((128*ln2*nh*(1 + x^2))/(3*(1 + x)^2) - 
          (nh*(8441 - 63068*x - 98540*x^2 + 48220*x^3 + 189942*x^4 + 
             12764*x^5 - 93580*x^6 - 34780*x^7 + 18313*x^8))/
           (27*(-1 + x)^2*(1 + x)^6))*z2 + 
        (16*nh*(499 - 1764*x + 8631*x^2 - 15196*x^3 + 8941*x^4 - 1764*x^5 + 
           809*x^6)*z2^2)/(135*(-1 + x^2)^3) - 
        (32*nh*(-197 + 691*x - 1340*x^2 - 1412*x^3 + 1241*x^4 + 137*x^5)*z3)/
         (27*(-1 + x)^2*(1 + x)^3) + (8*nh*(-28 + x - 10*x^2 + 28*x^3 + 
           18*x^4 + x^5)*H[0, x]^4)/(81*(-1 + x^2)^3) + 
        H[-1, x]^2*((64*nh*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*
            H[0, x])/(27*(-1 + x)*(1 + x)^3) + (1024*nh*(1 + x^2)^2*
            H[0, x]^2)/(27*(-1 + x^2)^2)) + H[0, x]^3*
         ((16*nh*(37 + 130*x - 215*x^2 - 1190*x^3 + 1875*x^4 - 956*x^5 + 
             271*x^6))/(81*(-1 + x^2)^3) + (64*nh*(-29 + 73*x - 458*x^2 + 
             450*x^3 - 77*x^4 + 25*x^5)*H[1, x])/(81*(-1 + x)^2*(1 + x)^3)) + 
        (2240*nh*(1 + x^2)^2*H[0, -1, x]^2)/(27*(-1 + x^2)^2) + 
        ((-64*nh*(37 - 14*x + 37*x^2))/(27*(-1 + x^2)) - 
          (64*nh*(-65 + 139*x - 930*x^2 + 886*x^3 - 161*x^4 + 43*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] + 
        (448*nh*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
        H[0, -1, x]*((16*nh*(913 + 1014*x - 390*x^2 + 1014*x^3 + 913*x^4))/
           (27*(-1 + x)*(1 + x)^3) + (64*nh*(41 + 6*x - 31*x^2 + 24*x^3 - 
             65*x^4 + 6*x^5 + 7*x^6)*z2)/(27*(-1 + x^2)^3) - 
          (3200*nh*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
        H[0, x]^2*((4*nh*(-917 - 1780*x - 1350*x^2 + 3012*x^3 + 1904*x^4 + 
             452*x^5 + 3254*x^6 + 4972*x^7 + 1205*x^8))/(27*(-1 + x)^2*
            (1 + x)^6) + (32*nh*(-1 - 52*x + 215*x^2 - 446*x^3 + 281*x^4 - 
             52*x^5 + 65*x^6)*z2)/(27*(-1 + x^2)^3) + 
          (64*nh*(-22 - 121*x + 310*x^2 - 121*x^3 + 14*x^4)*H[1, x])/
           (27*(-1 + x^2)^2) + (64*nh*(6 - 103*x + 510*x^2 - 920*x^3 + 
             554*x^4 - 103*x^5 + 50*x^6)*H[0, -1, x])/(27*(-1 + x^2)^3) - 
          (64*nh*(10 - 155*x + 796*x^2 - 1374*x^3 + 828*x^4 - 155*x^5 + 
             42*x^6)*H[0, 1, x])/(27*(-1 + x^2)^3)) + 
        (128*nh*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, -1, -1, x])/
         (27*(-1 + x)*(1 + x)^3) - (128*nh*(1 + x^2)*H[0, -1, 1, x])/
         (-1 + x^2) + (64*nh*(-142 + 815*x - 1619*x^2 - 1655*x^3 + 1207*x^4 + 
           142*x^5)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
        (128*nh*(-18 + 129*x - 382*x^2 + 129*x^3 + 18*x^4)*H[0, 0, 1, x])/
         (27*(-1 + x^2)^2) + H[-1, x]*
         ((64*nh*(-67 - 94*x + 9*x^2 - 27*x^3 + 136*x^4 + 55*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3) + (128*nh*(1 + x^2)^2*z3)/
           (3*(-1 + x^2)^2) - (32*nh*(-56 - 653*x + 767*x^2 + 731*x^3 - 
             261*x^4 + 228*x^5)*H[0, x]^2)/(27*(-1 + x)^2*(1 + x)^3) - 
          (64*nh*(1 + x^2)*(-1 + 5*x^2)*H[0, x]^3)/(27*(-1 + x^2)^2) - 
          (128*nh*(115 + 284*x + 266*x^2 + 284*x^3 + 115*x^4)*H[0, -1, x])/
           (27*(-1 + x)*(1 + x)^3) + (128*nh*(1 + x^2)*H[0, 1, x])/
           (-1 + x^2) + H[0, x]*((-16*nh*(913 + 1014*x - 390*x^2 + 1014*x^3 + 
               913*x^4))/(27*(-1 + x)*(1 + x)^3) + 
            (256*nh*(1 + x^2)*(13 + 4*x^2)*z2)/(27*(-1 + x^2)^2) - 
            (128*nh*(1 + x^2)*H[1, x])/(-1 + x^2) - 
            (4352*nh*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) + 
            (256*nh*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) + 
          (512*nh*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) - 
          (512*nh*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)) + 
        H[1, x]*((-64*nh*(1 + x^2)*z2)/(3*(-1 + x^2)) - 
          (128*nh*(1 + x^2)^2*z3)/(27*(-1 + x^2)^2) + 
          (128*nh*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (128*nh*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) - 
          (512*nh*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) + 
          (512*nh*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) - 
        (128*nh*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
        (128*nh*(1 + x^2)*H[0, 1, 1, x])/(3*(-1 + x^2)) + 
        H[0, x]*((4*nh*(18161 + 60782*x + 95343*x^2 + 97764*x^3 + 95343*x^4 + 
             60782*x^5 + 18161*x^6))/(81*(-1 + x)*(1 + x)^5) - 
          (32*nh*(-30 + 339*x - 612*x^2 + 1304*x^3 - 1842*x^4 + 829*x^5 + 
             60*x^6)*z2)/(27*(-1 + x^2)^3) - 
          (32*nh*(53 - 412*x + 2181*x^2 - 3696*x^3 + 2199*x^4 - 412*x^5 + 
             71*x^6)*z3)/(27*(-1 + x^2)^3) + (64*nh*(1 + x^2)*H[1, x]^2)/
           (3*(-1 + x^2)) + (64*nh*(43 - 777*x + 1970*x^2 - 777*x^3 + 43*x^4)*
            H[0, -1, x])/(27*(-1 + x^2)^2) + 
          (128*nh*(2 + 125*x - 346*x^2 + 125*x^3 + 2*x^4)*H[0, 1, x])/
           (27*(-1 + x^2)^2) + H[1, x]*((64*nh*(37 - 14*x + 37*x^2))/
             (27*(-1 + x^2)) + (256*nh*(-14 + 37*x - 228*x^2 + 226*x^3 - 38*
                x^4 + 13*x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3) + 
            (256*nh*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
            (256*nh*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) - 
          (128*nh*(1 + x^2)^2*H[0, -1, -1, x])/(27*(-1 + x^2)^2) + 
          (896*nh*(1 + x^2)^2*H[0, -1, 1, x])/(27*(-1 + x^2)^2) - 
          (128*nh*(22 - 259*x + 1370*x^2 - 2298*x^3 + 1378*x^4 - 259*x^5 + 
             30*x^6)*H[0, 0, -1, x])/(27*(-1 + x^2)^3) + 
          (512*nh*(2 - 52*x + 274*x^2 - 458*x^3 + 277*x^4 - 52*x^5 + 5*x^6)*
            H[0, 0, 1, x])/(27*(-1 + x^2)^3) + (896*nh*(1 + x^2)^2*
            H[0, 1, -1, x])/(27*(-1 + x^2)^2) - 
          (640*nh*(1 + x^2)^2*H[0, 1, 1, x])/(27*(-1 + x^2)^2)) + 
        (2048*nh*(1 + x^2)^2*H[0, -1, 0, 1, x])/(27*(-1 + x^2)^2) - 
        (512*nh*(1 + x^2)^2*H[0, 0, -1, -1, x])/(3*(-1 + x^2)^2) + 
        (512*nh*(1 + x^2)^2*H[0, 0, -1, 1, x])/(3*(-1 + x^2)^2) - 
        (128*nh*(-17 + 156*x - 855*x^2 + 1378*x^3 - 823*x^4 + 156*x^5 + 
           15*x^6)*H[0, 0, 0, -1, x])/(9*(-1 + x^2)^3) + 
        (128*nh*(-23 + 261*x - 1431*x^2 + 2282*x^3 - 1367*x^4 + 261*x^5 + 
           41*x^6)*H[0, 0, 0, 1, x])/(27*(-1 + x^2)^3) + 
        (512*nh*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x^2)^2) - 
        (512*nh*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2))/ep + 
      H[-1, x]*(((-128*ln2*nh*(3 - 2*x^2 + 3*x^4))/(9*(-1 + x^2)^2) + 
          (16*nh*(203 - 4244*x + 1002*x^2 + 8708*x^3 + 4608*x^4 - 10460*x^5 - 
             5754*x^6 + 1388*x^7 + 3013*x^8))/(27*(-1 + x)^2*(1 + x)^6))*z2 + 
        (128*nh*(241 - 441*x + 2274*x^2 - 3799*x^3 + 2119*x^4 - 441*x^5 + 
           86*x^6)*z2^2)/(135*(-1 + x^2)^3) + 
        (32*nh*(-855 + 9*x - 1218*x^2 - 1362*x^3 + 2141*x^4 + 845*x^5)*z3)/
         (27*(-1 + x)^2*(1 + x)^3) - (16*nh*(-14 - x - 32*x^2 - 28*x^3 + 
           24*x^4 - x^5 + 42*x^6)*H[0, x]^4)/(81*(-1 + x^2)^3) + 
        H[0, x]^3*((-32*nh*(59 + 3149*x - 7325*x^2 + 1262*x^3 + 4461*x^4 - 
             2107*x^5 + 549*x^6))/(81*(-1 + x^2)^3) + 
          (128*nh*(-23 + 79*x - 446*x^2 + 462*x^3 - 71*x^4 + 31*x^5)*H[1, x])/
           (81*(-1 + x)^2*(1 + x)^3)) - (8960*nh*(1 + x^2)^2*H[0, -1, x]^2)/
         (27*(-1 + x^2)^2) + ((128*nh*(37 - 14*x + 37*x^2))/(9*(-1 + x^2)) - 
          (512*nh*(-8 + 43*x - 216*x^2 + 238*x^3 - 32*x^4 + 19*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] - 
        (1792*nh*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
        H[0, -1, x]*((-32*nh*(2293 + 1446*x - 2286*x^2 + 1446*x^3 + 
             2293*x^4))/(27*(-1 + x)*(1 + x)^3) + 
          (256*nh*(-5 + 3*x - 41*x^2 + 12*x^3 - 7*x^4 + 3*x^5 + 29*x^6)*z2)/
           (27*(-1 + x^2)^3) + (12800*nh*(1 + x^2)^2*H[0, 1, x])/
           (27*(-1 + x^2)^2)) + H[0, x]^2*
         ((-8*nh*(-2281 - 5100*x + 1906*x^2 + 19212*x^3 + 17472*x^4 + 
             5660*x^5 + 7102*x^6 + 10180*x^7 + 3193*x^8))/
           (27*(-1 + x)^2*(1 + x)^6) - (128*nh*(-49 + 26*x - 157*x^2 + 
             223*x^3 - 91*x^4 + 26*x^5 + 17*x^6)*z2)/(27*(-1 + x^2)^3) - 
          (64*nh*(-111 + 2*x^2 + 105*x^4)*H[1, x])/(27*(-1 + x^2)^2) - 
          (128*nh*(-72 + 103*x - 576*x^2 + 920*x^3 - 488*x^4 + 103*x^5 + 
             16*x^6)*H[0, -1, x])/(27*(-1 + x^2)^3) + 
          (128*nh*(-58 + 155*x - 844*x^2 + 1374*x^3 - 780*x^4 + 155*x^5 + 
             6*x^6)*H[0, 1, x])/(27*(-1 + x^2)^3)) - 
        (256*nh*(307 + 668*x + 650*x^2 + 668*x^3 + 307*x^4)*H[0, -1, -1, x])/
         (27*(-1 + x)*(1 + x)^3) + (768*nh*(1 + x^2)*H[0, -1, 1, x])/
         (-1 + x^2) - (128*nh*(-401 - 1454*x + 1281*x^2 + 1245*x^3 - 
           570*x^4 + 375*x^5)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
        (128*nh*(-127 - 972*x + 2226*x^2 - 972*x^3 + 89*x^4)*H[0, 0, 1, x])/
         (27*(-1 + x^2)^2) + H[1, x]*((256*nh*(-3 - x^2 + 6*x^4)*z2)/
           (9*(-1 + x^2)^2) + (512*nh*(1 + x^2)^2*z3)/(27*(-1 + x^2)^2) - 
          (768*nh*(1 + x^2)*H[0, -1, x])/(-1 + x^2) + 
          (256*nh*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          (2048*nh*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) - 
          (2048*nh*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) + 
        (768*nh*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) - 
        (256*nh*(1 + x^2)*H[0, 1, 1, x])/(-1 + x^2) + 
        H[0, x]*((-8*nh*(30133 + 96718*x + 131339*x^2 + 121828*x^3 + 
             131339*x^4 + 96718*x^5 + 30133*x^6))/(81*(-1 + x)*(1 + x)^5) + 
          (32*nh*(89 - 712*x + 1515*x^2 - 2296*x^3 + 1599*x^4 - 688*x^5 + 
             397*x^6)*z2)/(27*(-1 + x^2)^3) - 
          (256*nh*(20 - 103*x + 552*x^2 - 924*x^3 + 543*x^4 - 103*x^5 + 
             11*x^6)*z3)/(27*(-1 + x^2)^3) - (128*nh*(1 + x^2)*H[1, x]^2)/
           (-1 + x^2) - (128*nh*(95 - 48*x + 166*x^2 - 48*x^3 + 95*x^4)*
            H[0, -1, x])/(27*(-1 + x^2)^2) + 
          (256*nh*(4 + 243*x - 556*x^2 + 243*x^3 + 4*x^4)*H[0, 1, x])/
           (27*(-1 + x^2)^2) + H[1, x]*((-128*nh*(37 - 14*x + 37*x^2))/
             (9*(-1 + x^2)) + (256*nh*(-25 + 77*x - 450*x^2 + 458*x^3 - 73*
                x^4 + 29*x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3) - 
            (1024*nh*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) + 
            (1024*nh*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
          (512*nh*(1 + x^2)^2*H[0, -1, -1, x])/(27*(-1 + x^2)^2) - 
          (3584*nh*(1 + x^2)^2*H[0, -1, 1, x])/(27*(-1 + x^2)^2) - 
          (256*nh*(34 - 259*x + 1382*x^2 - 2298*x^3 + 1366*x^4 - 259*x^5 + 
             18*x^6)*H[0, 0, -1, x])/(27*(-1 + x^2)^3) + 
          (512*nh*(13 - 104*x + 557*x^2 - 916*x^3 + 545*x^4 - 104*x^5 + x^6)*
            H[0, 0, 1, x])/(27*(-1 + x^2)^3) - (3584*nh*(1 + x^2)^2*
            H[0, 1, -1, x])/(27*(-1 + x^2)^2) + (2560*nh*(1 + x^2)^2*
            H[0, 1, 1, x])/(27*(-1 + x^2)^2)) - 
        (8192*nh*(1 + x^2)^2*H[0, -1, 0, 1, x])/(27*(-1 + x^2)^2) + 
        (2048*nh*(1 + x^2)^2*H[0, 0, -1, -1, x])/(3*(-1 + x^2)^2) - 
        (2048*nh*(1 + x^2)^2*H[0, 0, -1, 1, x])/(3*(-1 + x^2)^2) + 
        (256*nh*(-31 - 156*x + 807*x^2 - 1378*x^3 + 871*x^4 - 156*x^5 + 
           33*x^6)*H[0, 0, 0, -1, x])/(9*(-1 + x^2)^3) - 
        (256*nh*(-73 - 261*x + 1335*x^2 - 2282*x^3 + 1463*x^4 - 261*x^5 + 
           55*x^6)*H[0, 0, 0, 1, x])/(27*(-1 + x^2)^3) - 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x^2)^2) + 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2)) - 
      (768*nh*(1 + x^2)*H[0, 1, -1, -1, x])/(-1 + x^2) + 
      (256*nh*(1 + x^2)*H[0, 1, -1, 1, x])/(-1 + x^2) + 
      (256*nh*(1 + x^2)*H[0, 1, 1, -1, x])/(-1 + x^2) - 
      (256*nh*(1 + x^2)*H[0, 1, 1, 1, x])/(3*(-1 + x^2)) + 
      H[0, x]*((32*nh*(23844 + 90840*x + 137447*x^2 + 125542*x^3 + 
           137447*x^4 + 90840*x^5 + 23844*x^6))/(243*(-1 + x)*(1 + x)^5) + 
        ((1024*ln2*nh*(1 + 5*x + 4*x^2 + 5*x^3 + x^4))/(3*(-1 + x)*
            (1 + x)^3) - (4*nh*(1049 + 16515*x + 18106*x^2 - 2714*x^3 - 
             34044*x^4 - 20732*x^5 - 2330*x^6 + 16954*x^7 + 15683*x^8 + 
             8921*x^9))/(27*(-1 + x)^3*(1 + x)^6))*z2 - 
        (32*nh*(184 - 3567*x + 16434*x^2 - 31068*x^3 + 19026*x^4 - 3567*x^5 + 
           2776*x^6)*z2^2)/(135*(-1 + x^2)^3) - 
        (128*nh*(428 + 783*x - 6650*x^2 + 13836*x^3 - 11642*x^4 + 2721*x^5 + 
           518*x^6)*z3)/(81*(-1 + x^2)^3) + (128*nh*(1 + x^2)*H[1, x]^3)/
         (9*(-1 + x^2)) - (256*nh*(1 + 26*x - 140*x^2 + 227*x^3 - 140*x^4 + 
           26*x^5 + x^6)*H[0, -1, x]^2)/(9*(-1 + x^2)^3) + 
        ((128*nh*(183 - 212*x - 906*x^2 - 1284*x^3 - 906*x^4 - 1284*x^5 - 
             906*x^6 - 212*x^7 + 183*x^8))/(27*(-1 + x)^2*(1 + x)^6) - 
          (64*nh*(-107 + 308*x - 1695*x^2 + 2628*x^3 - 1533*x^4 + 308*x^5 + 
             55*x^6)*z2)/(27*(-1 + x^2)^3))*H[0, 1, x] - 
        (256*nh*(27 - 152*x + 803*x^2 - 1354*x^3 + 803*x^4 - 152*x^5 + 
           27*x^6)*H[0, 1, x]^2)/(27*(-1 + x^2)^3) + 
        H[1, x]^2*((64*nh*(37 - 14*x + 37*x^2))/(27*(-1 + x^2)) - 
          (128*nh*(-25 + 77*x - 450*x^2 + 458*x^3 - 73*x^4 + 29*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3) + (512*nh*(1 + x^2)^2*H[0, -1, x])/
           (27*(-1 + x^2)^2) - (512*nh*(1 + x^2)^2*H[0, 1, x])/
           (27*(-1 + x^2)^2)) + H[0, -1, x]*
         ((128*nh*x*(239 + 222*x + 239*x^2))/(27*(-1 + x^2)^2) + 
          (64*nh*(-143 - 88*x + 325*x^2 - 908*x^3 + 667*x^4 - 88*x^5 + 
             199*x^6)*z2)/(27*(-1 + x^2)^3) + 
          (256*nh*(77 - 460*x + 2419*x^2 - 4078*x^3 + 2419*x^4 - 460*x^5 + 
             77*x^6)*H[0, 1, x])/(27*(-1 + x^2)^3)) + 
        (128*nh*(50 + 1749*x - 4464*x^2 + 1749*x^3 + 50*x^4)*H[0, -1, -1, x])/
         (27*(-1 + x^2)^2) - (256*nh*(3 + 635*x - 1616*x^2 + 635*x^3 + 3*x^4)*
          H[0, -1, 1, x])/(27*(-1 + x^2)^2) + 
        (64*nh*(274 - 4595*x + 17734*x^2 - 17456*x^3 + 2230*x^4 + 1443*x^5 + 
           386*x^6)*H[0, 0, -1, x])/(27*(-1 + x^2)^3) - 
        (64*nh*(317 - 3060*x + 11565*x^2 - 11272*x^3 + 1075*x^4 + 1084*x^5 + 
           307*x^6)*H[0, 0, 1, x])/(27*(-1 + x^2)^3) - 
        (256*nh*(3 + 635*x - 1616*x^2 + 635*x^3 + 3*x^4)*H[0, 1, -1, x])/
         (27*(-1 + x^2)^2) - (128*nh*(11 - 802*x + 2018*x^2 - 802*x^3 + 
           11*x^4)*H[0, 1, 1, x])/(27*(-1 + x^2)^2) + 
        H[1, x]*((64*nh*(127 + 216*x + 127*x^2))/(27*(-1 + x^2)) - 
          (64*nh*(-13 - 1294*x + 6523*x^2 - 11212*x^3 + 7729*x^4 - 1782*x^5 + 
             x^6)*z2)/(27*(-1 + x^2)^3) - (256*nh*(10 - 50*x + 258*x^2 - 
             434*x^3 + 259*x^4 - 50*x^5 + 11*x^6)*z3)/(27*(-1 + x^2)^3) + 
          (128*nh*(7 + 760*x - 1902*x^2 + 760*x^3 + 7*x^4)*H[0, -1, x])/
           (27*(-1 + x^2)^2) + (128*nh*(11 - 536*x + 1302*x^2 - 536*x^3 + 
             11*x^4)*H[0, 1, x])/(27*(-1 + x^2)^2) - 
          (512*nh*(1 + x^2)^2*H[0, -1, -1, x])/(27*(-1 + x^2)^2) - 
          (512*nh*(1 + x^2)^2*H[0, -1, 1, x])/(27*(-1 + x^2)^2) - 
          (512*nh*(21 - 100*x + 517*x^2 - 868*x^3 + 517*x^4 - 100*x^5 + 
             21*x^6)*H[0, 0, -1, x])/(27*(-1 + x^2)^3) + 
          (512*nh*(23 - 100*x + 519*x^2 - 868*x^3 + 515*x^4 - 100*x^5 + 
             19*x^6)*H[0, 0, 1, x])/(27*(-1 + x^2)^3) - 
          (512*nh*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x^2)^2) + 
          (512*nh*(1 + x^2)^2*H[0, 1, 1, x])/(9*(-1 + x^2)^2)) + 
        (4352*nh*(1 + x^2)^2*H[0, -1, -1, -1, x])/(27*(-1 + x^2)^2) - 
        (1792*nh*(1 + x^2)^2*H[0, -1, -1, 1, x])/(27*(-1 + x^2)^2) - 
        (256*nh*(43 - 409*x + 2159*x^2 - 3596*x^3 + 2159*x^4 - 409*x^5 + 
           43*x^6)*H[0, -1, 0, 1, x])/(27*(-1 + x^2)^3) - 
        (1792*nh*(1 + x^2)^2*H[0, -1, 1, -1, x])/(27*(-1 + x^2)^2) + 
        (256*nh*(1 + x^2)^2*H[0, -1, 1, 1, x])/(3*(-1 + x^2)^2) + 
        (256*nh*(54 - 775*x + 4122*x^2 - 6902*x^3 + 4146*x^4 - 775*x^5 + 
           78*x^6)*H[0, 0, -1, -1, x])/(27*(-1 + x^2)^3) - 
        (512*nh*(29 - 413*x + 2193*x^2 - 3660*x^3 + 2201*x^4 - 413*x^5 + 
           37*x^6)*H[0, 0, -1, 1, x])/(27*(-1 + x^2)^3) + 
        (128*nh*(242 - 1975*x + 10686*x^2 - 17656*x^3 + 10472*x^4 - 
           1975*x^5 + 28*x^6)*H[0, 0, 0, -1, x])/(27*(-1 + x^2)^3) + 
        (128*nh*(-156 + 1259*x - 6888*x^2 + 11300*x^3 - 6674*x^4 + 1259*x^5 + 
           58*x^6)*H[0, 0, 0, 1, x])/(27*(-1 + x^2)^3) - 
        (512*nh*(29 - 413*x + 2193*x^2 - 3660*x^3 + 2201*x^4 - 413*x^5 + 
           37*x^6)*H[0, 0, 1, -1, x])/(27*(-1 + x^2)^3) - 
        (2048*nh*(4 + x - 8*x^2 + 16*x^3 - 11*x^4 + x^5 + x^6)*
          H[0, 0, 1, 1, x])/(27*(-1 + x^2)^3) - 
        (1792*nh*(1 + x^2)^2*H[0, 1, -1, -1, x])/(27*(-1 + x^2)^2) + 
        (256*nh*(1 + x^2)^2*H[0, 1, -1, 1, x])/(3*(-1 + x^2)^2) + 
        (256*nh*(1 + x^2)^2*H[0, 1, 1, -1, x])/(3*(-1 + x^2)^2) - 
        (1280*nh*(1 + x^2)^2*H[0, 1, 1, 1, x])/(9*(-1 + x^2)^2)) + 
      (20480*nh*(1 + x^2)^2*H[0, -1, -1, 0, 1, x])/(27*(-1 + x^2)^2) + 
      (1024*nh*(1 + x^2)^2*H[0, -1, 0, -1, -1, x])/(-1 + x^2)^2 + 
      (8192*nh*(1 + x^2)^2*H[0, -1, 0, -1, 1, x])/(27*(-1 + x^2)^2) + 
      (8192*nh*(1 + x^2)^2*H[0, -1, 0, 1, -1, x])/(27*(-1 + x^2)^2) - 
      (7168*nh*(1 + x^2)^2*H[0, -1, 0, 1, 1, x])/(27*(-1 + x^2)^2) - 
      (7168*nh*(1 + x^2)^2*H[0, -1, 1, 0, 1, x])/(27*(-1 + x^2)^2) + 
      (4096*nh*(1 + x^2)^2*H[0, 0, -1, -1, -1, x])/(3*(-1 + x^2)^2) + 
      (2048*nh*(1 + x^2)^2*H[0, 0, -1, -1, 1, x])/(3*(-1 + x^2)^2) - 
      (512*nh*(16 - 256*x + 1311*x^2 - 2318*x^3 + 1389*x^4 - 256*x^5 + 
         94*x^6)*H[0, 0, -1, 0, -1, x])/(27*(-1 + x^2)^3) + 
      (256*nh*(127 - 1129*x + 5899*x^2 - 10048*x^3 + 6007*x^4 - 1129*x^5 + 
         235*x^6)*H[0, 0, -1, 0, 1, x])/(27*(-1 + x^2)^3) + 
      (2048*nh*(1 + x^2)^2*H[0, 0, -1, 1, -1, x])/(3*(-1 + x^2)^2) - 
      (16384*nh*(1 + x^2)^2*H[0, 0, -1, 1, 1, x])/(27*(-1 + x^2)^2) - 
      (256*nh*(1 - 668*x + 3429*x^2 - 6014*x^3 + 3649*x^4 - 668*x^5 + 
         221*x^6)*H[0, 0, 0, -1, -1, x])/(9*(-1 + x^2)^3) + 
      (512*nh*(85 - 1290*x + 6750*x^2 - 11518*x^3 + 6928*x^4 - 1290*x^5 + 
         263*x^6)*H[0, 0, 0, -1, 1, x])/(27*(-1 + x^2)^3) + 
      (128*nh*(-382 + 2621*x - 14488*x^2 + 23576*x^3 - 13860*x^4 + 2621*x^5 + 
         246*x^6)*H[0, 0, 0, 0, -1, x])/(27*(-1 + x^2)^3) - 
      (128*nh*(-268 + 1795*x - 10018*x^2 + 16216*x^3 - 9502*x^4 + 1795*x^5 + 
         248*x^6)*H[0, 0, 0, 0, 1, x])/(27*(-1 + x^2)^3) + 
      (512*nh*(85 - 1290*x + 6750*x^2 - 11518*x^3 + 6928*x^4 - 1290*x^5 + 
         263*x^6)*H[0, 0, 0, 1, -1, x])/(27*(-1 + x^2)^3) - 
      (256*nh*(119 - 1497*x + 7905*x^2 - 13466*x^3 + 8069*x^4 - 1497*x^5 + 
         283*x^6)*H[0, 0, 0, 1, 1, x])/(27*(-1 + x^2)^3) + 
      (2048*nh*(1 + x^2)^2*H[0, 0, 1, -1, -1, x])/(3*(-1 + x^2)^2) - 
      (2048*nh*(1 + x^2)^2*H[0, 0, 1, -1, 1, x])/(27*(-1 + x^2)^2) + 
      (256*nh*(81 - 773*x + 4055*x^2 - 6918*x^3 + 4131*x^4 - 773*x^5 + 
         157*x^6)*H[0, 0, 1, 0, -1, x])/(27*(-1 + x^2)^3) - 
      (256*nh*(84 - 667*x + 3510*x^2 - 5962*x^3 + 3554*x^4 - 667*x^5 + 
         128*x^6)*H[0, 0, 1, 0, 1, x])/(27*(-1 + x^2)^3) + 
      (4096*nh*(1 + x^2)^2*H[0, 0, 1, 1, -1, x])/(9*(-1 + x^2)^2) - 
      (2048*nh*(1 + x^2)^2*H[0, 0, 1, 1, 1, x])/(9*(-1 + x^2)^2) + 
      (7168*nh*(1 + x^2)^2*H[0, 1, 0, 1, -1, x])/(27*(-1 + x^2)^2) - 
   (4096*nh*(1 + x^2)^2*H[0, 1, 0, 1, 1, x])/(27*(-1 + x^2)^2)) ;


FAV2ct = as4Pi*CF*((-8*x)/(-1 + x)^2 + (4*x*(3 - 2*x + 3*x^2)*H[0, x])/
       ((-1 + x)^3*(1 + x))) + 
    as4Pi^2*(CF*nl*TF*((304*x)/(9*(-1 + x)^2) + (16*x*(3 - 2*x + 3*x^2)*z2)/
         (3*(-1 + x)^3*(1 + x)) - (8*x*(51 - 26*x + 51*x^2)*H[0, x])/
         (9*(-1 + x)^3*(1 + x)) + (32*x*(3 - 2*x + 3*x^2)*H[-1, 0, x])/
         (3*(-1 + x)^3*(1 + x)) - (16*x*(3 - 2*x + 3*x^2)*H[0, 0, x])/
         (3*(-1 + x)^3*(1 + x))) + CF*nh*TF*((-128*x*(1 + 8*x + x^2))/
         (9*(-1 + x^2)^2) + (16*x*(5 - 10*x + 2*x^2 - 10*x^3 + 5*x^4)*z2)/
         ((-1 + x)^2*(1 + x)^4) + 
        ((-8*x*(51 - 176*x - 70*x^2 - 176*x^3 + 51*x^4))/(9*(-1 + x^2)^3) + 
          (64*x^3*z2)/(-1 + x^2)^3)*H[0, x] + 
        (16*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*H[0, 0, x])/
         (3*(-1 + x)^2*(1 + x)^4) + (64*x^3*H[0, 0, 0, x])/(-1 + x^2)^3) + 
      CF^2*((68*x)/(-1 + x)^2 + ((-192*ln2*x)/(1 + x)^2 + 
          (4*x*(33 - 102*x - 272*x^2 + 6*x^3 + 47*x^4))/
           ((-1 + x)^4*(1 + x)^2))*z2 - 
        (32*x^2*(1 - 145*x + 405*x^2 - 145*x^3 + x^4)*z2^2)/
         (5*(-1 + x)^5*(1 + x)^3) + (16*x*(3 - 16*x + 170*x^2 - 16*x^3 + 
           3*x^4)*z3)/((-1 + x)^4*(1 + x)^2) + 
        (144*x*(1 - 4*x + 2*x^2 - 4*x^3 + x^4)*z2*H[-1, x])/
         ((-1 + x)^4*(1 + x)^2) + ((-2*x*(61 - 22*x + 61*x^2))/
           ((-1 + x)^3*(1 + x)) - (16*x*(-3 + 7*x - 60*x^2 + 56*x^3 - 
             129*x^4 - 27*x^5 + 12*x^6)*z2)/((-1 + x)^5*(1 + x)^3) + 
          (64*x^2*(1 - 33*x + 52*x^2 - 33*x^3 + x^4)*z3)/
           ((-1 + x)^5*(1 + x)^3))*H[0, x] - (8*x*(25 - 86*x + 25*x^2)*
          H[-1, 0, x])/((-1 + x)^3*(1 + x)) - 
        (192*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*H[0, -1, x])/
         ((-1 + x)^5*(1 + x)^3) + 
        ((4*x*(43 - 26*x + 312*x^2 - 230*x^3 + 125*x^4))/
           ((-1 + x)^4*(1 + x)^2) + (192*x^3*(2 - 9*x + 2*x^2)*z2)/
           ((-1 + x)^5*(1 + x)^3))*H[0, 0, x] + 
        ((16*x)/(-1 + x)^2 - (8*x*(5 - 2*x + 5*x^2)*H[0, x])/
           ((-1 + x)^3*(1 + x)) + (16*x*(3 - 2*x + 6*x^2 - 2*x^3 + 3*x^4)*
            H[0, 0, x])/((-1 + x)^4*(1 + x)^2))/ep + 
        ((128*x*(1 - x + x^2))/((-1 + x)^3*(1 + x)) - 
          (128*x^2*(1 - 17*x + x^2)*z2)/(-1 + x^2)^3)*H[1, 0, x] - 
        (16*x*(15 - 16*x + 198*x^2 - 16*x^3 + 15*x^4)*H[-1, 0, 0, x])/
         ((-1 + x)^4*(1 + x)^2) + (32*x*(3 - 13*x + 64*x^2 - 13*x^3 + 3*x^4)*
          H[0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + 
        (16*x*(-9 + 6*x + 14*x^2 - 56*x^3 + 175*x^4 + 14*x^5)*H[0, 0, 0, x])/
         ((-1 + x)^5*(1 + x)^3) - (32*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*
          H[0, 1, 0, x])/((-1 + x)^4*(1 + x)^2) + 
        (32*x*(3 - 7*x + 64*x^2 - 7*x^3 + 3*x^4)*H[1, 0, 0, x])/
         ((-1 + x)^4*(1 + x)^2) - (64*x^2*(1 - 37*x + 54*x^2 - 37*x^3 + x^4)*
          H[0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - 
        (64*x^2*(1 + 19*x - 28*x^2 + 19*x^3 + x^4)*H[0, 0, -1, 0, x])/
         ((-1 + x)^5*(1 + x)^3) - (32*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*
          H[0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + 
        (256*x^3*H[0, 0, 1, 0, x])/(-1 + x^2)^3 - 
        (64*x^2*(1 + 19*x - 16*x^2 + 19*x^3 + x^4)*H[0, 1, 0, 0, x])/
         ((-1 + x)^5*(1 + x)^3) - (128*x^2*(1 - 17*x + x^2)*H[1, 0, 0, 0, x])/
         (-1 + x^2)^3) + CA*CF*((-968*x)/(9*(-1 + x)^2) + 
        ((96*ln2*x)/(1 + x)^2 - (4*x*(63 - 476*x + 588*x^2 - 700*x^3 + 
             93*x^4))/(3*(-1 + x)^4*(1 + x)^2))*z2 - 
        (8*x^2*(66 - 271*x + 176*x^2 - 271*x^3 + 66*x^4)*z2^2)/
         (5*(-1 + x)^5*(1 + x)^3) + (16*x*(3 - 41*x + 64*x^2 - 41*x^3 + 
           3*x^4)*z3)/((-1 + x)^4*(1 + x)^2) - 
        (72*x*(1 - 4*x + 2*x^2 - 4*x^3 + x^4)*z2*H[-1, x])/
         ((-1 + x)^4*(1 + x)^2) + ((2*x*(687 + 26*x + 687*x^2))/
           (9*(-1 + x)^3*(1 + x)) + (8*x^2*(-18 + 45*x - 196*x^2 + 110*x^3 - 
             94*x^4 + 9*x^5)*z2)/((-1 + x)^5*(1 + x)^3) + 
          (32*x^2*(7 - 33*x + 64*x^2 - 33*x^3 + 7*x^4)*z3)/
           ((-1 + x)^5*(1 + x)^3))*H[0, x] - (8*x*(3 - 88*x + 3*x^2)*
          H[-1, 0, x])/(3*(-1 + x)^3*(1 + x)) + 
        (96*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*H[0, -1, x])/
         ((-1 + x)^5*(1 + x)^3) + 
        ((-4*x*(33 + 32*x - 48*x^2 + 184*x^3 + 39*x^4))/(3*(-1 + x)^4*
            (1 + x)^2) - (16*x^2*(4 - 21*x + 4*x^2 - 21*x^3 + 4*x^4)*z2)/
           ((-1 + x)^5*(1 + x)^3))*H[0, 0, x] + 
        ((-16*x)/(-1 + x^2) - (64*x^2*(3 - 8*x + 3*x^2)*z2)/(-1 + x^2)^3)*
         H[1, 0, x] - (8*x*(9 - 92*x + 130*x^2 - 92*x^3 + 9*x^4)*
          H[-1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - 
        (192*x^2*(1 - x + x^2)*H[0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + 
        (8*x^3*(9 - 196*x + 146*x^2 - 112*x^3 + 9*x^4)*H[0, 0, 0, x])/
         ((-1 + x)^5*(1 + x)^3) - (64*x^2*H[0, 1, 0, x])/(-1 + x^2)^2 - 
        (96*x^2*(3 - 2*x + 3*x^2)*H[1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - 
        (32*x^2*(7 - 29*x + 62*x^2 - 29*x^3 + 7*x^4)*H[0, -1, 0, 0, x])/
         ((-1 + x)^5*(1 + x)^3) + (32*x^2*(5 - 14*x + 30*x^2 - 14*x^3 + 
           5*x^4)*H[0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + 
        (16*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*H[0, 0, 0, 0, x])/
         ((-1 + x)^5*(1 + x)^3) - (128*x^3*H[0, 0, 1, 0, x])/(-1 + x^2)^3 + 
        (32*x^2*(5 - 14*x + 42*x^2 - 14*x^3 + 5*x^4)*H[0, 1, 0, 0, x])/
         ((-1 + x)^5*(1 + x)^3) - (64*x^2*(3 - 8*x + 3*x^2)*H[1, 0, 0, 0, x])/
         (-1 + x^2)^3)) + as4Pi^3*((-2048*li4half*nh*x)/(9*(1 + x)^2) - 
      (256*ln2^4*nh*x)/(27*(1 + x)^2) + (128*nh^2*x*(17 + 82*x + 17*x^2))/
       (243*(-1 + x^2)^2) - (16*nh*x*(42233 + 230712*x + 421502*x^2 + 
         230712*x^3 + 42233*x^4))/(243*(-1 + x)^2*(1 + x)^4) + 
      ((-1024*ln2*nh^2*x*(3 + 2*x + 3*x^2))/(9*(1 + x)^4) + 
        (64*nh^2*x*(-387 + 283*x + 228*x^2 - 648*x^3 - 449*x^4 + 525*x^5))/
         (81*(-1 + x)^3*(1 + x)^4))*z2 - (256*nh^2*x^3*z2^2)/
       (45*(-1 + x^2)^3) + (64*nh*x*(-882 + 18120*x - 86687*x^2 + 
         137068*x^3 - 84180*x^4 + 16240*x^5 + 513*x^6)*z2^2)/
       (135*(-1 + x)^5*(1 + x)^3) + (128*nh^2*x*(-33 + 71*x - 54*x^2 + 
         66*x^3 - 57*x^4 + 39*x^5)*z3)/(27*(-1 + x)^3*(1 + x)^4) - 
      (1024*nh*x*(74 - 299*x - 116*x^2 + 862*x^3 + 1007*x^4 - 1009*x^5 - 
         1220*x^6 - 266*x^7 + 183*x^8)*z3)/(27*(-1 + x)^4*(1 + x)^6) + 
      z2*((-1024*ln2^2*nh*x)/(9*(1 + x)^2) + 
        (512*ln2*nh*x*(167 - 172*x - 288*x^2 - 132*x^3 + 658*x^4 - 132*x^5 - 
           288*x^6 - 172*x^7 + 167*x^8))/(9*(-1 + x)^4*(1 + x)^6) - 
        (16*nh*x*(36397 - 41634*x - 145358*x^2 + 11670*x^3 + 455580*x^4 - 
           260262*x^5 - 290530*x^6 - 21582*x^7 + 62183*x^8))/
         (81*(-1 + x)^4*(1 + x)^6) + (512*nh*x^2*(81 - 602*x + 1039*x^2 - 
           602*x^3 + 81*x^4)*z3)/(27*(-1 + x)^5*(1 + x)^3)) - 
      (256*nh*x^2*(496 - 3891*x + 6823*x^2 - 3891*x^3 + 496*x^4)*z5)/
       (9*(-1 + x)^5*(1 + x)^3) - (128*nh^2*x*(-15 + 109*x - 66*x^2 + 
         78*x^3 - 95*x^4 + 21*x^5)*z2*H[-1, x])/(27*(-1 + x)^3*(1 + x)^4) + 
      (((-1024*ln2*nh*x^2*(1 + 4*x + x^2))/(9*(-1 + x)^4*(1 + x)^2) + 
          (128*nh*x*(-51 - 1962*x + 3554*x^2 + 7606*x^3 + 3732*x^4 - 
             7582*x^5 - 6098*x^6 - 2478*x^7 + 591*x^8))/(27*(-1 + x)^4*
            (1 + x)^6))*z2 - (256*nh*x^2*(610 - 4759*x + 8064*x^2 - 
           4759*x^3 + 610*x^4)*z2^2)/(135*(-1 + x)^5*(1 + x)^3) - 
        (256*nh*x*(-2 - 129*x + 229*x^2 + 277*x^3 - 165*x^4 + 10*x^5)*z3)/
         (9*(-1 + x)^4*(1 + x)^3))*H[-1, x] + 
      ((-32*nh^2*x*(1743 - 152*x - 2254*x^2 - 152*x^3 + 1743*x^4))/
         (243*(-1 + x^2)^3) + (32*nh^2*x*(-15 - 35*x - 150*x^2 + 42*x^3 - 
           307*x^4 + 33*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^4) - 
        (1024*nh^2*x^3*z3)/(9*(-1 + x^2)^3))*H[0, x] + 
      ((32*nh*x*(64759 + 222333*x + 274817*x^2 + 126966*x^3 + 274817*x^4 + 
           222333*x^5 + 64759*x^6))/(243*(-1 + x)^3*(1 + x)^5) + 
        ((-2048*ln2*nh*x*(1 + x^2))/(3*(-1 + x)*(1 + x)^3) - 
          (64*nh*x*(-409 + 1586*x + 451*x^2 + 413*x^3 - 1127*x^4 + 5753*x^5 + 
             4073*x^6 + 1711*x^7 - 1324*x^8 + 393*x^9))/(27*(-1 + x)^5*
            (1 + x)^6))*z2 + (128*nh*x^2*(2479 - 19319*x + 33026*x^2 - 
           19319*x^3 + 2479*x^4)*z2^2)/(135*(-1 + x)^5*(1 + x)^3) + 
        (128*nh*x*(9 - 518*x + 8365*x^2 - 19864*x^3 + 14515*x^4 - 2746*x^5 + 
           231*x^6)*z3)/(27*(-1 + x)^5*(1 + x)^3))*H[0, x] + 
      ((128*nh*x)/(3*(1 + x)^2) - (128*nh*x*(1 + x^2)*H[0, x])/
         (3*(-1 + x)*(1 + x)^3))/ep^3 + ((128*nh^2*x)/(27*(-1 + x)^2) - 
        (64*nh^2*x*(3 - 2*x + 3*x^2)*H[0, x])/(27*(-1 + x)^3*(1 + x)))/ep^2 + 
      (((-1024*ln2*nh*x^2*(1 + 4*x + x^2))/(9*(-1 + x)^4*(1 + x)^2) - 
          (256*nh*x*(23 - 14*x + 23*x^2))/(27*(-1 + x)^3*(1 + x)))*z2 + 
        (256*nh*x^2*(1835 - 14423*x + 24942*x^2 - 14423*x^3 + 1835*x^4)*z2^2)/
         (135*(-1 + x)^5*(1 + x)^3) - (256*nh*x*(23 - 213*x + 606*x^2 - 
           213*x^3 + 23*x^4)*z3)/(9*(-1 + x)^4*(1 + x)^2))*H[1, x] + 
      (256*nh*x*(3 - 5*x - 22*x^2 + 26*x^3 - 41*x^4 + 15*x^5)*z2*
        H[-1, -1, x])/(9*(-1 + x)^4*(1 + x)^3) + 
      ((128*nh^2*x*(69 - 152*x - 58*x^2 - 152*x^3 + 69*x^4))/
         (81*(-1 + x^2)^3) + (1024*nh^2*x^3*z2)/(9*(-1 + x^2)^3))*
       H[-1, 0, x] + ((-32*nh*x*(17789 + 41034*x + 20275*x^2 - 18228*x^3 + 
           20275*x^4 + 41034*x^5 + 17789*x^6))/(81*(-1 + x)^3*(1 + x)^5) + 
        (512*nh*x*(-54 - 150*x + 417*x^2 - 626*x^3 + 480*x^4 - 172*x^5 + 
           33*x^6)*z2)/(27*(-1 + x)^5*(1 + x)^3) + 
        (1024*nh*x^2*(71 - 561*x + 992*x^2 - 561*x^3 + 71*x^4)*z3)/
         (27*(-1 + x)^5*(1 + x)^3))*H[-1, 0, x] - 
      (1024*nh^2*x^3*z2*H[0, -1, x])/(3*(-1 + x^2)^3) + 
      (((4096*ln2*nh*x^3*(1 + x + x^2))/(9*(-1 + x)^5*(1 + x)^3) - 
          (256*nh*x*(-42 + 662*x - 2999*x^2 + 2076*x^3 + 572*x^4 - 686*x^5 + 
             33*x^6))/(27*(-1 + x)^5*(1 + x)^3))*z2 - 
        (1024*nh*x^2*(33 - 269*x + 499*x^2 - 269*x^3 + 33*x^4)*z3)/
         (27*(-1 + x)^5*(1 + x)^3))*H[0, -1, x] + 
      ((128*nh^2*x*(-78 + 98*x + 141*x^2 + 69*x^3 - 15*x^4 + 9*x^5))/
         (81*(-1 + x)^3*(1 + x)^4) + (512*nh^2*x^3*z2)/(9*(-1 + x^2)^3))*
       H[0, 0, x] + ((16*nh*x*(-17301 - 31458*x - 4038*x^2 + 106934*x^3 + 
           1008*x^4 + 65114*x^5 + 76006*x^6 + 81618*x^7 + 23173*x^8))/
         (81*(-1 + x)^4*(1 + x)^6) - (64*nh*x*(-123 + 1044*x + 2989*x^2 - 
           23720*x^3 + 26895*x^4 - 7284*x^5 + 135*x^6)*z2)/
         (27*(-1 + x)^5*(1 + x)^3) + (256*nh*x^2*(101 - 812*x + 1410*x^2 - 
           812*x^3 + 101*x^4)*z3)/(27*(-1 + x)^5*(1 + x)^3))*H[0, 0, x] + 
      ((-64*nh*x*(73 + 294*x + 73*x^2))/(27*(-1 + x^2)^2) + 
        (128*nh*x*(1 + x^2)*z2)/(3*(-1 + x)*(1 + x)^3) + 
        (128*nh*x*(29 + 167*x - 16*x^2 + 167*x^3 + 29*x^4)*H[0, x])/
         (27*(-1 + x^2)^3) + (256*nh*x*(1 + x^2)*H[-1, 0, x])/
         (3*(-1 + x)*(1 + x)^3) + (128*nh*x*(33 - 19*x + 68*x^2 - 4*x^3 + 
           35*x^4 + 15*x^5)*H[0, 0, x])/(27*(-1 + x)^4*(1 + x)^3))/ep^2 + 
      (((4096*ln2*nh*x^3*(1 + x + x^2))/(9*(-1 + x)^5*(1 + x)^3) + 
          (1024*nh*x*(6 - 3*x + 10*x^2 - 3*x^3 + 6*x^4))/(27*(-1 + x)^4*
            (1 + x)^2))*z2 - (512*nh*x^2*(113 - 826*x + 1516*x^2 - 826*x^3 + 
           113*x^4)*z3)/(27*(-1 + x)^5*(1 + x)^3))*H[0, 1, x] + 
      (1024*nh*x^2*(1 + 4*x + x^2)*z2*H[1, -1, x])/(9*(-1 + x)^4*(1 + x)^2) + 
      ((8704*nh*x*(3 + 7*x + 3*x^2))/(27*(-1 + x)^3*(1 + x)) - 
        (512*nh*x*(-9 - 493*x + 3232*x^2 - 5970*x^3 + 3855*x^4 - 705*x^5 + 
           18*x^6)*z2)/(27*(-1 + x)^5*(1 + x)^3) + 
        (1024*nh*x^2*(34 - 271*x + 462*x^2 - 271*x^3 + 34*x^4)*z3)/
         (27*(-1 + x)^5*(1 + x)^3))*H[1, 0, x] - 
      (256*nh^2*x*(3 - 2*x + 3*x^2)*H[-1, -1, 0, x])/
       (27*(-1 + x)^3*(1 + x)) + (256*nh*x*(597 - 516*x - 2810*x^2 - 
         516*x^3 + 597*x^4)*H[-1, -1, 0, x])/(27*(-1 + x^2)^3) + 
      (1024*nh*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*H[-1, 0, -1, x])/
       (9*(-1 + x)^5*(1 + x)^3) - (128*nh^2*x*(-9 + 27*x - 30*x^2 + 18*x^3 - 
         41*x^4 + 3*x^5)*H[-1, 0, 0, x])/(27*(-1 + x)^3*(1 + x)^4) + 
      ((-128*nh*x*(-267 + 614*x + 4318*x^2 + 9118*x^3 + 2440*x^4 - 5278*x^5 - 
           2382*x^6 + 2906*x^7 + 1203*x^8))/(27*(-1 + x)^4*(1 + x)^6) - 
        (512*nh*x^2*(12 - 95*x + 156*x^2 - 95*x^3 + 12*x^4)*z2)/
         (9*(-1 + x)^5*(1 + x)^3))*H[-1, 0, 0, x] + 
      ((-512*nh*x*(23 - 14*x + 23*x^2))/(9*(-1 + x)^3*(1 + x)) - 
        (2048*nh*x^2*(35 - 208*x + 35*x^2)*z2)/(27*(-1 + x^2)^3))*
       H[-1, 1, 0, x] - (1024*nh*x^2*(3 - 11*x + 10*x^2 - 11*x^3 + 3*x^4)*z2*
        H[0, -1, -1, x])/(9*(-1 + x)^5*(1 + x)^3) - 
      (128*nh^2*x*(-9 + 27*x - 30*x^2 + 18*x^3 - 41*x^4 + 3*x^5)*
        H[0, -1, 0, x])/(27*(-1 + x)^3*(1 + x)^4) + 
      ((-256*nh*x*(-330 - 766*x + 195*x^2 + 3216*x^3 + 709*x^4 - 3982*x^5 - 
           3155*x^6 + 380*x^7 + 405*x^8))/(27*(-1 + x)^4*(1 + x)^6) - 
        (1024*nh*x^2*(32 - 269*x + 486*x^2 - 269*x^3 + 32*x^4)*z2)/
         (27*(-1 + x)^5*(1 + x)^3))*H[0, -1, 0, x] - 
      (512*nh*x^2*(108 - 823*x + 1484*x^2 - 823*x^3 + 108*x^4)*z2*
        H[0, 0, -1, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (64*nh^2*x*(-21 + 47*x - 126*x^2 + 66*x^3 - 225*x^4 + 27*x^5)*
        H[0, 0, 0, x])/(27*(-1 + x)^3*(1 + x)^4) + 
      ((128*nh*x*(127 - 293*x + 773*x^2 - 4299*x^3 + 713*x^4 + 1153*x^5 - 
           2189*x^6 - 3997*x^7 + 1792*x^8 + 460*x^9))/(27*(-1 + x)^5*
          (1 + x)^6) - (256*nh*x^2*(112 - 875*x + 1628*x^2 - 875*x^3 + 
           112*x^4)*z2)/(27*(-1 + x)^5*(1 + x)^3))*H[0, 0, 0, x] + 
      ((-256*nh^2*x*(1 + 26*x + x^2))/(81*(-1 + x^2)^2) + 
        (64*nh^2*x*(-27 + 97*x - 66*x^2 + 78*x^3 - 83*x^4 + 33*x^5)*z2)/
         (27*(-1 + x)^3*(1 + x)^4) + 
        ((-64*nh^2*x*(69 - 152*x - 58*x^2 - 152*x^3 + 69*x^4))/
           (81*(-1 + x^2)^3) + (512*nh^2*x^3*z2)/(9*(-1 + x^2)^3))*H[0, x] + 
        (128*nh^2*x*(3 - 2*x + 3*x^2)*H[-1, 0, x])/(27*(-1 + x)^3*(1 + x)) + 
        (64*nh^2*x*(-9 + 27*x - 30*x^2 + 18*x^3 - 41*x^4 + 3*x^5)*H[0, 0, x])/
         (27*(-1 + x)^3*(1 + x)^4) + (512*nh^2*x^3*H[0, 0, 0, x])/
         (9*(-1 + x^2)^3))/ep + (2048*nh*x^3*z2*H[0, 0, 1, x])/
       (27*(-1 + x^2)^3) - (4096*nh*x^3*(1 + x + x^2)*z2*H[0, 1, -1, x])/
       (9*(-1 + x)^5*(1 + x)^3) + 
      ((512*nh*x*(-53 - 138*x + 230*x^2 - 194*x^3 + 39*x^4))/
         (27*(-1 + x)^4*(1 + x)^2) + (512*nh*x^2*(105 - 832*x + 1478*x^2 - 
           832*x^3 + 105*x^4)*z2)/(27*(-1 + x)^5*(1 + x)^3))*H[0, 1, 0, x] + 
      ((-512*nh*x*(23 - 14*x + 23*x^2))/(9*(-1 + x)^3*(1 + x)) - 
        (2048*nh*x^2*(35 - 208*x + 35*x^2)*z2)/(27*(-1 + x^2)^3))*
       H[1, -1, 0, x] - (1024*nh*x^2*(1 - x - 6*x^2 - x^3 + x^4)*z2*
        H[1, 0, -1, x])/(9*(-1 + x)^5*(1 + x)^3) + 
      (512*nh^2*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*H[1, 0, 0, x])/
       (27*(-1 + x)^2*(1 + x)^4) + 
      ((256*nh*x*(-183 + 598*x + 444*x^2 - 246*x^3 - 1906*x^4 - 70*x^5 + 
           1100*x^6 + 1222*x^7 + x^8))/(27*(-1 + x)^4*(1 + x)^6) + 
        (512*nh*x^2*(211 - 1661*x + 2870*x^2 - 1661*x^3 + 211*x^4)*z2)/
         (27*(-1 + x)^5*(1 + x)^3))*H[1, 0, 0, x] + 
      ((512*nh*x*(23 - 14*x + 23*x^2))/(27*(-1 + x)^3*(1 + x)) + 
        (2048*nh*x^2*(35 - 208*x + 35*x^2)*z2)/(27*(-1 + x^2)^3))*
       H[1, 1, 0, x] + (1024*nh*x*(1 + x^2)*H[-1, -1, -1, 0, x])/
       (3*(-1 + x)*(1 + x)^3) + (256*nh*x*(423 - 1569*x + 3682*x^2 + 
         3538*x^3 - 1461*x^4 + 387*x^5)*H[-1, -1, 0, 0, x])/
       (27*(-1 + x)^4*(1 + x)^3) + (256*nh*x*(231 - 1653*x + 3422*x^2 + 
         3278*x^3 - 1545*x^4 + 195*x^5)*H[-1, 0, -1, 0, x])/
       (27*(-1 + x)^4*(1 + x)^3) + (1024*nh^2*x^3*H[-1, 0, 0, 0, x])/
       (9*(-1 + x^2)^3) - (128*nh*x*(-639 + 5444*x - 14625*x^2 + 2960*x^3 + 
         10239*x^4 - 3700*x^5 + 609*x^6)*H[-1, 0, 0, 0, x])/
       (27*(-1 + x)^5*(1 + x)^3) - (512*nh*x*(3 - 418*x + 1190*x^2 - 
         418*x^3 + 3*x^4)*H[-1, 0, 1, 0, x])/(27*(-1 + x)^4*(1 + x)^2) + 
      (1024*nh*x^2*(1 + 4*x + x^2)*H[-1, 1, 0, 0, x])/
       (27*(-1 + x)^4*(1 + x)^2) - (512*nh*x*(159 - 497*x + 1308*x^2 + 
         1380*x^3 - 551*x^4 + 177*x^5)*H[0, -1, -1, 0, x])/
       (27*(-1 + x)^4*(1 + x)^3) - (1024*nh^2*x^3*H[0, -1, 0, 0, x])/
       (9*(-1 + x^2)^3) + (256*nh*x*(-24 + 490*x - 4509*x^2 + 8964*x^3 - 
         5786*x^4 + 958*x^5 + 51*x^6)*H[0, -1, 0, 0, x])/
       (27*(-1 + x)^5*(1 + x)^3) + (2048*nh*x*(6 - 3*x + 10*x^2 - 3*x^3 + 
         6*x^4)*H[0, -1, 1, 0, x])/(9*(-1 + x)^4*(1 + x)^2) - 
      (1024*nh^2*x^3*H[0, 0, -1, 0, x])/(9*(-1 + x^2)^3) + 
      (256*nh*x*(-57 - 8*x + 1312*x^2 + 872*x^3 - 3451*x^4 + 1688*x^5 + 
         60*x^6)*H[0, 0, -1, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (512*nh^2*x^3*H[0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
      (128*nh*x*(-195 + 220*x - 1232*x^2 + 60*x^3 + 1501*x^4 - 916*x^5 + 
         138*x^6)*H[0, 0, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) - 
      (512*nh*x*(-36 - 83*x + 137*x^2 + 1106*x^3 - 1598*x^4 + 513*x^5 + 
         33*x^6)*H[0, 0, 1, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (2048*nh*x*(6 - 3*x + 10*x^2 - 3*x^3 + 6*x^4)*H[0, 1, -1, 0, x])/
       (9*(-1 + x)^4*(1 + x)^2) + (2048*nh^2*x^3*H[0, 1, 0, 0, x])/
       (9*(-1 + x^2)^3) - (512*nh*x*(-54 + 97*x - 614*x^2 + 584*x^3 + 
         100*x^4 - 181*x^5 + 72*x^6)*H[0, 1, 0, 0, x])/
       (27*(-1 + x)^5*(1 + x)^3) + nl*((64*nh*x*(689 + 1474*x + 689*x^2))/
         (243*(-1 + x^2)^2) + ((-1024*ln2*nh*x*(3 + 2*x + 3*x^2))/
           (9*(1 + x)^4) + (128*nh*x*(-48 + 82*x + 79*x^2 - 29*x^3 + 17*x^4 + 
             123*x^5))/(27*(-1 + x)^3*(1 + x)^4))*z2 - 
        (256*nh*x^3*z2^2)/(45*(-1 + x^2)^3) + 
        (512*nh*x*(-3 + 30*x - 3*x^2 + 27*x^3 - 2*x^4 + 15*x^5)*z3)/
         (27*(-1 + x)^3*(1 + x)^4) - (256*nh*x*(3 + 79*x - 12*x^2 + 60*x^3 - 
           23*x^4 + 21*x^5)*z2*H[-1, x])/(27*(-1 + x)^3*(1 + x)^4) + 
        ((-64*nh*x*(1743 + 1234*x - 250*x^2 + 1234*x^3 + 1743*x^4))/
           (243*(-1 + x^2)^3) + (64*nh*x*(-15 - 35*x - 90*x^2 + 6*x^3 - 
             171*x^4 + 9*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^4) - 
          (1024*nh*x^3*z3)/(9*(-1 + x^2)^3))*H[0, x] + 
        ((256*nh*x)/(27*(-1 + x)^2) - (128*nh*x*(3 - 2*x + 3*x^2)*H[0, x])/
           (27*(-1 + x)^3*(1 + x)))/ep^2 + 
        ((128*nh*x*(75 + 24*x + 26*x^2 + 24*x^3 + 75*x^4))/
           (27*(-1 + x^2)^3) + (1024*nh*x^3*z2)/(9*(-1 + x^2)^3))*
         H[-1, 0, x] - (1024*nh*x^3*z2*H[0, -1, x])/(3*(-1 + x^2)^3) + 
        ((-128*nh*x*(156 + 92*x + 39*x^2 + 111*x^3 + 205*x^4 + 69*x^5))/
           (81*(-1 + x)^3*(1 + x)^4) + (512*nh*x^3*z2)/(9*(-1 + x^2)^3))*
         H[0, 0, x] - (2048*nh*x*(3 - 2*x + 3*x^2)*H[-1, -1, 0, x])/
         (27*(-1 + x)^3*(1 + x)) + (256*nh*x*(15 + 11*x + 36*x^2 + 12*x^3 + 
           45*x^4 + 9*x^5)*H[-1, 0, 0, x])/(27*(-1 + x)^3*(1 + x)^4) + 
        (256*nh*x*(15 + 11*x + 36*x^2 + 12*x^3 + 45*x^4 + 9*x^5)*
          H[0, -1, 0, x])/(27*(-1 + x)^3*(1 + x)^4) + 
        (128*nh*x*(-21 - x - 84*x^2 + 12*x^3 - 137*x^4 + 3*x^5)*
          H[0, 0, 0, x])/(27*(-1 + x)^3*(1 + x)^4) + 
        ((128*nh*x*(23 - 2*x + 23*x^2))/(81*(-1 + x^2)^2) + 
          (128*nh*x*(-9 + 59*x - 24*x^2 + 48*x^3 - 31*x^4 + 21*x^5)*z2)/
           (27*(-1 + x)^3*(1 + x)^4) + 
          ((-128*nh*x*(69 - 26*x + 2*x^2 - 26*x^3 + 69*x^4))/
             (81*(-1 + x^2)^3) + (512*nh*x^3*z2)/(9*(-1 + x^2)^3))*H[0, x] + 
          (512*nh*x*(3 - 2*x + 3*x^2)*H[-1, 0, x])/(27*(-1 + x)^3*(1 + x)) - 
          (128*nh*x*(9 - 3*x + 24*x^2 + 31*x^4 + 3*x^5)*H[0, 0, x])/
           (27*(-1 + x)^3*(1 + x)^4) + (512*nh*x^3*H[0, 0, 0, x])/
           (9*(-1 + x^2)^3))/ep + (512*nh*x*(3 - 14*x - 2*x^2 - 14*x^3 + 
           3*x^4)*H[1, 0, 0, x])/(27*(-1 + x)^2*(1 + x)^4) + 
        (1024*nh*x^3*H[-1, 0, 0, 0, x])/(9*(-1 + x^2)^3) - 
        (1024*nh*x^3*H[0, -1, 0, 0, x])/(9*(-1 + x^2)^3) - 
        (1024*nh*x^3*H[0, 0, -1, 0, x])/(9*(-1 + x^2)^3) + 
        (512*nh*x^3*H[0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + 
        (2048*nh*x^3*H[0, 1, 0, 0, x])/(9*(-1 + x^2)^3)) - 
      (2048*nh*x*(6 - 3*x + 10*x^2 - 3*x^3 + 6*x^4)*H[0, 1, 1, 0, x])/
       (27*(-1 + x)^4*(1 + x)^2) + (1024*nh*x^2*(1 + 4*x + x^2)*
        H[1, -1, 0, 0, x])/(27*(-1 + x)^4*(1 + x)^2) - 
      (512*nh*x*(75 - 670*x + 1898*x^2 - 670*x^3 + 75*x^4)*H[1, 0, -1, 0, x])/
       (27*(-1 + x)^4*(1 + x)^2) + (512*nh*x*(-39 + 932*x - 4436*x^2 + 
         5970*x^3 - 2651*x^4 + 266*x^5 + 30*x^6)*H[1, 0, 0, 0, x])/
       (27*(-1 + x)^5*(1 + x)^3) + 
      ((-128*nh*x*(142 + 309*x + 718*x^2 + 309*x^3 + 142*x^4))/
         (81*(-1 + x)^2*(1 + x)^4) + ((512*ln2*nh*x)/(9*(1 + x)^2) - 
          (64*nh*x*(673 - 2772*x - 2910*x^2 + 3008*x^3 + 8752*x^4 - 
             1908*x^5 - 5498*x^6 - 2552*x^7 + 903*x^8))/(27*(-1 + x)^4*
            (1 + x)^6))*z2 - (128*nh*x^2*(610 - 4759*x + 8064*x^2 - 
           4759*x^3 + 610*x^4)*z2^2)/(135*(-1 + x)^5*(1 + x)^3) + 
        (256*nh*x*(30 - 367*x + 787*x^2 + 859*x^3 - 421*x^4 + 48*x^5)*z3)/
         (27*(-1 + x)^4*(1 + x)^3) - (128*nh*x*(-1 + 3*x - 10*x^2 + 6*x^3 - 
           9*x^4 + 3*x^5)*z2*H[-1, x])/(3*(-1 + x)^4*(1 + x)^3) + 
        ((16*nh*x*(8729 + 17610*x + 8119*x^2 - 13812*x^3 + 8119*x^4 + 
             17610*x^5 + 8729*x^6))/(81*(-1 + x)^3*(1 + x)^5) - 
          (64*nh*x*(-75 + 544*x - 1203*x^2 + 3128*x^3 - 3477*x^4 + 1368*x^5 + 
             3*x^6)*z2)/(27*(-1 + x)^5*(1 + x)^3) + 
          (512*nh*x^2*(71 - 561*x + 992*x^2 - 561*x^3 + 71*x^4)*z3)/
           (27*(-1 + x)^5*(1 + x)^3))*H[0, x] - 
        (128*nh*x*(207 + 8*x - 982*x^2 + 8*x^3 + 207*x^4)*H[-1, 0, x])/
         (27*(-1 + x^2)^3) + (512*nh*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*
          H[0, -1, x])/(9*(-1 + x)^5*(1 + x)^3) + 
        ((128*nh*x*(-61 + 106*x + 281*x^2 + 1376*x^3 + 301*x^4 - 950*x^5 - 
             521*x^6 + 684*x^7 + 192*x^8))/(27*(-1 + x)^4*(1 + x)^6) - 
          (256*nh*x^2*(12 - 95*x + 156*x^2 - 95*x^3 + 12*x^4)*z2)/
           (9*(-1 + x)^5*(1 + x)^3))*H[0, 0, x] + 
        ((256*nh*x*(23 - 14*x + 23*x^2))/(27*(-1 + x)^3*(1 + x)) - 
          (1024*nh*x^2*(35 - 208*x + 35*x^2)*z2)/(27*(-1 + x^2)^3))*
         H[1, 0, x] - (512*nh*x*(1 + x^2)*H[-1, -1, 0, x])/
         (3*(-1 + x)*(1 + x)^3) - (128*nh*x*(219 - 809*x + 1870*x^2 + 
           1726*x^3 - 701*x^4 + 183*x^5)*H[-1, 0, 0, x])/
         (27*(-1 + x)^4*(1 + x)^3) + (256*nh*x*(15 - 161*x + 372*x^2 + 
           444*x^3 - 215*x^4 + 33*x^5)*H[0, -1, 0, x])/
         (27*(-1 + x)^4*(1 + x)^3) + (128*nh*x*(-87 + 108*x - 290*x^2 - 
           1336*x^3 + 2231*x^4 - 836*x^5 + 66*x^6)*H[0, 0, 0, x])/
         (27*(-1 + x)^5*(1 + x)^3) - (1024*nh*x*(6 - 3*x + 10*x^2 - 3*x^3 + 
           6*x^4)*H[0, 1, 0, x])/(27*(-1 + x)^4*(1 + x)^2) + 
        (512*nh*x*(12 - 109*x + 310*x^2 - 109*x^3 + 12*x^4)*H[1, 0, 0, x])/
         (27*(-1 + x)^4*(1 + x)^2) - (512*nh*x^2*(71 - 557*x + 990*x^2 - 
           557*x^3 + 71*x^4)*H[0, -1, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
        (512*nh*x^2*(37 - 278*x + 494*x^2 - 278*x^3 + 37*x^4)*
          H[0, 0, -1, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
        (256*nh*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*H[0, 0, 0, 0, x])/
         (27*(-1 + x)^5*(1 + x)^3) - (2048*nh*x^3*H[0, 0, 1, 0, x])/
         (27*(-1 + x^2)^3) + (512*nh*x^2*(37 - 278*x + 506*x^2 - 278*x^3 + 
           37*x^4)*H[0, 1, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) - 
        (1024*nh*x^2*(35 - 208*x + 35*x^2)*H[1, 0, 0, 0, x])/
         (27*(-1 + x^2)^3))/ep + (1024*nh*x*(12 - 113*x + 318*x^2 - 113*x^3 + 
         12*x^4)*H[1, 0, 1, 0, x])/(27*(-1 + x)^4*(1 + x)^2) - 
      (1024*nh*x*(15 - 116*x + 336*x^2 - 116*x^3 + 15*x^4)*H[1, 1, 0, 0, x])/
       (27*(-1 + x)^4*(1 + x)^2) - (1024*nh*x^2*(71 - 557*x + 990*x^2 - 
         557*x^3 + 71*x^4)*H[-1, 0, -1, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (1024*nh*x^2*(37 - 278*x + 494*x^2 - 278*x^3 + 37*x^4)*
        H[-1, 0, 0, -1, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (512*nh*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*H[-1, 0, 0, 0, 0, x])/
       (27*(-1 + x)^5*(1 + x)^3) - (4096*nh*x^3*H[-1, 0, 0, 1, 0, x])/
       (27*(-1 + x^2)^3) + (1024*nh*x^2*(37 - 278*x + 506*x^2 - 278*x^3 + 
         37*x^4)*H[-1, 0, 1, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) - 
      (2048*nh*x^2*(35 - 208*x + 35*x^2)*H[-1, 1, 0, 0, 0, x])/
       (27*(-1 + x^2)^3) + (1024*nh*x^2*(47 - 371*x + 658*x^2 - 371*x^3 + 
         47*x^4)*H[0, -1, -1, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) + 
      (1024*nh*x^2*(141 - 1117*x + 1994*x^2 - 1117*x^3 + 141*x^4)*
        H[0, -1, 0, -1, 0, x])/(27*(-1 + x)^5*(1 + x)^3) - 
      (2048*nh*x^2*(106 - 837*x + 1489*x^2 - 837*x^3 + 106*x^4)*
        H[0, -1, 0, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) - 
      (2048*nh*x^2*(36 - 283*x + 506*x^2 - 283*x^3 + 36*x^4)*
        H[0, -1, 0, 1, 0, x])/(27*(-1 + x)^5*(1 + x)^3) - 
      (4096*nh*x^3*(1 + x + x^2)*H[0, -1, 1, 0, 0, x])/
       (27*(-1 + x)^5*(1 + x)^3) - (1024*nh*x^2*(111 - 826*x + 1466*x^2 - 
         826*x^3 + 111*x^4)*H[0, 0, -1, -1, 0, x])/(27*(-1 + x)^5*
        (1 + x)^3) + (512*nh*x^2*(42 - 271*x + 488*x^2 - 271*x^3 + 42*x^4)*
        H[0, 0, -1, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (4096*nh*x^3*H[0, 0, -1, 1, 0, x])/(9*(-1 + x^2)^3) + 
      (512*nh*x^2*(32 - 237*x + 320*x^2 - 237*x^3 + 32*x^4)*
        H[0, 0, 0, -1, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (256*nh*x^2*(1 - 5*x + 22*x^2 - 5*x^3 + x^4)*H[0, 0, 0, 0, 0, x])/
       (9*(-1 + x)^5*(1 + x)^3) + (512*nh*x^2*(39 - 308*x + 586*x^2 - 
         308*x^3 + 39*x^4)*H[0, 0, 0, 1, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (4096*nh*x^3*H[0, 0, 1, -1, 0, x])/(9*(-1 + x^2)^3) - 
      (1024*nh*x^2*(1 - x + 12*x^2 - x^3 + x^4)*H[0, 0, 1, 0, 0, x])/
       (27*(-1 + x)^5*(1 + x)^3) - (4096*nh*x^3*H[0, 0, 1, 1, 0, x])/
       (27*(-1 + x^2)^3) - (4096*nh*x^3*(1 + x + x^2)*H[0, 1, -1, 0, 0, x])/
       (27*(-1 + x)^5*(1 + x)^3) - (1024*nh*x^2*(109 - 840*x + 1522*x^2 - 
         840*x^3 + 109*x^4)*H[0, 1, 0, -1, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (512*nh*x^2*(253 - 1956*x + 3514*x^2 - 1956*x^3 + 253*x^4)*
        H[0, 1, 0, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (1024*nh*x^2*(37 - 286*x + 522*x^2 - 286*x^3 + 37*x^4)*
        H[0, 1, 0, 1, 0, x])/(27*(-1 + x)^5*(1 + x)^3) - 
      (1024*nh*x^2*(33 - 278*x + 478*x^2 - 278*x^3 + 33*x^4)*
        H[0, 1, 1, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) - 
      (2048*nh*x^2*(35 - 208*x + 35*x^2)*H[1, -1, 0, 0, 0, x])/
       (27*(-1 + x^2)^3) + (1024*nh*x^2*(1 - 9*x + 34*x^2 - 9*x^3 + x^4)*
        H[1, 0, -1, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (2048*nh*x^2*(104 - 829*x + 1444*x^2 - 829*x^3 + 104*x^4)*
        H[1, 0, 0, -1, 0, x])/(27*(-1 + x)^5*(1 + x)^3) - 
      (512*nh*x^2*(71 - 569*x + 1026*x^2 - 569*x^3 + 71*x^4)*
        H[1, 0, 0, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) - 
      (2048*nh*x^2*(35 - 208*x + 35*x^2)*H[1, 0, 0, 1, 0, x])/
       (27*(-1 + x^2)^3) + (2048*nh*x^2*(34 - 271*x + 462*x^2 - 271*x^3 + 
         34*x^4)*H[1, 0, 1, 0, 0, x])/(27*(-1 + x)^5*(1 + x)^3) + 
      (2048*nh*x^2*(35 - 208*x + 35*x^2)*H[1, 1, 0, 0, 0, x])/
       (27*(-1 + x^2)^3)) ;

FSct = 1 + as4Pi*CF*(-2 - (2*(1 + x^2)*z2)/(-1 + x^2) + 
      ((-8*x)/(-1 + x^2) - (4*(1 + x^2)*H[-1, x])/(-1 + x^2))*H[0, x] + 
      ((1 + x^2)*H[0, x]^2)/(-1 + x^2) + 
      (-2 + (2*(1 + x^2)*H[0, x])/(-1 + x^2))/ep + (4*(1 + x^2)*H[0, -1, x])/
       (-1 + x^2)) + as4Pi^2*
     (CF*nh*TF*((4*(407 + 694*x + 407*x^2))/(27*(1 + x)^2) - 
        (4*(17 + 104*x + 94*x^2 + 104*x^3 + 17*x^4)*z2)/(3*(1 + x)^4) + 
        ((-32*(7 - 4*x + 38*x^2 - 4*x^3 + 7*x^4))/(27*(-1 + x)*(1 + x)^3) - 
          (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, x] + 
        (4*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, x]^2)/(9*(1 + x)^4) + 
        ((4 + 4*x^2)*H[0, x]^3)/(9 - 9*x^2)) + 
      CF*nl*TF*(196/27 + ((8 + 96*x - 88*x^2)*z2)/(9 - 9*x^2) + 
        (16*(1 + x^2)*z3)/(3*(-1 + x^2)) + 
        ((-16*(7 - 48*x + 7*x^2))/(27*(-1 + x^2)) + ((8 + 8*x^2)*z2)/
           (3 - 3*x^2))*H[0, x] - (16*(1 + x^2)*H[-1, x]^2*H[0, x])/
         (3*(-1 + x^2)) + ((20 - 48*x + 20*x^2)*H[0, x]^2)/(9 - 9*x^2) + 
        ((4 + 4*x^2)*H[0, x]^3)/(9 - 9*x^2) + 
        (20/9 - (20*(1 + x^2)*H[0, x])/(9*(-1 + x^2)))/ep + 
        (-4/3 + (4*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/ep^2 + 
        ((80 - 192*x + 80*x^2)*H[0, -1, x])/(9 - 9*x^2) + 
        H[-1, x]*((-16*(1 + x^2)*z2)/(3*(-1 + x^2)) + 
          (16*(5 - 12*x + 5*x^2)*H[0, x])/(9*(-1 + x^2)) + 
          (8*(1 + x^2)*H[0, x]^2)/(3*(-1 + x^2)) + (32*(1 + x^2)*H[0, -1, x])/
           (3*(-1 + x^2))) - (32*(1 + x^2)*H[0, -1, -1, x])/(3*(-1 + x^2)) - 
        (16*(1 + x^2)*H[0, 0, -1, x])/(3*(-1 + x^2))) + 
      CA*CF*(-869/27 + ((-144*ln2*x)/(1 + x)^2 - 
          (2*(91 + 562*x - 539*x^2 + 34*x^3))/(9*(-1 + x)*(1 + x)^2))*z2 - 
        ((3 + 3*x + 116*x^2 + 32*x^3 + 71*x^4 + 71*x^5)*z2^2)/
         (5*(-1 + x)^2*(1 + x)^3) - (2*(49 - 17*x + 79*x^2 + 13*x^3)*z3)/
         (3*(-1 + x)*(1 + x)^2) + (104*(1 + x^2)*H[-1, x]^2*H[0, x])/
         (3*(-1 + x^2)) - (x^2*(1 + 7*x + 4*x^2 + 4*x^3)*H[0, x]^4)/
         (2*(-1 + x)^2*(1 + x)^3) + (11/3 - (11*(1 + x^2)*H[0, x])/
           (3*(-1 + x^2)))/ep^2 + H[0, x]^3*
         ((11 - 2*x - 53*x^2 - 74*x^3 + 62*x^4)/(9*(-1 + x)*(1 + x)^3) + 
          (4*(-5 - 4*x^2 + x^4)*H[1, x])/(3*(-1 + x^2)^2)) + 
        (12*(1 + x^2)^2*H[0, -1, x]^2)/(-1 + x^2)^2 + 
        ((8*(1 + x^2))/(-1 + x^2) - (12*(-3 - 2*x^2 + x^4)*z2)/(-1 + x^2)^2)*
         H[0, 1, x] - (4*(1 + x^2)^2*H[0, 1, x]^2)/(-1 + x^2)^2 + 
        H[0, -1, x]*((2*(53 - 102*x + 53*x^2))/(9*(-1 + x^2)) + 
          (4*(-9 - 9*x + 16*x^2 - 20*x^3 + 7*x^4 + 7*x^5)*z2)/
           ((-1 + x)^2*(1 + x)^3) - (8*(1 + x^2)^2*H[0, 1, x])/
           (-1 + x^2)^2) + H[0, x]^2*(-(-67 + 74*x + 11*x^2 + 50*x^3)/
           (9*(-1 + x)*(1 + x)^2) + (2*(1 + x + 3*x^2 + x^3 + x^4 + x^5)*z2)/
           ((-1 + x)^2*(1 + x)^3) - (8*(-3 + x^2)*H[1, x])/(-1 + x^2) + 
          (4*(-2 - 2*x - 3*x^2 + 11*x^3 + 6*x^4 + 6*x^5)*H[0, -1, x])/
           ((-1 + x)^2*(1 + x)^3) - (8*(1 + 2*x + 8*x^2 + 2*x^3 + x^4)*
            H[0, 1, x])/((-1 + x)*(1 + x)^3)) + 
        (208*(1 + x^2)*H[0, -1, -1, x])/(3*(-1 + x^2)) - 
        (24*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) + 
        (2*(-53 - 95*x + 235*x^2 + 193*x^3)*H[0, 0, -1, x])/
         (3*(-1 + x)*(1 + x)^2) - (16*(-3 - x + 3*x^2 + 5*x^3)*H[0, 0, 1, x])/
         ((-1 + x)*(1 + x)^2) + H[-1, x]*((2*(25 - 137*x + 169*x^2 + 7*x^3)*
            z2)/(3*(-1 + x)*(1 + x)^2) + (8*(1 + x^2)^2*z3)/(-1 + x^2)^2 - 
          ((61 + 175*x - 35*x^2 + 79*x^3)*H[0, x]^2)/(3*(-1 + x)*(1 + x)^2) + 
          (4*(3 + 4*x^2 + x^4)*H[0, x]^3)/(3*(-1 + x^2)^2) - 
          (208*(1 + x^2)*H[0, -1, x])/(3*(-1 + x^2)) + 
          (24*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((106 - 204*x + 106*x^2)/(9 - 9*x^2) + (16*(1 + x^2)*z2)/
             (-1 + x^2)^2 - (24*(1 + x^2)*H[1, x])/(-1 + x^2) - 
            (16*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2 + 
            (16*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) + 
          (32*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 - 
          (32*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) + 
        (-49/9 + ((-2 + 6*x^2)*z2)/(-1 + x^2) - (2*(1 + x^2)^2*z3)/
           (-1 + x^2)^2 - (4*(1 + x^2)*H[-1, x]*H[0, x])/(-1 + x^2) + 
          (4*x^2*H[0, x]^2)/(-1 + x^2) - (4*(x^2 + x^4)*H[0, x]^3)/
           (3*(-1 + x^2)^2) + (4*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (4*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((67*(1 + x^2))/(9*(-1 + x^2)) + ((2 - 4*x^2 - 6*x^4)*z2)/
             (-1 + x^2)^2 + (4*(1 + x^2)*H[1, x])/(-1 + x^2) + 
            (4*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2 - 
            (4*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) - 
          (8*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 + 
          (8*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2)/ep + 
        H[1, x]*((-4*(1 + x^2)*z2)/(-1 + x^2) - (8*(1 + x^2)^2*z3)/
           (-1 + x^2)^2 + (24*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (8*(1 + x^2)*H[0, 1, x])/(-1 + x^2) - 
          (32*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 + 
          (32*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) - 
        (24*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
        (8*(1 + x^2)*H[0, 1, 1, x])/(-1 + x^2) + 
        H[0, x]*((22*(11 - 114*x + 11*x^2))/(27*(-1 + x^2)) + 
          (2*(11 - 2*x - 113*x^2 - 194*x^3 + 2*x^4)*z2)/
           (3*(-1 + x)*(1 + x)^3) + ((26 + 26*x + 44*x^2 - 52*x^3 - 30*x^4 - 
             30*x^5)*z3)/((-1 + x)^2*(1 + x)^3) + (4*(1 + x^2)*H[1, x]^2)/
           (-1 + x^2) - (2*(19 + 64*x + 19*x^2)*H[0, -1, x])/(1 + x)^2 + 
          (16*(3 + 5*x + 3*x^2)*H[0, 1, x])/(1 + x)^2 + 
          H[1, x]*((-8*(1 + x^2))/(-1 + x^2) + (16*(-2 - x^2 + x^4)*z2)/
             (-1 + x^2)^2 + (16*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2 - 
            (16*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) - 
          (8*(1 + x^2)^2*H[0, -1, -1, x])/(-1 + x^2)^2 - 
          (8*(1 + x^2)^2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
          (16*(1 + 2*x + 14*x^2 + 2*x^3 + x^4)*H[0, 0, -1, x])/
           ((-1 + x)*(1 + x)^3) - (32*x^2*(7 - 5*x + x^2 + x^3)*
            H[0, 0, 1, x])/((-1 + x)^2*(1 + x)^3) - 
          (8*(1 + x^2)^2*H[0, 1, -1, x])/(-1 + x^2)^2 + 
          (24*(1 + x^2)^2*H[0, 1, 1, x])/(-1 + x^2)^2) - 
        (32*(1 + x^2)^2*H[0, 0, -1, -1, x])/(-1 + x^2)^2 + 
        (32*(1 + x^2)^2*H[0, 0, -1, 1, x])/(-1 + x^2)^2 - 
        (8*(3 + 3*x + 67*x^2 - 35*x^3 + 13*x^4 + 13*x^5)*H[0, 0, 0, -1, x])/
         ((-1 + x)^2*(1 + x)^3) + (8*(-1 - x + 52*x^2 - 20*x^3 + 17*x^4 + 
           17*x^5)*H[0, 0, 0, 1, x])/((-1 + x)^2*(1 + x)^3) + 
        (32*(1 + x^2)^2*H[0, 0, 1, -1, x])/(-1 + x^2)^2 - 
        (32*(1 + x^2)^2*H[0, 0, 1, 1, x])/(-1 + x^2)^2) + 
      CF^2*(29 + ((288*ln2*x)/(1 + x)^2 + (2*(-3 + 75*x - 53*x^2 + 5*x^3))/
           ((-1 + x)*(1 + x)^2))*z2 + (2*(-59 + 9*x - 176*x^2 + 420*x^3 + 
           113*x^4 + 181*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) - 
        (8*(7 + 17*x - 22*x^2 + 17*x^3 + 5*x^4)*z3)/(-1 + x^2)^2 + 
        ((7 + 7*x + 16*x^2 + 52*x^3 + 27*x^4 + 27*x^5)*H[0, x]^4)/
         (6*(-1 + x)^2*(1 + x)^3) + (2 - (4*(1 + x^2)*H[0, x])/(-1 + x^2) + 
          (2*(1 + x^2)^2*H[0, x]^2)/(-1 + x^2)^2)/ep^2 + 
        H[-1, x]^2*((-8*(1 + x^2)*H[0, x])/(-1 + x^2) + 
          (16*(1 + x^2)^2*H[0, x]^2)/(-1 + x^2)^2) + 
        H[0, x]^3*((-2*(-1 + 31*x + 65*x^2 - 9*x^3 + 10*x^5))/
           (3*(-1 + x)^2*(1 + x)^3) + (16*(1 + 3*x - 8*x^2 + 12*x^3 - x^4 + 
             x^5)*H[1, x])/(3*(-1 + x)^2*(1 + x)^3)) + 
        (8*(1 + x^2)^2*H[0, -1, x]^2)/(-1 + x^2)^2 + 
        H[-1, x]*((4*(-5 + 49*x - 53*x^2 + x^3)*z2)/((-1 + x)*(1 + x)^2) + 
          (2*(5 + 58*x - 2*x^2 + 58*x^3 + 9*x^4)*H[0, x]^2)/(-1 + x^2)^2 - 
          (8*(1 + x^2)^2*H[0, x]^3)/(-1 + x^2)^2 + (16*(1 + x^2)*H[0, -1, x])/
           (-1 + x^2) + H[0, x]*((-12*(5 - 14*x + 5*x^2))/(-1 + x^2) + 
            (16*(1 + x^2)^2*z2)/(-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, x])/
             (-1 + x^2)^2)) + (4 + (4*(1 + x^2)*z2)/(-1 + x^2) - 
          (2*(-1 + 8*x + 8*x^3 + x^4)*H[0, x]^2)/(-1 + x^2)^2 + 
          (2*(1 + x^2)^2*H[0, x]^3)/(-1 + x^2)^2 + 
          H[-1, x]*((8*(1 + x^2)*H[0, x])/(-1 + x^2) - 
            (8*(1 + x^2)^2*H[0, x]^2)/(-1 + x^2)^2) - 
          (8*(1 + x^2)*H[0, -1, x])/(-1 + x^2) + 
          H[0, x]*((-4*(1 - 4*x + x^2))/(-1 + x^2) - (4*(1 + x^2)^2*z2)/
             (-1 + x^2)^2 + (8*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2))/ep + 
        ((-32*(-1 + x))/(1 + x) - (16*(1 + 5*x - 18*x^2 + 22*x^3 - 3*x^4 + 
             x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, 1, x] + 
        (16*(1 + x^2)^2*H[0, 1, x]^2)/(-1 + x^2)^2 + 
        H[0, -1, x]*((12*(5 - 14*x + 5*x^2))/(-1 + x^2) - 
          (8*(-5 - 5*x + 20*x^2 - 16*x^3 + 7*x^4 + 7*x^5)*z2)/
           ((-1 + x)^2*(1 + x)^3) - (32*(1 + x^2)^2*H[0, 1, x])/
           (-1 + x^2)^2) + H[0, x]^2*
         ((2*(3 - 15*x + 51*x^2 - 73*x^3 + 26*x^4))/(-1 + x^2)^2 + 
          (4*(-1 + x - 5*x^2 + 17*x^3 + 5*x^4 + 7*x^5)*z2)/
           ((-1 + x)^2*(1 + x)^3) + (4*(5 - 16*x + 6*x^2 - 16*x^3 + 5*x^4)*
            H[1, x])/(-1 + x^2)^2 - (4*(-3 - 11*x + 24*x^2 - 28*x^3 + 9*x^4 + 
             x^5)*H[0, -1, x])/((-1 + x)^2*(1 + x)^3) - 
          (8*(1 + 7*x - 14*x^2 + 22*x^3 - 3*x^4 + 3*x^5)*H[0, 1, x])/
           ((-1 + x)^2*(1 + x)^3)) - (16*(1 + x^2)*H[0, -1, -1, x])/
         (-1 + x^2) - (4*(7 - 146*x + 82*x^2 - 146*x^3 + 11*x^4)*
          H[0, 0, -1, x])/(-1 + x^2)^2 + 
        (8*(9 - 40*x + 14*x^2 - 40*x^3 + 9*x^4)*H[0, 0, 1, x])/(-1 + x^2)^2 + 
        H[1, x]*((16*(1 + x^2)^2*z3)/(-1 + x^2)^2 + 
          (64*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 - 
          (64*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) + 
        H[0, x]*((-4*(3 - 10*x + 3*x^2))/(-1 + x^2) - 
          (4*(-3 - 11*x + 47*x^2 - 27*x^3 - 44*x^4 + 6*x^5)*z2)/
           ((-1 + x)^2*(1 + x)^3) + (32*(1 + 4*x - 3*x^2 + 4*x^3 + x^4)*z3)/
           ((-1 + x)*(1 + x)^3) + (4*(1 - 102*x + 42*x^2 - 102*x^3 + x^4)*
            H[0, -1, x])/(-1 + x^2)^2 - (8*(7 - 28*x + 10*x^2 - 28*x^3 + 
             7*x^4)*H[0, 1, x])/(-1 + x^2)^2 + H[1, x]*
           ((32*(-1 + x))/(1 + x) + (16*(1 + 5*x - 18*x^2 + 22*x^3 - 3*x^4 + 
               x^5)*z2)/((-1 + x)^2*(1 + x)^3) - (32*(1 + x^2)^2*H[0, -1, x])/
             (-1 + x^2)^2 + (32*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) + 
          (16*(1 + x^2)^2*H[0, -1, -1, x])/(-1 + x^2)^2 + 
          (32*(1 + x^2)^2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
          (8*(-1 + 19*x - 50*x^2 + 54*x^3 - 17*x^4 + 3*x^5)*H[0, 0, -1, x])/
           ((-1 + x)^2*(1 + x)^3) + (16*(-1 + 7*x - 10*x^2 + 22*x^3 - x^4 + 
             7*x^5)*H[0, 0, 1, x])/((-1 + x)^2*(1 + x)^3) + 
          (32*(1 + x^2)^2*H[0, 1, -1, x])/(-1 + x^2)^2 - 
          (64*(1 + x^2)^2*H[0, 1, 1, x])/(-1 + x^2)^2) + 
        (32*(1 + x^2)^2*H[0, -1, 0, 1, x])/(-1 + x^2)^2 + 
        (48*(-1 + 5*x - 11*x^2 + 15*x^3 - 3*x^4 + 3*x^5)*H[0, 0, 0, -1, x])/
         ((-1 + x)^2*(1 + x)^3) - (32*(-2 + 3*x - 2*x^2 + 12*x^3 + 2*x^4 + 
           7*x^5)*H[0, 0, 0, 1, x])/((-1 + x)^2*(1 + x)^3) + 
        (64*(1 + x^2)^2*H[0, 0, 1, 1, x])/(-1 + x^2)^2)) + 
    as4Pi^3*(nh^2*((-8*(18469 + 35498*x + 18469*x^2))/(729*(1 + x)^2) + 
        ((-256*ln2*(11 + 26*x + 70*x^2 + 26*x^3 + 11*x^4))/(27*(1 + x)^4) + 
          (16*(-1109 + 266*x + 428*x^2 - 538*x^3 + 1369*x^4))/
           (243*(-1 + x)*(1 + x)^3))*z2 + (416*(1 + x^2)*z2^2)/
         (135*(-1 + x^2)) + (128*(-74 - 183*x - 221*x^2 + 185*x^3 + 171*x^4 + 
           74*x^5)*z3)/(81*(-1 + x)*(1 + x)^4) + 
        (128*(1 + x^2)*H[-1, x]^3*H[0, x])/(81*(-1 + x^2)) + 
        (64*(-5 + 18*x + 19*x^2 + 147*x^3 + 6*x^4 + 15*x^5)*H[0, x]^3)/
         (243*(-1 + x)*(1 + x)^4) - (28*(1 + x^2)*H[0, x]^4)/
         (81*(-1 + x^2)) + (-32/27 - (32*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/
         ep^3 + ((-64*(65 - 68*x + 214*x^2 - 68*x^3 + 65*x^4))/
           (243*(-1 + x)*(1 + x)^3) + (416*(1 + x^2)*z2)/(27*(-1 + x^2)))*
         H[0, -1, x] + H[-1, x]^2*((64*(1 + x^2)*z2)/(27*(-1 + x^2)) + 
          (256*x*H[0, x])/(27*(-1 + x^2)) - (32*(1 + x^2)*H[0, x]^2)/
           (27*(-1 + x^2)) - (128*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
        (-416/81 + (32*(1 + x^2)*z2)/(27*(-1 + x^2)) + (128*x*H[0, x])/
           (27*(-1 + x^2)) + (64*(1 + x^2)*H[-1, x]*H[0, x])/
           (27*(-1 + x^2)) - (16*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
          (64*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)))/ep^2 + 
        H[0, x]^2*((-16*(83 - 344*x + 214*x^2 + 208*x^3 + 47*x^4))/
           (243*(-1 + x)*(1 + x)^3) - (40*(1 + x^2)*z2)/(27*(-1 + x^2)) + 
          (128*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[1, x])/(81*(1 + x)^4) + 
          (128*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)) - 
          (128*(1 + x^2)*H[0, 1, x])/(27*(-1 + x^2))) + 
        (512*x*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
        (128*(-5 + 9*x - 14*x^2 + 50*x^3 + 3*x^4 + 5*x^5)*H[0, 0, -1, x])/
         (81*(-1 + x)*(1 + x)^4) + ((-16*(107 + 294*x + 107*x^2))/
           (81*(1 + x)^2) + (16*(-33 - 35*x - 178*x^2 + 130*x^3 + 19*x^4 + 
             33*x^5)*z2)/(27*(-1 + x)*(1 + x)^4) + (64*(1 + x^2)*z3)/
           (27*(-1 + x^2)) + ((-32*(65 - 68*x + 214*x^2 - 68*x^3 + 65*x^4))/
             (243*(-1 + x)*(1 + x)^3) - (80*(1 + x^2)*z2)/(27*(-1 + x^2)))*
           H[0, x] - (64*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x^2)) + 
          (32*(-5 + 9*x - 14*x^2 + 50*x^3 + 3*x^4 + 5*x^5)*H[0, x]^2)/
           (81*(-1 + x)*(1 + x)^4) - (16*(1 + x^2)*H[0, x]^3)/
           (27*(-1 + x^2)) + (256*x*H[0, -1, x])/(27*(-1 + x^2)) + 
          H[-1, x]*((-64*(1 + x^2)*z2)/(27*(-1 + x^2)) + (256*x*H[0, x])/
             (27 - 27*x^2) + (32*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) + 
            (128*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) - 
          (128*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) - 
          (64*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2)))/ep + 
        H[-1, x]*((-128*(-5 + x - 38*x^2 + 26*x^3 - 5*x^4 + 5*x^5)*z2)/
           (27*(-1 + x)*(1 + x)^4) - (128*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
          ((64*(65 - 68*x + 214*x^2 - 68*x^3 + 65*x^4))/(243*(-1 + x)*
              (1 + x)^3) - (32*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[0, x] - 
          (64*(-5 + 9*x - 14*x^2 + 50*x^3 + 3*x^4 + 5*x^5)*H[0, x]^2)/
           (81*(-1 + x)*(1 + x)^4) - (32*(1 + x^2)*H[0, x]^3)/
           (81*(-1 + x^2)) + (512*x*H[0, -1, x])/(27 - 27*x^2) + 
          (256*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
          (128*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2))) + 
        (256*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, 0, 1, x])/
         (81*(1 + x)^4) + H[0, x]*((-64*(33 - 454*x + 33*x^2))/
           (243*(-1 + x^2)) + (64*x*(27 + 93*x + 221*x^2 + 15*x^3 + 20*x^4)*
            z2)/(81*(-1 + x)*(1 + x)^4) + (224*(1 + x^2)*z3)/
           (27*(-1 + x^2)) - (256*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*
            H[0, 1, x])/(81*(1 + x)^4) - (256*(1 + x^2)*H[0, 0, -1, x])/
           (27*(-1 + x^2)) + (512*(1 + x^2)*H[0, 0, 1, x])/(27*(-1 + x^2))) - 
        (256*(1 + x^2)*H[0, -1, -1, -1, x])/(27*(-1 + x^2)) - 
        (128*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(-1 + x^2)) + 
        (64*(1 + x^2)*H[0, 0, 0, -1, x])/(27*(-1 + x^2)) - 
        (256*(1 + x^2)*H[0, 0, 0, 1, x])/(9*(-1 + x^2))) + 
      nh*((2*(1056813 + 4138444*x + 6113342*x^2 + 4138444*x^3 + 1056813*x^4))/
         (243*(1 + x)^4) + (512*li4half*(-19 - (9*(1 + x^2))/(1 + x)^2))/27 + 
        (64*ln2^4*(-19 - (9*(1 + x^2))/(1 + x)^2))/81 - 
        (16*(-969 + 9491*x - 25411*x^2 + 26067*x^3 - 4402*x^4 + 1112*x^5)*
          z2^2)/(135*(-1 + x)^2*(1 + x)^3) - 
        (32*(4603 + 13234*x + 27835*x^2 + 3170*x^3 - 41647*x^4 - 39826*x^5 + 
           2089*x^6 + 14014*x^7 + 7312*x^8)*z3)/(81*(-1 + x)^2*(1 + x)^6) + 
        z2*((128*ln2^2*(1 + 38*x + x^2))/(27*(1 + x)^2) + 
          (256*ln2*(1405 + 7896*x + 20151*x^2 + 27080*x^3 + 20151*x^4 + 
             7896*x^5 + 1405*x^6))/(27*(1 + x)^6) - 
          (4*(-554689 - 2517665*x - 4316997*x^2 - 2350205*x^3 + 1837853*x^4 + 
             4238637*x^5 + 2657513*x^6 + 621553*x^7))/(243*(-1 + x)*
            (1 + x)^6) + (16*(393 + 137*x + 370*x^2 - 2886*x^3 + 441*x^4 + 
             185*x^5)*z3)/(27*(-1 + x)^2*(1 + x)^3)) + 
        (8*(-1215 + 577*x - 9206*x^2 + 9186*x^3 - 1487*x^4 + 305*x^5)*z5)/
         (9*(-1 + x)^2*(1 + x)^3) - (8*(-60 - 60*x - 35*x^2 + 3*x^3 + 
           44*x^4 + 44*x^5)*H[0, x]^5)/(405*(-1 + x)^2*(1 + x)^3) + 
        H[-1, x]^3*((-256*(158 + 343*x + 334*x^2 + 343*x^3 + 158*x^4)*
            H[0, x])/(81*(-1 + x)*(1 + x)^3) - (4096*(1 + x^2)^2*H[0, x]^2)/
           (81*(-1 + x^2)^2)) + ((2*(997 + 1418*x + 997*x^2))/
           (27*(1 + x)^2) + (16*(59 + 226*x + 190*x^2 + 226*x^3 + 59*x^4)*
            H[0, x])/(27*(-1 + x)*(1 + x)^3) + (128*(1 + x^2)^2*H[0, x]^2)/
           (27*(-1 + x^2)^2))/ep^3 + H[0, x]^4*
         ((4*(-280 - 868*x - 665*x^2 - 303*x^3 - 169*x^4 + 493*x^5))/
           (81*(-1 + x)^2*(1 + x)^3) + (16*(-48 - 16*x - 193*x^2 + 145*x^3 - 
             8*x^4 + 24*x^5)*H[1, x])/(81*(-1 + x)^2*(1 + x)^3)) - 
        (128*(3 + 8*x + 3*x^2)*z2*H[-1, 1, x])/(9*(1 + x)^2) - 
        (32*(459 + 2362*x - 2826*x^2 + 2362*x^3 + 459*x^4)*H[0, -1, x]^2)/
         (27*(-1 + x^2)^2) - (256*(12 + 49*x - 58*x^2 + 49*x^3 + 12*x^4)*
          H[0, 1, x]^2)/(27*(-1 + x^2)^2) + H[0, x]^3*
         ((-4*(1177 - 412*x - 12630*x^2 - 45316*x^3 - 16612*x^4 + 42732*x^5 + 
             38262*x^6 + 4020*x^7 + 1067*x^8))/(81*(-1 + x)^2*(1 + x)^6) + 
          (32*(2 + 50*x - 259*x^2 + 311*x^3 - 24*x^4 + 24*x^5)*z2)/
           (81*(-1 + x)^2*(1 + x)^3) + (32*(-233 - 1275*x + 2716*x^2 - 
             2300*x^3 + 293*x^4 + 31*x^5)*H[1, x])/(81*(-1 + x)^2*
            (1 + x)^3) - (64*(-23 + 9*x - 152*x^2 + 168*x^3 - x^4 + 31*x^5)*
            H[1, x]^2)/(81*(-1 + x)^2*(1 + x)^3) + 
          (64*(-6 + 186*x - 707*x^2 + 1299*x^3 + 110*x^4 + 302*x^5)*
            H[0, -1, x])/(81*(-1 + x)^2*(1 + x)^3) - 
          (64*(-4 + 140*x - 601*x^2 + 957*x^3 + 38*x^4 + 182*x^5)*H[0, 1, x])/
           (81*(-1 + x)^2*(1 + x)^3)) + 
        ((32*(1099 - 2050*x - 6890*x^2 - 2050*x^3 + 1099*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (128*(-49 - 49*x + 100*x^2 - 104*x^3 + 
             47*x^4 + 47*x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3))*
         H[0, -1, -1, x] + ((-256*(7 - 32*x + 7*x^2))/(9*(-1 + x^2)) + 
          (128*(-79 - 15*x - 316*x^2 + 288*x^3 + x^4 + 65*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3))*H[0, -1, 1, x] + 
        ((16*(-175 + 64*x + 4150*x^2 + 15576*x^3 + 2056*x^4 - 26816*x^5 - 
             21958*x^6 + 168*x^7 + 2359*x^8))/(27*(-1 + x)^2*(1 + x)^6) - 
          (256*(23 + 23*x + 140*x^2 + 80*x^3 + 87*x^4 + 87*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3))*H[0, 0, -1, x] + 
        ((-64*(259 + 274*x + 1336*x^2 - 274*x^3 - 2822*x^4 - 2386*x^5 - 
             40*x^6 + 210*x^7 + 371*x^8))/(27*(-1 + x)^2*(1 + x)^6) + 
          (128*(52 + 52*x + 205*x^2 + 223*x^3 + 162*x^4 + 162*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3))*H[0, 0, 1, x] + 
        H[1, x]^2*((-64*(1 + x^2)*z2)/(3*(-1 + x^2)) - (256*(1 + x^2)^2*z3)/
           (27*(-1 + x^2)^2) + (128*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (128*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) - 
          (1024*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) + 
          (1024*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) + 
        ((8*(897 + 1786*x + 897*x^2))/(27*(1 + x)^2) - 
          (32*(55 + 164*x + 110*x^2 + 92*x^3 + 19*x^4)*z2)/
           (27*(-1 + x)*(1 + x)^3) - (32*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2) + 
          (32*(-23 - 82*x - 41*x^2 - 59*x^3 + 36*x^4 + 41*x^5)*H[0, x]^2)/
           (27*(-1 + x)^2*(1 + x)^3) - (64*(-2 + x^2)*(1 + x^2)*H[0, x]^3)/
           (27*(-1 + x^2)^2) + H[-1, x]*((-64*(55 + 164*x + 146*x^2 + 164*
                x^3 + 55*x^4)*H[0, x])/(27*(-1 + x)*(1 + x)^3) - 
            (512*(1 + x^2)^2*H[0, x]^2)/(27*(-1 + x^2)^2)) + 
          (64*(55 + 164*x + 146*x^2 + 164*x^3 + 55*x^4)*H[0, -1, x])/
           (27*(-1 + x)*(1 + x)^3) - (64*(1 + x^2)*H[0, 1, x])/
           (3*(-1 + x^2)) + H[0, x]*((8*(255 - 214*x - 1530*x^2 - 214*x^3 + 
               255*x^4))/(27*(-1 + x)*(1 + x)^3) - (32*(-1 + 34*x^2 + 35*x^4)*
              z2)/(27*(-1 + x^2)^2) + (64*(1 + x^2)*H[1, x])/(3*(-1 + x^2)) + 
            (1088*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
            (64*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) - 
          (128*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) + 
          (128*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2))/ep^2 + 
        H[-1, x]^2*((-32*(335 + 628*x + 688*x^2 + 820*x^3 + 281*x^4)*z2)/
           (27*(-1 + x)*(1 + x)^3) - (256*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2) + 
          (16*(-845 - 2579*x - 284*x^2 - 356*x^3 - 775*x^4 + 743*x^5)*
            H[0, x]^2)/(27*(-1 + x)^2*(1 + x)^3) + 
          (64*(7 + 8*x^2 + x^4)*H[0, x]^3)/(27*(-1 + x^2)^2) + 
          (256*(158 + 343*x + 334*x^2 + 343*x^3 + 158*x^4)*H[0, -1, x])/
           (27*(-1 + x)*(1 + x)^3) - (384*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((16*(1099 - 2050*x - 6890*x^2 - 2050*x^3 + 1099*x^4))/
             (27*(-1 + x)*(1 + x)^3) - (128*(25 + 68*x^2 + 43*x^4)*z2)/
             (27*(-1 + x^2)^2) + (384*(1 + x^2)*H[1, x])/(-1 + x^2) + 
            (8704*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
            (512*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) - 
          (1024*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) + 
          (1024*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)) + 
        ((-256*(7 - 32*x + 7*x^2))/(9*(-1 + x^2)) + 
          (128*(-79 - 15*x - 328*x^2 + 300*x^3 + x^4 + 65*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, -1, x] + 
        ((256*(7 - 32*x + 7*x^2))/(27*(-1 + x^2)) - 
          (128*(-55 + 9*x - 322*x^2 + 318*x^3 - 11*x^4 + 53*x^5)*z2)/
           (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, 1, x] + 
        H[0, -1, x]*((32*(3086 + 1817*x - 13902*x^2 - 27186*x^3 - 13902*x^4 + 
             1817*x^5 + 3086*x^6))/(81*(-1 + x)*(1 + x)^5) + 
          ((-512*ln2*x^2)/(9*(-1 + x)*(1 + x)^3) - 
            (32*(-383 - 1355*x - 226*x^2 + 514*x^3 - 1131*x^4 + 21*x^5))/
             (27*(-1 + x)^2*(1 + x)^3))*z2 + 
          (64*(-233 - 41*x - 1200*x^2 + 740*x^3 - 189*x^4 + 3*x^5)*z3)/
           (27*(-1 + x)^2*(1 + x)^3) + (128*(145 + 586*x - 694*x^2 + 
             586*x^3 + 145*x^4)*H[0, 1, x])/(27*(-1 + x^2)^2) - 
          (4864*(1 + x^2)^2*H[0, -1, -1, x])/(27*(-1 + x^2)^2) + 
          (1792*(1 + x^2)^2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) + 
          (512*(-6 - 6*x + 65*x^2 + 51*x^3 + 64*x^4 + 64*x^5)*H[0, 0, -1, x])/
           (27*(-1 + x)^2*(1 + x)^3) - (256*(-49 - x - 214*x^2 + 286*x^3 + 
             37*x^4 + 85*x^5)*H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          (1792*(1 + x^2)^2*H[0, 1, -1, x])/(9*(-1 + x^2)^2) - 
          (4864*(1 + x^2)^2*H[0, 1, 1, x])/(27*(-1 + x^2)^2)) + 
        H[0, 1, x]*((-64*(25 - 202*x + 25*x^2))/(27*(-1 + x^2)) + 
          ((-512*ln2*x^2)/(9*(-1 + x)*(1 + x)^3) - 
            (64*(-11 - 475*x + 2496*x^2 - 2520*x^3 + 931*x^4 + 91*x^5))/
             (27*(-1 + x)^2*(1 + x)^3))*z2 + 
          (64*(69 + 229*x - 684*x^2 + 1056*x^3 - 43*x^4 + 117*x^5)*z3)/
           (27*(-1 + x)^2*(1 + x)^3) - (18176*(1 + x^2)^2*H[0, -1, -1, x])/
           (27*(-1 + x^2)^2) + (1792*(1 + x^2)^2*H[0, -1, 1, x])/
           (9*(-1 + x^2)^2) - (256*(-113 + 175*x - 1371*x^2 + 1555*x^3 - 
             83*x^4 + 205*x^5)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          (512*(-35 + 37*x - 347*x^2 + 375*x^3 - 23*x^4 + 49*x^5)*
            H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
          (1792*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x^2)^2) + 
          (256*(1 + x^2)^2*H[0, 1, 1, x])/(3*(-1 + x^2)^2)) + 
        H[0, x]^2*((8*(-3012 + 2571*x + 25128*x^2 + 32735*x^3 - 25216*x^4 - 
             36191*x^5 - 16744*x^6 + 4981*x^7 + 3460*x^8))/
           (81*(-1 + x)^2*(1 + x)^6) + (16*(15 + 266*x + 1234*x^2 - 
             2498*x^3 + 1453*x^4 + 42*x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3) + 
          (32*(127 - 17*x + 1100*x^2 - 232*x^3 + 451*x^4 + 307*x^5)*z3)/
           (81*(-1 + x)^2*(1 + x)^3) + (32*(-21 + 154*x - 210*x^2 + 154*x^3 + 
             51*x^4)*H[1, x]^2)/(27*(-1 + x^2)^2) - 
          (16*(199 + 4429*x - 5584*x^2 + 4288*x^3 + 2821*x^4 + 1015*x^5)*
            H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          (32*(49 + 1527*x - 3476*x^2 + 3188*x^3 + 423*x^4 + 337*x^5)*
            H[0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          H[1, x]*((-32*(319 + 170*x + 216*x^2 - 1834*x^3 - 2206*x^4 + 278*
                x^5 + 1592*x^6 + 234*x^7 + 207*x^8))/(27*(-1 + x)^2*
              (1 + x)^6) - (64*(-72 + 24*x - 483*x^2 + 475*x^3 - 28*x^4 + 68*
                x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3) - 
            (128*(-36 - 4*x - 175*x^2 + 159*x^3 - 4*x^4 + 28*x^5)*
              H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
            (256*(1 + 2*x + 4*x^2 + 2*x^3 + x^4)*H[0, 1, x])/
             (9*(-1 + x)*(1 + x)^3)) - (128*(-72 + 56*x - 635*x^2 + 691*x^3 - 
             28*x^4 + 100*x^5)*H[0, -1, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          (128*(-17 + 31*x - 233*x^2 + 289*x^3 - 3*x^4 + 45*x^5)*
            H[0, -1, 1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
          (128*(-52 + 148*x - 980*x^2 + 1130*x^3 - 73*x^4 + 127*x^5)*
            H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          (64*(-54 + 202*x - 1335*x^2 + 1467*x^3 - 136*x^4 + 120*x^5)*
            H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          (128*(-17 + 31*x - 233*x^2 + 289*x^3 - 3*x^4 + 45*x^5)*
            H[0, 1, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          (256*(-16 + 8*x - 117*x^2 + 89*x^3 - 22*x^4 + 2*x^5)*H[0, 1, 1, x])/
           (27*(-1 + x)^2*(1 + x)^3)) + 
        (512*(158 + 343*x + 334*x^2 + 343*x^3 + 158*x^4)*H[0, -1, -1, -1, x])/
         (27*(-1 + x)*(1 + x)^3) - (768*(1 + x^2)*H[0, -1, -1, 1, x])/
         (-1 + x^2) - (128*(71 + 258*x - 274*x^2 + 258*x^3 + 71*x^4)*
          H[0, -1, 0, 1, x])/(27*(-1 + x^2)^2) - 
        (768*(1 + x^2)*H[0, -1, 1, -1, x])/(-1 + x^2) + 
        (256*(1 + x^2)*H[0, -1, 1, 1, x])/(-1 + x^2) + 
        (64*(841 + 2432*x + 1660*x^2 + 960*x^3 + 747*x^4)*H[0, 0, -1, -1, x])/
         (27*(-1 + x)*(1 + x)^3) - (128*(133 + 427*x - 211*x^2 + 83*x^3)*
          H[0, 0, -1, 1, x])/(27*(-1 + x)*(1 + x)^2) - 
        (32*(379 + 6421*x - 19010*x^2 + 13122*x^3 + 2835*x^4 + 861*x^5)*
          H[0, 0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
        (64*(-199 + 1827*x - 5284*x^2 + 3140*x^3 + 2095*x^4 + 725*x^5)*
          H[0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
        nl*((-32*(2423 + 4726*x + 2423*x^2))/(243*(1 + x)^2) + 
          ((-256*ln2*(11 + 26*x + 70*x^2 + 26*x^3 + 11*x^4))/(27*(1 + x)^4) + 
            (32*(-497 - 298*x - 712*x^2 - 598*x^3 + 793*x^4))/
             (243*(-1 + x)*(1 + x)^3))*z2 + (2944*(1 + x^2)*z2^2)/
           (135*(-1 + x^2)) + (16*(-123 - 393*x - 1678*x^2 + 14*x^3 + 
             105*x^4 + 283*x^5)*z3)/(81*(-1 + x)*(1 + x)^4) + 
          (1024*(1 + x^2)*H[-1, x]^3*H[0, x])/(81*(-1 + x^2)) + 
          (128*(-5 + 12*x + 31*x^2 + 95*x^3 + 6*x^4 + 5*x^5)*H[0, x]^3)/
           (243*(-1 + x)*(1 + x)^4) - (56*(1 + x^2)*H[0, x]^4)/
           (81*(-1 + x^2)) + (-16/9 - (32*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/
           ep^3 + ((-256*(37 - 112*x - 178*x^2 - 112*x^3 + 37*x^4))/
             (243*(-1 + x)*(1 + x)^3) - (64*(1 + x^2)*z2)/(9*(-1 + x^2)))*
           H[0, -1, x] + H[-1, x]^2*((512*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
            (256*(5 - 24*x + 5*x^2)*H[0, x])/(81*(-1 + x^2)) - 
            (256*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
            (1024*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
          (-32/3 + (64*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
            (32*(5 - 24*x + 5*x^2)*H[0, x])/(81*(-1 + x^2)) + 
            (128*(1 + x^2)*H[-1, x]*H[0, x])/(27*(-1 + x^2)) - 
            (32*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
            (128*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)))/ep^2 + 
          H[0, x]^2*((-32*(83 - 362*x - 356*x^2 - 86*x^3 + 65*x^4))/
             (243*(-1 + x)*(1 + x)^3) - (80*(1 + x^2)*z2)/(27*(-1 + x^2)) + 
            (128*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[1, x])/(81*(1 + x)^4) + 
            (128*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)) - 
            (128*(1 + x^2)*H[0, 1, x])/(27*(-1 + x^2))) - 
          (512*(5 - 24*x + 5*x^2)*H[0, -1, -1, x])/(81*(-1 + x^2)) - 
          (128*(15 - 21*x - 72*x^2 - 136*x^3 - 15*x^4 + 5*x^5)*
            H[0, 0, -1, x])/(81*(-1 + x)*(1 + x)^4) + 
          ((-320*(37 + 86*x + 37*x^2))/(243*(1 + x)^2) + 
            (8*(-59 + 63*x - 1142*x^2 + 310*x^3 - 207*x^4 + 139*x^5)*z2)/
             (81*(-1 + x)*(1 + x)^4) + (256*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
            ((-64*(17 - 40*x - 34*x^2 - 40*x^3 + 17*x^4))/(81*(-1 + x)*
                (1 + x)^3) - (128*(1 + x^2)*z2)/(27*(-1 + x^2)))*H[0, x] - 
            (256*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x^2)) + 
            (64*(-5 + 6*x + 10*x^2 + 42*x^3 + 3*x^4)*H[0, x]^2)/
             (81*(-1 + x)*(1 + x)^4) - (32*(1 + x^2)*H[0, x]^3)/
             (27*(-1 + x^2)) - (128*(5 - 24*x + 5*x^2)*H[0, -1, x])/
             (81*(-1 + x^2)) + H[-1, x]*((-256*(1 + x^2)*z2)/(27*
                (-1 + x^2)) + (128*(5 - 24*x + 5*x^2)*H[0, x])/(81*
                (-1 + x^2)) + (128*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) + 
              (512*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) - 
            (512*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) - 
            (256*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2)))/ep + 
          H[-1, x]*((-128*(-5 - 9*x - 200*x^2 - 8*x^3 - 27*x^4 + 25*x^5)*z2)/
             (81*(-1 + x)*(1 + x)^4) - (1024*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
            ((256*(37 - 112*x - 178*x^2 - 112*x^3 + 37*x^4))/(243*(-1 + x)*
                (1 + x)^3) + (64*(1 + x^2)*z2)/(27*(-1 + x^2)))*H[0, x] + 
            (64*(15 - 21*x - 72*x^2 - 136*x^3 - 15*x^4 + 5*x^5)*H[0, x]^2)/
             (81*(-1 + x)*(1 + x)^4) + (64*(1 + x^2)*H[0, x]^3)/
             (27*(-1 + x^2)) + (512*(5 - 24*x + 5*x^2)*H[0, -1, x])/
             (81*(-1 + x^2)) + (2048*(1 + x^2)*H[0, -1, -1, x])/
             (27*(-1 + x^2)) + (1024*(1 + x^2)*H[0, 0, -1, x])/
             (27*(-1 + x^2))) + (256*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*
            H[0, 0, 1, x])/(81*(1 + x)^4) + H[0, x]*
           ((-256*(70 - 699*x + 70*x^2))/(729*(-1 + x^2)) + 
            (32*(-5 + 69*x + 256*x^2 + 512*x^3 + 45*x^4 + 35*x^5)*z2)/
             (81*(-1 + x)*(1 + x)^4) + (1280*(1 + x^2)*z3)/(81*(-1 + x^2)) - 
            (256*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, 1, x])/
             (81*(1 + x)^4) - (256*(1 + x^2)*H[0, 0, -1, x])/
             (27*(-1 + x^2)) + (512*(1 + x^2)*H[0, 0, 1, x])/
             (27*(-1 + x^2))) - (2048*(1 + x^2)*H[0, -1, -1, -1, x])/
           (27*(-1 + x^2)) - (1024*(1 + x^2)*H[0, 0, -1, -1, x])/
           (27*(-1 + x^2)) - (128*(1 + x^2)*H[0, 0, 0, -1, x])/
           (9*(-1 + x^2)) - (256*(1 + x^2)*H[0, 0, 0, 1, x])/
           (9*(-1 + x^2))) - (128*(133 + 427*x - 211*x^2 + 83*x^3)*
          H[0, 0, 1, -1, x])/(27*(-1 + x)*(1 + x)^2) - 
        (128*(107 + 426*x - 610*x^2 + 426*x^3 + 35*x^4)*H[0, 0, 1, 1, x])/
         (27*(-1 + x^2)^2) + H[1, x]*
         (((-128*ln2*(3 + 8*x + 3*x^2))/(9*(1 + x)^2) - 
            (128*(7 - 32*x + 7*x^2))/(27*(-1 + x^2)))*z2 - 
          (64*(-572 + 260*x - 4107*x^2 + 4255*x^3 - 186*x^4 + 646*x^5)*z2^2)/
           (135*(-1 + x)^2*(1 + x)^3) + (32*(415 + 726*x - 1118*x^2 + 
             726*x^3 + 19*x^4)*z3)/(27*(-1 + x^2)^2) + 
          (256*(1 + x^2)^2*H[0, -1, x]^2)/(9*(-1 + x^2)^2) + 
          ((-256*(7 - 32*x + 7*x^2))/(27*(-1 + x^2)) + 
            (512*(-12 + 4*x - 77*x^2 + 83*x^3 - x^4 + 15*x^5)*z2)/
             (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] - 
          (256*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
          H[0, -1, x]*((256*(7 - 32*x + 7*x^2))/(9*(-1 + x^2)) - 
            (256*(-35 - 3*x - 149*x^2 + 153*x^3 + 5*x^4 + 37*x^5)*z2)/
             (27*(-1 + x)^2*(1 + x)^3) - (512*(1 + x^2)^2*H[0, 1, x])/
             (27*(-1 + x^2)^2)) + (768*(1 + x^2)*H[0, -1, -1, x])/
           (-1 + x^2) - (256*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) - 
          (128*(275 + 810*x - 1186*x^2 + 810*x^3 + 59*x^4)*H[0, 0, -1, x])/
           (27*(-1 + x^2)^2) + (128*(107 + 426*x - 610*x^2 + 426*x^3 + 
             35*x^4)*H[0, 0, 1, x])/(27*(-1 + x^2)^2) - 
          (256*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
          (256*(1 + x^2)*H[0, 1, 1, x])/(3*(-1 + x^2)) - 
          (2048*(1 + x^2)^2*H[0, 0, -1, -1, x])/(27*(-1 + x^2)^2) + 
          (2048*(1 + x^2)^2*H[0, 0, -1, 1, x])/(27*(-1 + x^2)^2) + 
          (256*(-211 + 45*x - 1261*x^2 + 1197*x^3 - 77*x^4 + 179*x^5)*
            H[0, 0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
          (256*(-133 + 27*x - 796*x^2 + 732*x^3 - 59*x^4 + 101*x^5)*
            H[0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          (2048*(1 + x^2)^2*H[0, 0, 1, -1, x])/(27*(-1 + x^2)^2) - 
          (2048*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2)) + 
        ((16*(6943 + 28554*x + 42742*x^2 + 28554*x^3 + 6943*x^4))/
           (81*(1 + x)^4) + ((128*ln2*(1 + x^2))/(3*(1 + x)^2) + 
            (6193 + 5045*x + 73545*x^2 + 102405*x^3 + 27691*x^4 - 34905*x^5 - 
              16549*x^6 - 12385*x^7)/(27*(-1 + x)*(1 + x)^6))*z2 + 
          (16*(-499 + 45*x - 2452*x^2 + 3072*x^3 + 265*x^4 + 809*x^5)*z2^2)/
           (135*(-1 + x)^2*(1 + x)^3) - (32*(-149 + 213*x - 122*x^2 - 
             194*x^3 + 799*x^4 + 221*x^5)*z3)/(27*(-1 + x)^2*(1 + x)^3) + 
          (8*(28 + 28*x + 37*x^2 + 19*x^3)*H[0, x]^4)/(81*(-1 + x)^2*
            (1 + x)^3) + H[-1, x]^2*((128*(62 + 151*x + 142*x^2 + 151*x^3 + 
               62*x^4)*H[0, x])/(27*(-1 + x)*(1 + x)^3) + 
            (1024*(1 + x^2)^2*H[0, x]^2)/(27*(-1 + x^2)^2)) + 
          H[0, x]^3*((16*(-124 - 398*x - 337*x^2 + 105*x^3 - 219*x^4 + 205*
                x^5))/(81*(-1 + x)^2*(1 + x)^3) + 
            (64*(-29 + 3*x - 164*x^2 + 156*x^3 - 7*x^4 + 25*x^5)*H[1, x])/
             (81*(-1 + x)^2*(1 + x)^3)) + (2240*(1 + x^2)^2*H[0, -1, x]^2)/
           (27*(-1 + x^2)^2) + ((-128*(7 - 32*x + 7*x^2))/(27*(-1 + x^2)) - 
            (64*(-65 - x - 342*x^2 + 298*x^3 - 21*x^4 + 43*x^5)*z2)/
             (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] + 
          (448*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
          H[0, -1, x]*((16*(499 - 730*x - 3050*x^2 - 730*x^3 + 499*x^4))/
             (27*(-1 + x)*(1 + x)^3) + (64*(-41 - 41*x - 16*x^2 - 52*x^3 + 7*
                x^4 + 7*x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3) - 
            (3200*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
          H[0, x]^2*((4*(-673 - 724*x + 1206*x^2 + 8988*x^3 + 4892*x^4 - 8780*
                x^5 - 9190*x^6 - 252*x^7 + 437*x^8))/(27*(-1 + x)^2*
              (1 + x)^6) + (32*(1 + 17*x - 13*x^2 + 145*x^3 + 49*x^4 + 65*
                x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3) + 
            (128*(-17 - 32*x + 48*x^2 - 32*x^3 + x^4)*H[1, x])/
             (27*(-1 + x^2)^2) + (64*(-6 + 26*x - 123*x^2 + 211*x^3 + 18*
                x^4 + 50*x^5)*H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
            (128*(-5 + 19*x - 110*x^2 + 142*x^3 - 3*x^4 + 21*x^5)*H[0, 1, x])/
             (27*(-1 + x)^2*(1 + x)^3)) + (256*(62 + 151*x + 142*x^2 + 
             151*x^3 + 62*x^4)*H[0, -1, -1, x])/(27*(-1 + x)*(1 + x)^3) - 
          (128*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) + 
          (32*(-5 + 1181*x - 316*x^2 - 388*x^3 + 2001*x^4 + 599*x^5)*
            H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
          (256*(9 + 62*x - 64*x^2 + 62*x^3 + 27*x^4)*H[0, 0, 1, x])/
           (27*(-1 + x^2)^2) + H[-1, x]*((32*(143 + 340*x + 352*x^2 + 436*
                x^3 + 137*x^4)*z2)/(27*(-1 + x)*(1 + x)^3) + 
            (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2) + 
            (16*(331 + 1245*x + 124*x^2 + 196*x^3 + 425*x^4 - 273*x^5)*
              H[0, x]^2)/(27*(-1 + x)^2*(1 + x)^3) - 
            (64*(-1 + 4*x^2 + 5*x^4)*H[0, x]^3)/(27*(-1 + x^2)^2) - 
            (256*(62 + 151*x + 142*x^2 + 151*x^3 + 62*x^4)*H[0, -1, x])/
             (27*(-1 + x)*(1 + x)^3) + (128*(1 + x^2)*H[0, 1, x])/
             (-1 + x^2) + H[0, x]*((-16*(499 - 730*x - 3050*x^2 - 730*x^3 + 
                 499*x^4))/(27*(-1 + x)*(1 + x)^3) + (256*(1 + x^2)*
                (13 + 4*x^2)*z2)/(27*(-1 + x^2)^2) - (128*(1 + x^2)*H[1, x])/(
                -1 + x^2) - (4352*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^
                 2) + (256*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) + 
            (512*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) - 
            (512*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)) + 
          H[1, x]*((-64*(1 + x^2)*z2)/(3*(-1 + x^2)) - (128*(1 + x^2)^2*z3)/
             (27*(-1 + x^2)^2) + (128*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
            (128*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) - 
            (512*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) + 
            (512*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) - 
          (128*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
          (128*(1 + x^2)*H[0, 1, 1, x])/(3*(-1 + x^2)) + 
          H[0, x]*((16*(2358 + 3537*x - 470*x^2 - 5218*x^3 - 470*x^4 + 3537*
                x^5 + 2358*x^6))/(81*(-1 + x)*(1 + x)^5) - 
            (16*(-15 - 449*x + 140*x^2 - 972*x^3 + 667*x^4 + 117*x^5)*z2)/
             (27*(-1 + x)^2*(1 + x)^3) - (32*(-53 + 75*x - 646*x^2 + 682*
                x^3 - 57*x^4 + 71*x^5)*z3)/(27*(-1 + x)^2*(1 + x)^3) + 
            (64*(1 + x^2)*H[1, x]^2)/(3*(-1 + x^2)) - 
            (32*(163 + 1050*x - 1146*x^2 + 1050*x^3 + 163*x^4)*H[0, -1, x])/
             (27*(-1 + x^2)^2) + (256*(13 + 47*x - 56*x^2 + 47*x^3 + 13*x^4)*
              H[0, 1, x])/(27*(-1 + x^2)^2) + H[1, x]*
             ((128*(7 - 32*x + 7*x^2))/(27*(-1 + x^2)) + 
              (256*(-14 + 2*x - 81*x^2 + 79*x^3 - 3*x^4 + 13*x^5)*z2)/(27*
                (-1 + x)^2*(1 + x)^3) + (256*(1 + x^2)^2*H[0, -1, x])/(27*
                (-1 + x^2)^2) - (256*(1 + x^2)^2*H[0, 1, x])/(27*
                (-1 + x^2)^2)) - (128*(1 + x^2)^2*H[0, -1, -1, x])/
             (27*(-1 + x^2)^2) + (896*(1 + x^2)^2*H[0, -1, 1, x])/
             (27*(-1 + x^2)^2) - (256*(-11 + 29*x - 208*x^2 + 216*x^3 - 25*
                x^4 + 15*x^5)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
            (512*(-2 + 14*x - 83*x^2 + 89*x^3 - 11*x^4 + 5*x^5)*
              H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
            (896*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x^2)^2) - 
            (640*(1 + x^2)^2*H[0, 1, 1, x])/(27*(-1 + x^2)^2)) + 
          (2048*(1 + x^2)^2*H[0, -1, 0, 1, x])/(27*(-1 + x^2)^2) - 
          (512*(1 + x^2)^2*H[0, 0, -1, -1, x])/(3*(-1 + x^2)^2) + 
          (512*(1 + x^2)^2*H[0, 0, -1, 1, x])/(3*(-1 + x^2)^2) - 
          (128*(17 - 31*x + 289*x^2 - 225*x^3 + 63*x^4 + 15*x^5)*
            H[0, 0, 0, -1, x])/(9*(-1 + x)^2*(1 + x)^3) + 
          (128*(23 - 57*x + 500*x^2 - 372*x^3 + 121*x^4 + 41*x^5)*
            H[0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          (512*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x^2)^2) - 
          (512*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2))/ep + 
        H[-1, x]*(((-128*ln2*(3 + 8*x + 3*x^2))/(9*(1 + x)^2) + 
            (16*(-305 - 1009*x - 15383*x^2 - 24111*x^3 - 10791*x^4 + 3865*
                x^5 + 3215*x^6 + 1831*x^7))/(27*(-1 + x)*(1 + x)^6))*z2 + 
          (64*(-482 - 210*x - 1691*x^2 + 1071*x^3 - 100*x^4 + 172*x^5)*z2^2)/
           (135*(-1 + x)^2*(1 + x)^3) + (32*(867 + 1548*x + 1916*x^2 + 
             2428*x^3 + 905*x^4)*z3)/(27*(-1 + x)*(1 + x)^3) - 
          (16*(14 + 14*x + 47*x^2 + 65*x^3 + 42*x^4 + 42*x^5)*H[0, x]^4)/
           (81*(-1 + x)^2*(1 + x)^3) + H[0, x]^3*
           ((-16*(-757 - 4183*x + 770*x^2 - 258*x^3 - 2205*x^4 + 489*x^5))/
             (81*(-1 + x)^2*(1 + x)^3) + (128*(-23 + 9*x - 152*x^2 + 168*
                x^3 - x^4 + 31*x^5)*H[1, x])/(81*(-1 + x)^2*(1 + x)^3)) - 
          (8960*(1 + x^2)^2*H[0, -1, x]^2)/(27*(-1 + x^2)^2) + 
          ((256*(7 - 32*x + 7*x^2))/(9*(-1 + x^2)) - 
            (512*(-8 + 8*x - 69*x^2 + 91*x^3 + 3*x^4 + 19*x^5)*z2)/
             (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] - 
          (1792*(1 + x^2)^2*H[0, 1, x]^2)/(27*(-1 + x^2)^2) + 
          H[0, -1, x]*((-32*(1099 - 2050*x - 6890*x^2 - 2050*x^3 + 1099*x^4))/
             (27*(-1 + x)*(1 + x)^3) + (256*(5 + 5*x + 43*x^2 + 25*x^3 + 29*
                x^4 + 29*x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3) + 
            (12800*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
          H[0, x]^2*((-8*(1747 + 2555*x - 7675*x^2 - 30267*x^3 - 35595*x^4 - 
               15795*x^5 + 83*x^6 + 787*x^7))/(27*(-1 + x)*(1 + x)^6) - 
            (64*(98 + 82*x + 211*x^2 + 53*x^3 + 50*x^4 + 34*x^5)*z2)/
             (27*(-1 + x)^2*(1 + x)^3) - (64*(111 + 113*x + 103*x^2 + 105*
                x^3)*H[1, x])/(27*(-1 + x)*(1 + x)^2) - 
            (128*(72 + 40*x + 255*x^2 - 79*x^3 + 48*x^4 + 16*x^5)*
              H[0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
            (256*(29 + 5*x + 158*x^2 - 94*x^3 + 27*x^4 + 3*x^5)*H[0, 1, x])/
             (27*(-1 + x)^2*(1 + x)^3)) - (512*(158 + 343*x + 334*x^2 + 
             343*x^3 + 158*x^4)*H[0, -1, -1, x])/(27*(-1 + x)*(1 + x)^3) + 
          (768*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) - 
          (64*(841 + 2432*x + 1660*x^2 + 960*x^3 + 747*x^4)*H[0, 0, -1, x])/
           (27*(-1 + x)*(1 + x)^3) + (128*(133 + 427*x - 211*x^2 + 83*x^3)*
            H[0, 0, 1, x])/(27*(-1 + x)*(1 + x)^2) + 
          H[1, x]*((256*(3 + 2*x + 7*x^2 + 6*x^3)*z2)/(9*(-1 + x)*
              (1 + x)^2) + (512*(1 + x^2)^2*z3)/(27*(-1 + x^2)^2) - 
            (768*(1 + x^2)*H[0, -1, x])/(-1 + x^2) + 
            (256*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
            (2048*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) - 
            (2048*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) + 
          (768*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) - 
          (256*(1 + x^2)*H[0, 1, 1, x])/(-1 + x^2) + 
          H[0, x]*((-32*(3086 + 1817*x - 13902*x^2 - 27186*x^3 - 13902*x^4 + 
               1817*x^5 + 3086*x^6))/(81*(-1 + x)*(1 + x)^5) + 
            (32*(-305 - 673*x - 992*x^2 - 192*x^3 - 151*x^4 + 265*x^5)*z2)/
             (27*(-1 + x)^2*(1 + x)^3) - (256*(-20 + 12*x - 175*x^2 + 157*
                x^3 - 21*x^4 + 11*x^5)*z3)/(27*(-1 + x)^2*(1 + x)^3) - 
            (128*(1 + x^2)*H[1, x]^2)/(-1 + x^2) + 
            (128*(1 + 246*x + 18*x^2 + 246*x^3 + x^4)*H[0, -1, x])/
             (27*(-1 + x^2)^2) + (128*(11 + 168*x + 11*x^2)*H[0, 1, x])/
             (27*(1 + x)^2) + H[1, x]*((-256*(7 - 32*x + 7*x^2))/(9*
                (-1 + x^2)) + (256*(-25 + 7*x - 156*x^2 + 164*x^3 - 3*x^4 + 
                 29*x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3) - (1024*(1 + x^2)^2*
                H[0, -1, x])/(27*(-1 + x^2)^2) + (1024*(1 + x^2)^2*
                H[0, 1, x])/(27*(-1 + x^2)^2)) + (512*(1 + x^2)^2*
              H[0, -1, -1, x])/(27*(-1 + x^2)^2) - 
            (3584*(1 + x^2)^2*H[0, -1, 1, x])/(27*(-1 + x^2)^2) - 
            (512*(-17 + 23*x - 220*x^2 + 204*x^3 - 31*x^4 + 9*x^5)*
              H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
            (512*(-13 + 19*x - 184*x^2 + 160*x^3 - 31*x^4 + x^5)*
              H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
            (3584*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x^2)^2) + 
            (2560*(1 + x^2)^2*H[0, 1, 1, x])/(27*(-1 + x^2)^2)) - 
          (8192*(1 + x^2)^2*H[0, -1, 0, 1, x])/(27*(-1 + x^2)^2) + 
          (2048*(1 + x^2)^2*H[0, 0, -1, -1, x])/(3*(-1 + x^2)^2) - 
          (2048*(1 + x^2)^2*H[0, 0, -1, 1, x])/(3*(-1 + x^2)^2) + 
          (256*(31 + 79*x - 193*x^2 + 321*x^3 - 15*x^4 + 33*x^5)*
            H[0, 0, 0, -1, x])/(9*(-1 + x)^2*(1 + x)^3) - 
          (256*(73 + 153*x - 308*x^2 + 564*x^3 - 25*x^4 + 55*x^5)*
            H[0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
          (2048*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x^2)^2) + 
          (2048*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2)) - 
        (768*(1 + x^2)*H[0, 1, -1, -1, x])/(-1 + x^2) + 
        (256*(1 + x^2)*H[0, 1, -1, 1, x])/(-1 + x^2) + 
        (256*(1 + x^2)*H[0, 1, 1, -1, x])/(-1 + x^2) - 
        (256*(1 + x^2)*H[0, 1, 1, 1, x])/(3*(-1 + x^2)) + 
        H[0, x]*((8*(30617 - 69391*x - 590705*x^2 - 1042834*x^3 - 
             590705*x^4 - 69391*x^5 + 30617*x^6))/(243*(-1 + x)*(1 + x)^5) + 
          ((512*ln2*(3 + 12*x + 10*x^2 + 12*x^3 + 3*x^4))/(3*(-1 + x)*
              (1 + x)^3) - (4*(-2685 - 16256*x - 37814*x^2 - 59968*x^3 - 
               14328*x^4 + 48496*x^5 + 48502*x^6 + 18512*x^7 + 7349*x^8))/
             (27*(-1 + x)^2*(1 + x)^6))*z2 - 
          (32*(-184 + 904*x - 3135*x^2 + 8319*x^3 + 1688*x^4 + 2776*x^5)*
            z2^2)/(135*(-1 + x)^2*(1 + x)^3) - 
          (32*(-1739 - 4457*x + 12048*x^2 - 14904*x^3 + 9359*x^4 + 2765*x^5)*
            z3)/(81*(-1 + x)^2*(1 + x)^3) + (128*(1 + x^2)*H[1, x]^3)/
           (9*(-1 + x^2)) - (128*(2 + 20*x - 65*x^2 + 20*x^3 + 2*x^4)*
            H[0, -1, x]^2)/(9*(-1 + x)*(1 + x)^3) + 
          ((64*(289 + 222*x + 776*x^2 - 1054*x^3 - 2514*x^4 - 1054*x^5 + 776*
                x^6 + 222*x^7 + 289*x^8))/(27*(-1 + x)^2*(1 + x)^6) - 
            (64*(107 + 11*x + 632*x^2 - 308*x^3 + 151*x^4 + 55*x^5)*z2)/
             (27*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] - 
          (256*(27 + 6*x + 241*x^2 + 6*x^3 + 27*x^4)*H[0, 1, x]^2)/
           (27*(-1 + x)*(1 + x)^3) + H[1, x]^2*((128*(7 - 32*x + 7*x^2))/
             (27*(-1 + x^2)) - (128*(-25 + 7*x - 156*x^2 + 164*x^3 - 3*x^4 + 
               29*x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3) + 
            (512*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
            (512*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
          H[0, -1, x]*((-32*(393 - 1354*x + 1538*x^2 - 1354*x^3 + 393*x^4))/
             (27*(-1 + x^2)^2) + (64*(143 + 175*x + 220*x^2 + 464*x^3 + 167*
                x^4 + 199*x^5)*z2)/(27*(-1 + x)^2*(1 + x)^3) + 
            (256*(77 + 10*x + 737*x^2 + 10*x^3 + 77*x^4)*H[0, 1, x])/
             (27*(-1 + x)*(1 + x)^3)) + (64*(457 + 1870*x - 2862*x^2 + 
             1870*x^3 + 457*x^4)*H[0, -1, -1, x])/(27*(-1 + x^2)^2) - 
          (512*(13 + 61*x - 84*x^2 + 61*x^3 + 13*x^4)*H[0, -1, 1, x])/
           (9*(-1 + x^2)^2) + (32*(73 + 5175*x - 11664*x^2 + 8576*x^3 + 
             3031*x^4 + 1465*x^5)*H[0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
          (64*(-95 + 1711*x - 4332*x^2 + 3468*x^3 + 1219*x^4 + 589*x^5)*
            H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
          (512*(13 + 61*x - 84*x^2 + 61*x^3 + 13*x^4)*H[0, 1, -1, x])/
           (9*(-1 + x^2)^2) + (128*(91 + 486*x - 642*x^2 + 486*x^3 + 91*x^4)*
            H[0, 1, 1, x])/(27*(-1 + x^2)^2) + H[1, x]*
           ((64*(25 - 202*x + 25*x^2))/(27*(-1 + x^2)) + 
            (64*(5 - 519*x + 2468*x^2 - 2548*x^3 + 815*x^4 + 35*x^5)*z2)/
             (27*(-1 + x)^2*(1 + x)^3) - (256*(-10 + 6*x - 73*x^2 + 75*x^3 - 
               5*x^4 + 11*x^5)*z3)/(27*(-1 + x)^2*(1 + x)^3) + 
            (256*(41 + 202*x - 294*x^2 + 202*x^3 + 41*x^4)*H[0, -1, x])/
             (27*(-1 + x^2)^2) - (128*(43 + 290*x - 410*x^2 + 290*x^3 + 43*
                x^4)*H[0, 1, x])/(27*(-1 + x^2)^2) - 
            (512*(1 + x^2)^2*H[0, -1, -1, x])/(27*(-1 + x^2)^2) - 
            (512*(1 + x^2)^2*H[0, -1, 1, x])/(27*(-1 + x^2)^2) - 
            (512*(21 + 10*x + 158*x^2 + 10*x^3 + 21*x^4)*H[0, 0, -1, x])/
             (27*(-1 + x)*(1 + x)^3) + (512*(-23 + 9*x - 152*x^2 + 144*x^3 - 
               13*x^4 + 19*x^5)*H[0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
            (512*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x^2)^2) + 
            (512*(1 + x^2)^2*H[0, 1, 1, x])/(9*(-1 + x^2)^2)) + 
          (4352*(1 + x^2)^2*H[0, -1, -1, -1, x])/(27*(-1 + x^2)^2) - 
          (1792*(1 + x^2)^2*H[0, -1, -1, 1, x])/(27*(-1 + x^2)^2) - 
          (256*(43 - 42*x + 607*x^2 - 42*x^3 + 43*x^4)*H[0, -1, 0, 1, x])/
           (27*(-1 + x)*(1 + x)^3) - (1792*(1 + x^2)^2*H[0, -1, 1, -1, x])/
           (27*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[0, -1, 1, 1, x])/
           (3*(-1 + x^2)^2) + (512*(-9 + 31*x - 207*x^2 + 215*x^3 - 27*x^4 + 
             13*x^5)*H[0, 0, -1, -1, x])/(9*(-1 + x)^2*(1 + x)^3) - 
          (512*(-29 + 99*x - 665*x^2 + 681*x^3 - 91*x^4 + 37*x^5)*
            H[0, 0, -1, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          (128*(-242 + 366*x - 3491*x^2 + 3063*x^3 - 580*x^4 + 28*x^5)*
            H[0, 0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
          (128*(156 - 228*x + 2353*x^2 - 1925*x^3 + 442*x^4 + 58*x^5)*
            H[0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
          (512*(-29 + 99*x - 665*x^2 + 681*x^3 - 91*x^4 + 37*x^5)*
            H[0, 0, 1, -1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
          (2048*(-4 - 4*x + 3*x^2 - 9*x^3 + x^4 + x^5)*H[0, 0, 1, 1, x])/
           (27*(-1 + x)^2*(1 + x)^3) - (1792*(1 + x^2)^2*H[0, 1, -1, -1, x])/
           (27*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[0, 1, -1, 1, x])/
           (3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[0, 1, 1, -1, x])/
           (3*(-1 + x^2)^2) - (1280*(1 + x^2)^2*H[0, 1, 1, 1, x])/
           (9*(-1 + x^2)^2)) + (20480*(1 + x^2)^2*H[0, -1, -1, 0, 1, x])/
         (27*(-1 + x^2)^2) + (1024*(1 + x^2)^2*H[0, -1, 0, -1, -1, x])/
         (-1 + x^2)^2 + (8192*(1 + x^2)^2*H[0, -1, 0, -1, 1, x])/
         (27*(-1 + x^2)^2) + (8192*(1 + x^2)^2*H[0, -1, 0, 1, -1, x])/
         (27*(-1 + x^2)^2) - (7168*(1 + x^2)^2*H[0, -1, 0, 1, 1, x])/
         (27*(-1 + x^2)^2) - (7168*(1 + x^2)^2*H[0, -1, 1, 0, 1, x])/
         (27*(-1 + x^2)^2) + (4096*(1 + x^2)^2*H[0, 0, -1, -1, -1, x])/
         (3*(-1 + x^2)^2) + (2048*(1 + x^2)^2*H[0, 0, -1, -1, 1, x])/
         (3*(-1 + x^2)^2) - (1024*(-8 + 32*x - 168*x^2 + 246*x^3 + 7*x^4 + 
           47*x^5)*H[0, 0, -1, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
        (256*(-127 + 225*x - 1699*x^2 + 1915*x^3 - 117*x^4 + 235*x^5)*
          H[0, 0, -1, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
        (2048*(1 + x^2)^2*H[0, 0, -1, 1, -1, x])/(3*(-1 + x^2)^2) - 
        (16384*(1 + x^2)^2*H[0, 0, -1, 1, 1, x])/(27*(-1 + x^2)^2) - 
        (256*(-1 + 207*x - 865*x^2 + 1305*x^3 + 13*x^4 + 221*x^5)*
          H[0, 0, 0, -1, -1, x])/(9*(-1 + x)^2*(1 + x)^3) + 
        (512*(-85 + 315*x - 1918*x^2 + 2274*x^3 - 137*x^4 + 263*x^5)*
          H[0, 0, 0, -1, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
        (128*(382 - 418*x + 5079*x^2 - 3823*x^3 + 1046*x^4 + 246*x^5)*
          H[0, 0, 0, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
        (128*(268 - 276*x + 3613*x^2 - 2581*x^3 + 792*x^4 + 248*x^5)*
          H[0, 0, 0, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
        (512*(-85 + 315*x - 1918*x^2 + 2274*x^3 - 137*x^4 + 263*x^5)*
          H[0, 0, 0, 1, -1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
        (256*(-119 + 345*x - 2270*x^2 + 2598*x^3 - 181*x^4 + 283*x^5)*
          H[0, 0, 0, 1, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
        (2048*(1 + x^2)^2*H[0, 0, 1, -1, -1, x])/(3*(-1 + x^2)^2) - 
        (2048*(1 + x^2)^2*H[0, 0, 1, -1, 1, x])/(27*(-1 + x^2)^2) + 
        (256*(-81 + 159*x - 1176*x^2 + 1328*x^3 - 83*x^4 + 157*x^5)*
          H[0, 0, 1, 0, -1, x])/(27*(-1 + x)^2*(1 + x)^3) - 
        (512*(-42 + 62*x - 511*x^2 + 555*x^3 - 40*x^4 + 64*x^5)*
          H[0, 0, 1, 0, 1, x])/(27*(-1 + x)^2*(1 + x)^3) + 
        (4096*(1 + x^2)^2*H[0, 0, 1, 1, -1, x])/(9*(-1 + x^2)^2) - 
        (2048*(1 + x^2)^2*H[0, 0, 1, 1, 1, x])/(9*(-1 + x^2)^2) + 
        (7168*(1 + x^2)^2*H[0, 1, 0, 1, -1, x])/(27*(-1 + x^2)^2) - 
        (4096*(1 + x^2)^2*H[0, 1, 0, 1, 1, x])/(27*(-1 + x^2)^2))) ;

FPct = 1 + as4Pi*CF*(-2 - (2*(1 + x^2)*z2)/(-1 + x^2) - 
      (4*(1 + x^2)*H[-1, x]*H[0, x])/(-1 + x^2) + ((1 + x^2)*H[0, x]^2)/
       (-1 + x^2) + (-2 + (2*(1 + x^2)*H[0, x])/(-1 + x^2))/ep + 
      (4*(1 + x^2)*H[0, -1, x])/(-1 + x^2)) + 
    as4Pi^2*(CF*nh*TF*((4*(407 + 838*x + 407*x^2))/(27*(1 + x)^2) - 
        (4*(17 + 80*x + 142*x^2 + 80*x^3 + 17*x^4)*z2)/(3*(1 + x)^4) + 
        ((-32*(7 + 20*x + 14*x^2 + 20*x^3 + 7*x^4))/(27*(-1 + x)*(1 + x)^3) - 
          (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, x] + 
        (4*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, x]^2)/(9*(1 + x)^4) + 
        ((4 + 4*x^2)*H[0, x]^3)/(9 - 9*x^2)) + 
      CF*nl*TF*(196/27 + ((8 - 88*x^2)*z2)/(9 - 9*x^2) + 
        (16*(1 + x^2)*z3)/(3*(-1 + x^2)) + 
        ((-112*(1 + x^2))/(27*(-1 + x^2)) + ((8 + 8*x^2)*z2)/(3 - 3*x^2))*
         H[0, x] - (16*(1 + x^2)*H[-1, x]^2*H[0, x])/(3*(-1 + x^2)) - 
        (20*(1 + x^2)*H[0, x]^2)/(9*(-1 + x^2)) + ((4 + 4*x^2)*H[0, x]^3)/
         (9 - 9*x^2) + (20/9 - (20*(1 + x^2)*H[0, x])/(9*(-1 + x^2)))/ep + 
        (-4/3 + (4*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/ep^2 - 
        (80*(1 + x^2)*H[0, -1, x])/(9*(-1 + x^2)) + 
        H[-1, x]*((-16*(1 + x^2)*z2)/(3*(-1 + x^2)) + (80*(1 + x^2)*H[0, x])/
           (9*(-1 + x^2)) + (8*(1 + x^2)*H[0, x]^2)/(3*(-1 + x^2)) + 
          (32*(1 + x^2)*H[0, -1, x])/(3*(-1 + x^2))) - 
        (32*(1 + x^2)*H[0, -1, -1, x])/(3*(-1 + x^2)) - 
        (16*(1 + x^2)*H[0, 0, -1, x])/(3*(-1 + x^2))) + 
      CA*CF*(-869/27 + ((-48*ln2*x)/(1 + x)^2 + 
          (2*(91 + 135*x - 705*x^2 + 81*x^3 - 34*x^4))/(9*(-1 + x^2)^2))*z2 - 
        ((-3 + 3*x + 4*x^2 + 152*x^3 - 71*x^4 + 71*x^5)*z2^2)/
         (5*(-1 + x)^3*(1 + x)^2) - (2*(-49 + 6*x - 24*x^2 + 6*x^3 + 13*x^4)*
          z3)/(3*(-1 + x^2)^2) + (104*(1 + x^2)*H[-1, x]^2*H[0, x])/
         (3*(-1 + x^2)) - (x^2*(-1 + 2*x)*(7 - 3*x + 6*x^2)*H[0, x]^4)/
         (6*(-1 + x)^3*(1 + x)^2) + (11/3 - (11*(1 + x^2)*H[0, x])/
           (3*(-1 + x^2)))/ep^2 + H[0, x]^3*
         ((11 - 35*x + 45*x^2 + 189*x^3 - 128*x^4 + 62*x^5)/
           (9*(-1 + x)^3*(1 + x)^2) + (4*(-5 + x^2)*(1 + x^2)*H[1, x])/
           (3*(-1 + x^2)^2)) + (12*(1 + x^2)^2*H[0, -1, x]^2)/(-1 + x^2)^2 + 
        ((8*(1 + x^2))/(-1 + x^2) - (12*(-3 + x^2)*(1 + x^2)*z2)/
           (-1 + x^2)^2)*H[0, 1, x] - (4*(1 + x^2)^2*H[0, 1, x]^2)/
         (-1 + x^2)^2 + H[0, -1, x]*((2*(53 + 54*x + 53*x^2))/
           (9*(-1 + x^2)) + (4*(9 - 9*x + 8*x^2 + 4*x^3 - 7*x^4 + 7*x^5)*z2)/
           ((-1 + x)^3*(1 + x)^2) - (8*(1 + x^2)^2*H[0, 1, x])/
           (-1 + x^2)^2) + H[0, x]^2*((-67 + 81*x + 45*x^2 + 135*x^3 - 
            50*x^4)/(9*(-1 + x^2)^2) + (2*(-1 + x - 7*x^2 - 3*x^3 - x^4 + 
             x^5)*z2)/((-1 + x)^3*(1 + x)^2) - 
          (8*(3 - 2*x - 4*x^2 - 2*x^3 + x^4)*H[1, x])/(-1 + x^2)^2 + 
          (4*(2 - 2*x - x^2 + 7*x^3 - 6*x^4 + 6*x^5)*H[0, -1, x])/
           ((-1 + x)^3*(1 + x)^2) - (8*(1 - 2*x + 4*x^2 - 2*x^3 + x^4)*
            H[0, 1, x])/((-1 + x)^3*(1 + x))) + 
        (208*(1 + x^2)*H[0, -1, -1, x])/(3*(-1 + x^2)) - 
        (24*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) + 
        (2*(53 - 114*x - 186*x^2 - 114*x^3 + 193*x^4)*H[0, 0, -1, x])/
         (3*(-1 + x^2)^2) - (16*(3 - 4*x - 4*x^2 - 4*x^3 + 5*x^4)*
          H[0, 0, 1, x])/(-1 + x^2)^2 + H[-1, x]*
         ((2*(-25 + 54*x - 162*x^2 + 54*x^3 + 7*x^4)*z2)/(3*(-1 + x^2)^2) + 
          (8*(1 + x^2)^2*z3)/(-1 + x^2)^2 + 
          ((61 + 6*x - 66*x^2 + 6*x^3 - 79*x^4)*H[0, x]^2)/(3*(-1 + x^2)^2) + 
          (4*(1 + x^2)*(3 + x^2)*H[0, x]^3)/(3*(-1 + x^2)^2) - 
          (208*(1 + x^2)*H[0, -1, x])/(3*(-1 + x^2)) + 
          (24*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((-2*(53 + 54*x + 53*x^2))/(9*(-1 + x^2)) + 
            (16*(1 + x^2)*z2)/(-1 + x^2)^2 - (24*(1 + x^2)*H[1, x])/
             (-1 + x^2) - (16*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2 + 
            (16*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) + 
          (32*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 - 
          (32*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) + 
        (-49/9 + ((-2 + 6*x^2)*z2)/(-1 + x^2) - (2*(1 + x^2)^2*z3)/
           (-1 + x^2)^2 - (4*(1 + x^2)*H[-1, x]*H[0, x])/(-1 + x^2) + 
          (4*x^2*H[0, x]^2)/(-1 + x^2) - (4*(x^2 + x^4)*H[0, x]^3)/
           (3*(-1 + x^2)^2) + (4*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (4*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((67*(1 + x^2))/(9*(-1 + x^2)) + ((2 - 4*x^2 - 6*x^4)*z2)/
             (-1 + x^2)^2 + (4*(1 + x^2)*H[1, x])/(-1 + x^2) + 
            (4*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2 - 
            (4*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) - 
          (8*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 + 
          (8*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2)/ep + 
        H[1, x]*((-4*(1 + x^2)*z2)/(-1 + x^2) - (8*(1 + x^2)^2*z3)/
           (-1 + x^2)^2 + (24*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (8*(1 + x^2)*H[0, 1, x])/(-1 + x^2) - 
          (32*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 + 
          (32*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) - 
        (24*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
        (8*(1 + x^2)*H[0, 1, 1, x])/(-1 + x^2) + 
        H[0, x]*((2*(121 - 162*x + 121*x^2))/(27*(-1 + x^2)) + 
          (2*(11 - 35*x - 15*x^2 + 249*x^3 - 68*x^4 + 2*x^5)*z2)/
           (3*(-1 + x)^3*(1 + x)^2) - (2*(13 - 13*x + 6*x^2 + 10*x^3 - 
             15*x^4 + 15*x^5)*z3)/((-1 + x)^3*(1 + x)^2) + 
          (4*(1 + x^2)*H[1, x]^2)/(-1 + x^2) + 
          ((-38 + 36*x + 84*x^2 + 36*x^3 - 38*x^4)*H[0, -1, x])/
           (-1 + x^2)^2 + (16*(3 - 3*x - 4*x^2 - 3*x^3 + 3*x^4)*H[0, 1, x])/
           (-1 + x^2)^2 + H[1, x]*((-8*(1 + x^2))/(-1 + x^2) + 
            (16*(-2 + x^2)*(1 + x^2)*z2)/(-1 + x^2)^2 + 
            (16*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2 - 
            (16*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) - 
          (8*(1 + x^2)^2*H[0, -1, -1, x])/(-1 + x^2)^2 - 
          (8*(1 + x^2)^2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
          (16*(1 - 2*x + 6*x^2 - 2*x^3 + x^4)*H[0, 0, -1, x])/
           ((-1 + x)^3*(1 + x)) - (32*x^2*(-3 - x - x^2 + x^3)*H[0, 0, 1, x])/
           ((-1 + x)^3*(1 + x)^2) - (8*(1 + x^2)^2*H[0, 1, -1, x])/
           (-1 + x^2)^2 + (24*(1 + x^2)^2*H[0, 1, 1, x])/(-1 + x^2)^2) - 
        (32*(1 + x^2)^2*H[0, 0, -1, -1, x])/(-1 + x^2)^2 + 
        (32*(1 + x^2)^2*H[0, 0, -1, 1, x])/(-1 + x^2)^2 - 
        (8*(-3 + 3*x - 31*x^2 + x^3 - 13*x^4 + 13*x^5)*H[0, 0, 0, -1, x])/
         ((-1 + x)^3*(1 + x)^2) + (8*(1 - x - 28*x^2 + 4*x^3 - 17*x^4 + 
           17*x^5)*H[0, 0, 0, 1, x])/((-1 + x)^3*(1 + x)^2) + 
        (32*(1 + x^2)^2*H[0, 0, 1, -1, x])/(-1 + x^2)^2 - 
        (32*(1 + x^2)^2*H[0, 0, 1, 1, x])/(-1 + x^2)^2) + 
      CF^2*(29 + ((96*ln2*x)/(1 + x)^2 + (2*(3 - 22*x + 136*x^2 - 26*x^3 + 
             5*x^4))/(-1 + x^2)^2)*z2 + (2*(59 - 127*x + 24*x^2 + 268*x^3 - 
           249*x^4 + 181*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) - 
        (8*(7 + 7*x + 14*x^2 + 7*x^3 + 5*x^4)*z3)/(-1 + x^2)^2 + 
        ((-7 + 7*x - 24*x^2 + 44*x^3 - 27*x^4 + 27*x^5)*H[0, x]^4)/
         (6*(-1 + x)^3*(1 + x)^2) + (2 - (4*(1 + x^2)*H[0, x])/(-1 + x^2) + 
          (2*(1 + x^2)^2*H[0, x]^2)/(-1 + x^2)^2)/ep^2 + 
        H[-1, x]^2*((-8*(1 + x^2)*H[0, x])/(-1 + x^2) + 
          (16*(1 + x^2)^2*H[0, x]^2)/(-1 + x^2)^2) + 
        H[0, x]^3*((-2*(1 - 9*x - 9*x^2 + 71*x^3 - 16*x^4 + 10*x^5))/
           (3*(-1 + x)^3*(1 + x)^2) + (16*(1 + 2*x + 2*x^2 - 2*x^3 + x^4)*
            H[1, x])/(3*(-1 + x^2)^2)) + (8*(1 + x^2)^2*H[0, -1, x]^2)/
         (-1 + x^2)^2 + H[-1, x]*((4*(5 - 18*x + 54*x^2 - 18*x^3 + x^4)*z2)/
           (-1 + x^2)^2 + (2*(5 + 14*x + 46*x^2 + 14*x^3 + 9*x^4)*H[0, x]^2)/
           (-1 + x^2)^2 - (8*(1 + x^2)^2*H[0, x]^3)/(-1 + x^2)^2 + 
          (16*(1 + x^2)*H[0, -1, x])/(-1 + x^2) + 
          H[0, x]*((60 + 8*x + 60*x^2)/(1 - x^2) + (16*(1 + x^2)^2*z2)/
             (-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2)) + 
        (4 + (4*(1 + x^2)*z2)/(-1 + x^2) - (2*(1 + x^2)*H[0, x]^2)/
           (-1 + x^2) + (2*(1 + x^2)^2*H[0, x]^3)/(-1 + x^2)^2 + 
          H[-1, x]*((8*(1 + x^2)*H[0, x])/(-1 + x^2) - 
            (8*(1 + x^2)^2*H[0, x]^2)/(-1 + x^2)^2) - 
          (8*(1 + x^2)*H[0, -1, x])/(-1 + x^2) + 
          H[0, x]*((-4*(1 + x^2))/(-1 + x^2) - (4*(1 + x^2)^2*z2)/
             (-1 + x^2)^2 + (8*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2))/ep + 
        ((-32*(1 + x^2))/(-1 + x^2) - (16*(-1 - 2*x + x^2)^2*z2)/
           (-1 + x^2)^2)*H[0, 1, x] + (16*(1 + x^2)^2*H[0, 1, x]^2)/
         (-1 + x^2)^2 + H[0, -1, x]*((60 + 8*x + 60*x^2)/(-1 + x^2) - 
          (8*(5 - 5*x + 4*x^2 + 8*x^3 - 7*x^4 + 7*x^5)*z2)/
           ((-1 + x)^3*(1 + x)^2) - (32*(1 + x^2)^2*H[0, 1, x])/
           (-1 + x^2)^2) + H[0, x]^2*
         ((2*(3 - 11*x - 17*x^2 - 9*x^3 + 26*x^4))/(-1 + x^2)^2 + 
          (4*(1 - 3*x + x^2 + 13*x^3 - 9*x^4 + 7*x^5)*z2)/
           ((-1 + x)^3*(1 + x)^2) + (4*(5 - 12*x - 18*x^2 - 12*x^3 + 5*x^4)*
            H[1, x])/(-1 + x^2)^2 - (4*(3 + 5*x - 4*x^3 + 7*x^4 + x^5)*
            H[0, -1, x])/((-1 + x)^3*(1 + x)^2) - 
          (8*(-1 - 2*x + x^2)*(1 + 3*x - 3*x^2 + 3*x^3)*H[0, 1, x])/
           ((-1 + x)^3*(1 + x)^2)) - (16*(1 + x^2)*H[0, -1, -1, x])/
         (-1 + x^2) - (4*(7 - 70*x - 62*x^2 - 70*x^3 + 11*x^4)*
          H[0, 0, -1, x])/(-1 + x^2)^2 + 
        (8*(9 - 20*x - 10*x^2 - 20*x^3 + 9*x^4)*H[0, 0, 1, x])/(-1 + x^2)^2 + 
        H[1, x]*((16*(1 + x^2)^2*z3)/(-1 + x^2)^2 + 
          (64*(1 + x^2)^2*H[0, 0, -1, x])/(-1 + x^2)^2 - 
          (64*(1 + x^2)^2*H[0, 0, 1, x])/(-1 + x^2)^2) + 
        H[0, x]*((-4*(3 + 2*x + 3*x^2))/(-1 + x^2) - 
          (4*(3 - 7*x - 11*x^2 + 73*x^3 - 16*x^4 + 6*x^5)*z2)/
           ((-1 + x)^3*(1 + x)^2) + (32*(1 - x^2 + x^4)*z3)/
           ((-1 + x)^3*(1 + x)) + (4*(1 - 42*x - 54*x^2 - 42*x^3 + x^4)*
            H[0, -1, x])/(-1 + x^2)^2 - (8*(7 - 16*x - 14*x^2 - 16*x^3 + 
             7*x^4)*H[0, 1, x])/(-1 + x^2)^2 + H[1, x]*
           ((32*(1 + x^2))/(-1 + x^2) + (16*(-1 - 2*x + x^2)^2*z2)/
             (-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, x])/(-1 + x^2)^2 + 
            (32*(1 + x^2)^2*H[0, 1, x])/(-1 + x^2)^2) + 
          (16*(1 + x^2)^2*H[0, -1, -1, x])/(-1 + x^2)^2 + 
          (32*(1 + x^2)^2*H[0, -1, 1, x])/(-1 + x^2)^2 - 
          (8*(1 - 21*x + 2*x^2 + 6*x^3 - 23*x^4 + 3*x^5)*H[0, 0, -1, x])/
           ((-1 + x)^3*(1 + x)^2) + (16*(1 - 9*x - 6*x^2 + 6*x^3 - 15*x^4 + 
             7*x^5)*H[0, 0, 1, x])/((-1 + x)^3*(1 + x)^2) + 
          (32*(1 + x^2)^2*H[0, 1, -1, x])/(-1 + x^2)^2 - 
          (64*(1 + x^2)^2*H[0, 1, 1, x])/(-1 + x^2)^2) + 
        (32*(1 + x^2)^2*H[0, -1, 0, 1, x])/(-1 + x^2)^2 + 
        (48*(1 - 7*x - x^2 + 3*x^3 - 9*x^4 + 3*x^5)*H[0, 0, 0, -1, x])/
         ((-1 + x)^3*(1 + x)^2) - (32*(2 - 7*x - 6*x^2 + 4*x^3 - 12*x^4 + 
           7*x^5)*H[0, 0, 0, 1, x])/((-1 + x)^3*(1 + x)^2) + 
        (64*(1 + x^2)^2*H[0, 0, 1, 1, x])/(-1 + x^2)^2)) + 
    as4Pi^3*((-1024*li4half*nh*(14 + 25*x + 14*x^2))/(27*(1 + x)^2) - 
      (128*ln2^4*nh*(14 + 25*x + 14*x^2))/(81*(1 + x)^2) - 
      (8*nh^2*(18469 + 36074*x + 18469*x^2))/(729*(1 + x)^2) + 
      (2*nh*(352271 + 1423484*x + 2155482*x^2 + 1423484*x^3 + 352271*x^4))/
       (81*(1 + x)^4) + ((-256*ln2*nh^2*(11 + 38*x + 46*x^2 + 38*x^3 + 
           11*x^4))/(27*(1 + x)^4) + (16*nh^2*(-1109 - 3195*x - 602*x^2 + 
           2050*x^3 + 4239*x^4 + 1369*x^5))/(243*(-1 + x)*(1 + x)^4))*z2 + 
      (416*nh^2*(1 + x^2)*z2^2)/(135*(-1 + x^2)) - 
      (16*nh*(969 - 5317*x + 5243*x^2 + 2723*x^3 - 4718*x^4 + 1112*x^5)*z2^2)/
       (135*(-1 + x)^3*(1 + x)^2) + 
      (128*nh^2*(74 + 281*x + 394*x^2 + 281*x^3 + 74*x^4)*z3)/
       (81*(1 + x)^4) - (32*nh*(4603 + 16138*x + 6019*x^2 - 34390*x^3 - 
         57391*x^4 - 15898*x^5 + 27361*x^6 + 27814*x^7 + 7312*x^8)*z3)/
       (81*(-1 + x)^2*(1 + x)^6) + z2*((128*ln2^2*nh*(1 + 14*x + x^2))/
         (27*(1 + x)^2) + (256*ln2*nh*(1405 + 5476*x + 5116*x^2 - 5284*x^3 - 
           13234*x^4 - 5284*x^5 + 5116*x^6 + 5476*x^7 + 1405*x^8))/
         (27*(-1 + x)^2*(1 + x)^6) - (4*nh*(554689 + 2196520*x + 
           1945156*x^2 - 2376496*x^3 - 5733178*x^4 - 1867384*x^5 + 
           2519620*x^6 + 2508160*x^7 + 621553*x^8))/(243*(-1 + x)^2*
          (1 + x)^6) + (16*nh*(-393 + 649*x + 1006*x^2 - 1510*x^3 + 71*x^4 + 
           185*x^5)*z3)/(27*(-1 + x)^3*(1 + x)^2)) + 
      (8*nh*(1215 - 3007*x + 1846*x^2 + 1826*x^3 - 2097*x^4 + 305*x^5)*z5)/
       (9*(-1 + x)^3*(1 + x)^2) + (128*nh^2*(1 + x^2)*H[-1, x]^3*H[0, x])/
       (81*(-1 + x^2)) + (64*nh^2*(1 + x^2)*(-5 - 3*x + 33*x^2 + 15*x^3)*
        H[0, x]^3)/(243*(-1 + x)*(1 + x)^4) - (28*nh^2*(1 + x^2)*H[0, x]^4)/
       (81*(-1 + x^2)) - (8*nh*(60 - 60*x + 23*x^2 - 9*x^3 - 44*x^4 + 44*x^5)*
        H[0, x]^5)/(405*(-1 + x)^3*(1 + x)^2) + 
      ((-32*nh^2)/27 - (32*nh^2*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/ep^3 + 
      H[-1, x]^3*((-256*nh*(158 + 9*x + 158*x^2)*H[0, x])/(81*(-1 + x^2)) - 
        (4096*nh*(1 + x^2)^2*H[0, x]^2)/(81*(-1 + x^2)^2)) + 
      ((1994*nh)/27 + (16*nh*(59 + 36*x + 59*x^2)*H[0, x])/(27*(-1 + x^2)) + 
        (128*nh*(1 + x^2)^2*H[0, x]^2)/(27*(-1 + x^2)^2))/ep^3 + 
      H[0, x]^4*((4*nh*(280 - 252*x + 281*x^2 - 23*x^3 - 631*x^4 + 493*x^5))/
         (81*(-1 + x)^3*(1 + x)^2) + (16*nh*(48 - 80*x + 61*x^2 + 13*x^3 - 
           56*x^4 + 24*x^5)*H[1, x])/(81*(-1 + x)^3*(1 + x)^2)) - 
      (128*nh*(3 - 8*x + 3*x^2)*z2*H[-1, 1, x])/(9*(-1 + x)^2) + 
      ((-64*nh^2*(65 + 196*x + 166*x^2 + 196*x^3 + 65*x^4))/
         (243*(-1 + x)*(1 + x)^3) + (416*nh^2*(1 + x^2)*z2)/(27*(-1 + x^2)))*
       H[0, -1, x] - (32*nh*(459 + 398*x - 26*x^2 + 398*x^3 + 459*x^4)*
        H[0, -1, x]^2)/(27*(-1 + x^2)^2) + H[-1, x]^2*
       ((64*nh^2*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
        (32*nh^2*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
        (128*nh^2*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
      ((-416*nh^2)/81 + (32*nh^2*(1 + x^2)*z2)/(27*(-1 + x^2)) + 
        (64*nh^2*(1 + x^2)*H[-1, x]*H[0, x])/(27*(-1 + x^2)) - 
        (16*nh^2*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
        (64*nh^2*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)))/ep^2 - 
      (256*nh*(12 - 17*x + 12*x^2)*H[0, 1, x]^2)/(27*(-1 + x)^2) + 
      H[0, x]^2*((-16*nh^2*(83 + 339*x + 230*x^2 + 494*x^3 + 183*x^4 + 
           47*x^5))/(243*(-1 + x)*(1 + x)^4) - (40*nh^2*(1 + x^2)*z2)/
         (27*(-1 + x^2)) + (128*nh^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[1, x])/
         (81*(1 + x)^4) + (128*nh^2*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)) - 
        (128*nh^2*(1 + x^2)*H[0, 1, x])/(27*(-1 + x^2))) + 
      H[0, x]^3*((-4*nh*(-1177 - 1715*x + 3746*x^2 - 970*x^3 + 24*x^4 - 
           4840*x^5 - 4722*x^6 - 6854*x^7 + 1105*x^8 + 1067*x^9))/
         (81*(-1 + x)^3*(1 + x)^6) + (32*nh*(-2 - 46*x + 39*x^2 + 91*x^3 - 
           72*x^4 + 24*x^5)*z2)/(81*(-1 + x)^3*(1 + x)^2) + 
        (32*nh*(233 + 181*x - 476*x^2 - 252*x^3 + 235*x^4 + 31*x^5)*H[1, x])/
         (81*(-1 + x)^3*(1 + x)^2) - (64*nh*(-23 + 32*x + 8*x^2 - 32*x^3 + 
           31*x^4)*H[1, x]^2)/(81*(-1 + x^2)^2) + 
        (64*nh*(6 - 198*x - 81*x^2 + 511*x^3 - 494*x^4 + 302*x^5)*
          H[0, -1, x])/(81*(-1 + x)^3*(1 + x)^2) - 
        (64*nh*(4 - 148*x - 11*x^2 + 345*x^3 - 326*x^4 + 182*x^5)*H[0, 1, x])/
         (81*(-1 + x)^3*(1 + x)^2)) + 
      ((32*nh*(1099 + 2478*x + 3334*x^2 + 2478*x^3 + 1099*x^4))/
         (27*(-1 + x)*(1 + x)^3) - (128*nh*(49 - 49*x + 20*x^2 + 16*x^3 - 
           47*x^4 + 47*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^2))*H[0, -1, -1, x] + 
      ((-1792*nh*(1 + x^2))/(9*(-1 + x^2)) + 
        (128*nh*(79 - 143*x + 84*x^2 + 56*x^3 - 129*x^4 + 65*x^5)*z2)/
         (27*(-1 + x)^3*(1 + x)^2))*H[0, -1, 1, x] + 
      (128*nh^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, 0, -1, x])/(81*(1 + x)^4) + 
      ((16*nh*(-175 - 1568*x - 9866*x^2 - 29256*x^3 - 35224*x^4 - 14016*x^5 + 
           8730*x^6 + 9128*x^7 + 2359*x^8))/(27*(-1 + x)^2*(1 + x)^6) - 
        (256*nh*(-23 + 23*x - 108*x^2 + 112*x^3 - 87*x^4 + 87*x^5)*z2)/
         (27*(-1 + x)^3*(1 + x)^2))*H[0, 0, -1, x] + 
      ((-16*nh^2*(107 + 198*x + 107*x^2))/(81*(1 + x)^2) + 
        (16*nh^2*(33 + 108*x + 118*x^2 + 108*x^3 + 33*x^4)*z2)/
         (27*(1 + x)^4) + (64*nh^2*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
        ((-32*nh^2*(65 + 196*x + 166*x^2 + 196*x^3 + 65*x^4))/
           (243*(-1 + x)*(1 + x)^3) - (80*nh^2*(1 + x^2)*z2)/(27*(-1 + x^2)))*
         H[0, x] - (64*nh^2*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x^2)) + 
        (32*nh^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, x]^2)/(81*(1 + x)^4) - 
        (16*nh^2*(1 + x^2)*H[0, x]^3)/(27*(-1 + x^2)) + 
        H[-1, x]*((-64*nh^2*(1 + x^2)*z2)/(27*(-1 + x^2)) + 
          (32*nh^2*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) + 
          (128*nh^2*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) - 
        (128*nh^2*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) - 
        (64*nh^2*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2)))/ep + 
      H[-1, x]*((-128*nh^2*(1 + x^2)*(5 + 14*x + 5*x^2)*z2)/(27*(1 + x)^4) - 
        (128*nh^2*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
        ((64*nh^2*(65 + 196*x + 166*x^2 + 196*x^3 + 65*x^4))/
           (243*(-1 + x)*(1 + x)^3) - (32*nh^2*(1 + x^2)*z2)/(9*(-1 + x^2)))*
         H[0, x] - (64*nh^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, x]^2)/
         (81*(1 + x)^4) - (32*nh^2*(1 + x^2)*H[0, x]^3)/(81*(-1 + x^2)) + 
        (256*nh^2*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
        (128*nh^2*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2))) + 
      (256*nh^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, 0, 1, x])/(81*(1 + x)^4) + 
      ((-64*nh*(259 + 718*x - 568*x^2 - 3182*x^3 - 4966*x^4 - 2734*x^5 + 
           104*x^6 + 1166*x^7 + 371*x^8))/(27*(-1 + x)^2*(1 + x)^6) + 
        (128*nh*(-52 + 52*x - 201*x^2 + 227*x^3 - 162*x^4 + 162*x^5)*z2)/
         (27*(-1 + x)^3*(1 + x)^2))*H[0, 0, 1, x] + 
      H[0, x]*((-64*nh^2*(11 + 52*x + 18*x^2 + 52*x^3 + 11*x^4))/
         (81*(-1 + x)*(1 + x)^3) + (256*nh^2*x*(1 + x^2)*(3 + 12*x + 5*x^2)*
          z2)/(81*(-1 + x)*(1 + x)^4) + (224*nh^2*(1 + x^2)*z3)/
         (27*(-1 + x^2)) - (256*nh^2*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, 1, x])/
         (81*(1 + x)^4) - (256*nh^2*(1 + x^2)*H[0, 0, -1, x])/
         (27*(-1 + x^2)) + (512*nh^2*(1 + x^2)*H[0, 0, 1, x])/
         (27*(-1 + x^2))) + H[1, x]^2*((-64*nh*(1 + x^2)*z2)/(3*(-1 + x^2)) - 
        (256*nh*(1 + x^2)^2*z3)/(27*(-1 + x^2)^2) + 
        (128*nh*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
        (128*nh*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) - 
        (1024*nh*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) + 
        (1024*nh*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) + 
      ((8*nh*(299 + 694*x + 299*x^2))/(9*(1 + x)^2) - 
        (32*nh*(55 + 18*x + 19*x^2)*z2)/(27*(-1 + x^2)) - 
        (32*nh*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2) + 
        (32*nh*(23 + 9*x + 41*x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
        (64*nh*(-2 - x^2 + x^4)*H[0, x]^3)/(27*(-1 + x^2)^2) + 
        H[-1, x]*((-64*nh*(55 + 18*x + 55*x^2)*H[0, x])/(27*(-1 + x^2)) - 
          (512*nh*(1 + x^2)^2*H[0, x]^2)/(27*(-1 + x^2)^2)) + 
        (64*nh*(55 + 18*x + 55*x^2)*H[0, -1, x])/(27*(-1 + x^2)) - 
        (64*nh*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) + 
        H[0, x]*((8*nh*(255 + 370*x + 806*x^2 + 370*x^3 + 255*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (32*nh*(-1 + 34*x^2 + 35*x^4)*z2)/
           (27*(-1 + x^2)^2) + (64*nh*(1 + x^2)*H[1, x])/(3*(-1 + x^2)) + 
          (1088*nh*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
          (64*nh*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) - 
        (128*nh*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) + 
        (128*nh*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2))/ep^2 + 
      H[-1, x]^2*((-32*nh*(-335 + 30*x - 102*x^2 + 102*x^3 + 281*x^4)*z2)/
         (27*(-1 + x^2)^2) - (256*nh*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2) + 
        (16*nh*(-845 - 306*x - 342*x^2 - 234*x^3 + 743*x^4)*H[0, x]^2)/
         (27*(-1 + x^2)^2) + (64*nh*(1 + x^2)*(7 + x^2)*H[0, x]^3)/
         (27*(-1 + x^2)^2) + (256*nh*(158 + 9*x + 158*x^2)*H[0, -1, x])/
         (27*(-1 + x^2)) - (384*nh*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
        H[0, x]*((16*nh*(1099 + 2478*x + 3334*x^2 + 2478*x^3 + 1099*x^4))/
           (27*(-1 + x)*(1 + x)^3) - (128*nh*(1 + x^2)*(25 + 43*x^2)*z2)/
           (27*(-1 + x^2)^2) + (384*nh*(1 + x^2)*H[1, x])/(-1 + x^2) + 
          (8704*nh*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) - 
          (512*nh*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) - 
        (1024*nh*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) + 
        (1024*nh*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)) + 
      ((-1792*nh*(1 + x^2))/(9*(-1 + x^2)) + 
        (128*nh*(79 - 143*x + 96*x^2 + 68*x^3 - 129*x^4 + 65*x^5)*z2)/
         (27*(-1 + x)^3*(1 + x)^2))*H[0, 1, -1, x] + 
      ((1792*nh*(1 + x^2))/(27*(-1 + x^2)) - 
        (128*nh*(-55 + 64*x - 2*x^2 - 64*x^3 + 53*x^4)*z2)/(27*(-1 + x^2)^2))*
       H[0, 1, 1, x] + H[0, -1, x]*
       ((32*nh*(3086 + 13921*x + 27766*x^2 + 35014*x^3 + 27766*x^4 + 
           13921*x^5 + 3086*x^6))/(81*(-1 + x)*(1 + x)^5) + 
        ((-512*ln2*nh*x^2)/(9*(-1 + x)^3*(1 + x)) - 
          (32*nh*(383 - 331*x + 122*x^2 + 458*x^3 - 293*x^4 + 21*x^5))/
           (27*(-1 + x)^3*(1 + x)^2))*z2 + 
        (64*nh*(233 - 425*x + 448*x^2 - 12*x^3 - 195*x^4 + 3*x^5)*z3)/
         (27*(-1 + x)^3*(1 + x)^2) + (128*nh*(145 + 78*x - 102*x^2 + 78*x^3 + 
           145*x^4)*H[0, 1, x])/(27*(-1 + x^2)^2) - 
        (4864*nh*(1 + x^2)^2*H[0, -1, -1, x])/(27*(-1 + x^2)^2) + 
        (1792*nh*(1 + x^2)^2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) + 
        (512*nh*(6 - 6*x - 57*x^2 + 59*x^3 - 64*x^4 + 64*x^5)*H[0, 0, -1, x])/
         (27*(-1 + x)^3*(1 + x)^2) - (256*nh*(49 - 97*x + 14*x^2 + 86*x^3 - 
           133*x^4 + 85*x^5)*H[0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
        (1792*nh*(1 + x^2)^2*H[0, 1, -1, x])/(9*(-1 + x^2)^2) - 
        (4864*nh*(1 + x^2)^2*H[0, 1, 1, x])/(27*(-1 + x^2)^2)) + 
      H[0, 1, x]*((-64*nh*(25 - 22*x + 25*x^2))/(27*(-1 + x^2)) + 
        ((-512*ln2*nh*x^2)/(9*(-1 + x)^3*(1 + x)) - 
          (64*nh*(11 + 301*x - 344*x^2 - 384*x^3 + 277*x^4 + 91*x^5))/
           (27*(-1 + x)^3*(1 + x)^2))*z2 + 
        (64*nh*(-69 - 91*x - 4*x^2 + 368*x^3 - 277*x^4 + 117*x^5)*z3)/
         (27*(-1 + x)^3*(1 + x)^2) - (18176*nh*(1 + x^2)^2*H[0, -1, -1, x])/
         (27*(-1 + x^2)^2) + (1792*nh*(1 + x^2)^2*H[0, -1, 1, x])/
         (9*(-1 + x^2)^2) - (256*nh*(113 - 401*x + 207*x^2 + 391*x^3 - 
           493*x^4 + 205*x^5)*H[0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
        (512*nh*(35 - 107*x + 59*x^2 + 87*x^3 - 121*x^4 + 49*x^5)*
          H[0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
        (1792*nh*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x^2)^2) + 
        (256*nh*(1 + x^2)^2*H[0, 1, 1, x])/(3*(-1 + x^2)^2)) + 
      H[0, x]^2*((8*nh*(-3012 - 13509*x - 19644*x^2 - 24601*x^3 - 1280*x^4 + 
           17465*x^5 + 30460*x^6 + 15269*x^7 + 3460*x^8))/
         (81*(-1 + x)^2*(1 + x)^6) + (16*nh*(-15 - 18*x - 514*x^2 - 74*x^3 + 
           575*x^4 + 42*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^2) + 
        (32*nh*(-127 + 271*x - 572*x^2 + 296*x^3 - 163*x^4 + 307*x^5)*z3)/
         (81*(-1 + x)^3*(1 + x)^2) + (32*nh*(-21 + 46*x + 14*x^2 + 46*x^3 + 
           51*x^4)*H[1, x]^2)/(27*(-1 + x^2)^2) - 
        (16*nh*(-199 - 987*x + 1352*x^2 + 200*x^3 - 1181*x^4 + 1015*x^5)*
          H[0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
        (32*nh*(-49 - 457*x + 676*x^2 + 180*x^3 - 631*x^4 + 337*x^5)*
          H[0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
        H[1, x]*((-32*nh*(319 + 1030*x + 392*x^2 - 1190*x^3 - 2622*x^4 - 
             1638*x^5 - 280*x^6 + 582*x^7 + 207*x^8))/(27*(-1 + x)^2*
            (1 + x)^6) - (64*nh*(72 - 168*x + 95*x^2 + 87*x^3 - 164*x^4 + 
             68*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^2) - 
          (128*nh*(36 - 68*x + 43*x^2 + 27*x^3 - 60*x^4 + 28*x^5)*
            H[0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
          (256*nh*(3 - 6*x + 8*x^2 - 6*x^3 + 3*x^4)*H[0, 1, x])/
           (27*(-1 + x)^3*(1 + x))) - (128*nh*(72 - 200*x + 111*x^2 + 
           167*x^3 - 228*x^4 + 100*x^5)*H[0, -1, -1, x])/
         (27*(-1 + x)^3*(1 + x)^2) + (128*nh*(17 - 65*x + 29*x^2 + 85*x^3 - 
           93*x^4 + 45*x^5)*H[0, -1, 1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
        (128*nh*(52 - 252*x + 148*x^2 + 298*x^3 - 327*x^4 + 127*x^5)*
          H[0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
        (64*nh*(54 - 310*x + 235*x^2 + 367*x^3 - 376*x^4 + 120*x^5)*
          H[0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
        (128*nh*(17 - 65*x + 29*x^2 + 85*x^3 - 93*x^4 + 45*x^5)*
          H[0, 1, -1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
        (256*nh*(16 - 40*x + 33*x^2 + 5*x^3 - 26*x^4 + 2*x^5)*H[0, 1, 1, x])/
         (27*(-1 + x)^3*(1 + x)^2)) - (256*nh^2*(1 + x^2)*
        H[0, -1, -1, -1, x])/(27*(-1 + x^2)) + 
      (512*nh*(158 + 9*x + 158*x^2)*H[0, -1, -1, -1, x])/(27*(-1 + x^2)) - 
      (768*nh*(1 + x^2)*H[0, -1, -1, 1, x])/(-1 + x^2) - 
      (128*nh*(71 + 22*x - 82*x^2 + 22*x^3 + 71*x^4)*H[0, -1, 0, 1, x])/
       (27*(-1 + x^2)^2) - (768*nh*(1 + x^2)*H[0, -1, 1, -1, x])/(-1 + x^2) + 
      (256*nh*(1 + x^2)*H[0, -1, 1, 1, x])/(-1 + x^2) - 
      (128*nh^2*(1 + x^2)*H[0, 0, -1, -1, x])/(27*(-1 + x^2)) + 
      (64*nh*(-841 - 330*x - 270*x^2 - 258*x^3 + 747*x^4)*H[0, 0, -1, -1, x])/
       (27*(-1 + x^2)^2) - (128*nh*(-133 - 138*x - 162*x^2 - 138*x^3 + 
         83*x^4)*H[0, 0, -1, 1, x])/(27*(-1 + x^2)^2) + 
      (64*nh^2*(1 + x^2)*H[0, 0, 0, -1, x])/(27*(-1 + x^2)) - 
      (32*nh*(-379 - 2227*x + 1706*x^2 + 554*x^3 - 923*x^4 + 861*x^5)*
        H[0, 0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
      (256*nh^2*(1 + x^2)*H[0, 0, 0, 1, x])/(9*(-1 + x^2)) + 
      (64*nh*(199 - 1021*x + 548*x^2 - 12*x^3 - 511*x^4 + 725*x^5)*
        H[0, 0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
      nl*((-32*nh*(2423 + 4774*x + 2423*x^2))/(243*(1 + x)^2) + 
        ((-256*ln2*nh*(11 + 38*x + 46*x^2 + 38*x^3 + 11*x^4))/
           (27*(1 + x)^4) + (32*nh*(-497 - 1371*x + 142*x^2 + 1570*x^3 + 
             2499*x^4 + 793*x^5))/(243*(-1 + x)*(1 + x)^4))*z2 + 
        (2944*nh*(1 + x^2)*z2^2)/(135*(-1 + x^2)) + 
        (16*nh*(-123 - 249*x + 194*x^2 + 446*x^3 + 729*x^4 + 283*x^5)*z3)/
         (81*(-1 + x)*(1 + x)^4) + (1024*nh*(1 + x^2)*H[-1, x]^3*H[0, x])/
         (81*(-1 + x^2)) + (128*nh*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, x]^3)/
         (243*(1 + x)^4) - (56*nh*(1 + x^2)*H[0, x]^4)/(81*(-1 + x^2)) + 
        ((-16*nh)/9 - (32*nh*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/ep^3 + 
        ((-256*nh*(37 + 104*x + 110*x^2 + 104*x^3 + 37*x^4))/
           (243*(-1 + x)*(1 + x)^3) - (64*nh*(1 + x^2)*z2)/(9*(-1 + x^2)))*
         H[0, -1, x] + H[-1, x]^2*((512*nh*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
          (1280*nh*(1 + x^2)*H[0, x])/(81*(-1 + x^2)) - 
          (256*nh*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
          (1024*nh*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) + 
        ((-32*nh)/3 + (64*nh*(1 + x^2)*z2)/(27*(-1 + x^2)) - 
          (160*nh*(1 + x^2)*H[0, x])/(81*(-1 + x^2)) + 
          (128*nh*(1 + x^2)*H[-1, x]*H[0, x])/(27*(-1 + x^2)) - 
          (32*nh*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) - 
          (128*nh*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)))/ep^2 + 
        H[0, x]^2*((-32*nh*(83 + 321*x + 362*x^2 + 494*x^3 + 243*x^4 + 
             65*x^5))/(243*(-1 + x)*(1 + x)^4) - (80*nh*(1 + x^2)*z2)/
           (27*(-1 + x^2)) + (128*nh*(1 + x^2)*(5 + 14*x + 5*x^2)*H[1, x])/
           (81*(1 + x)^4) + (128*nh*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2)) - 
          (128*nh*(1 + x^2)*H[0, 1, x])/(27*(-1 + x^2))) - 
        (2560*nh*(1 + x^2)*H[0, -1, -1, x])/(81*(-1 + x^2)) - 
        (128*nh*(1 + x^2)*(15 + 39*x + 21*x^2 + 5*x^3)*H[0, 0, -1, x])/
         (81*(-1 + x)*(1 + x)^4) + ((-64*nh*(185 + 358*x + 185*x^2))/
           (243*(1 + x)^2) + (8*nh*(-59 - 33*x + 298*x^2 + 22*x^3 + 273*x^4 + 
             139*x^5)*z2)/(81*(-1 + x)*(1 + x)^4) + (256*nh*(1 + x^2)*z3)/
           (27*(-1 + x^2)) + ((-64*nh*(17 + 48*x + 46*x^2 + 48*x^3 + 17*x^4))/
             (81*(-1 + x)*(1 + x)^3) - (128*nh*(1 + x^2)*z2)/(27*(-1 + x^2)))*
           H[0, x] - (256*nh*(1 + x^2)*H[-1, x]^2*H[0, x])/(27*(-1 + x^2)) - 
          (64*nh*(1 + x^2)*(5 + 12*x + 3*x^2)*H[0, x]^2)/
           (81*(-1 + x)*(1 + x)^4) - (32*nh*(1 + x^2)*H[0, x]^3)/
           (27*(-1 + x^2)) - (640*nh*(1 + x^2)*H[0, -1, x])/(81*(-1 + x^2)) + 
          H[-1, x]*((-256*nh*(1 + x^2)*z2)/(27*(-1 + x^2)) + 
            (640*nh*(1 + x^2)*H[0, x])/(81*(-1 + x^2)) + 
            (128*nh*(1 + x^2)*H[0, x]^2)/(27*(-1 + x^2)) + 
            (512*nh*(1 + x^2)*H[0, -1, x])/(27*(-1 + x^2))) - 
          (512*nh*(1 + x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) - 
          (256*nh*(1 + x^2)*H[0, 0, -1, x])/(27*(-1 + x^2)))/ep + 
        H[-1, x]*((-128*nh*(1 + x^2)*(-5 + 3*x + 57*x^2 + 25*x^3)*z2)/
           (81*(-1 + x)*(1 + x)^4) - (1024*nh*(1 + x^2)*z3)/(27*(-1 + x^2)) + 
          ((256*nh*(37 + 104*x + 110*x^2 + 104*x^3 + 37*x^4))/
             (243*(-1 + x)*(1 + x)^3) + (64*nh*(1 + x^2)*z2)/(27*(-1 + x^2)))*
           H[0, x] + (64*nh*(1 + x^2)*(15 + 39*x + 21*x^2 + 5*x^3)*H[0, x]^2)/
           (81*(-1 + x)*(1 + x)^4) + (64*nh*(1 + x^2)*H[0, x]^3)/
           (27*(-1 + x^2)) + (2560*nh*(1 + x^2)*H[0, -1, x])/
           (81*(-1 + x^2)) + (2048*nh*(1 + x^2)*H[0, -1, -1, x])/
           (27*(-1 + x^2)) + (1024*nh*(1 + x^2)*H[0, 0, -1, x])/
           (27*(-1 + x^2))) + (256*nh*(1 + x^2)*(5 + 14*x + 5*x^2)*
          H[0, 0, 1, x])/(81*(1 + x)^4) + 
        H[0, x]*((-256*nh*(70 + 257*x + 230*x^2 + 257*x^3 + 70*x^4))/
           (729*(-1 + x)*(1 + x)^3) + (32*nh*(1 + x^2)*(-5 + 9*x + 81*x^2 + 
             35*x^3)*z2)/(81*(-1 + x)*(1 + x)^4) + (1280*nh*(1 + x^2)*z3)/
           (81*(-1 + x^2)) - (256*nh*(1 + x^2)*(5 + 14*x + 5*x^2)*H[0, 1, x])/
           (81*(1 + x)^4) - (256*nh*(1 + x^2)*H[0, 0, -1, x])/
           (27*(-1 + x^2)) + (512*nh*(1 + x^2)*H[0, 0, 1, x])/
           (27*(-1 + x^2))) - (2048*nh*(1 + x^2)*H[0, -1, -1, -1, x])/
         (27*(-1 + x^2)) - (1024*nh*(1 + x^2)*H[0, 0, -1, -1, x])/
         (27*(-1 + x^2)) - (128*nh*(1 + x^2)*H[0, 0, 0, -1, x])/
         (9*(-1 + x^2)) - (256*nh*(1 + x^2)*H[0, 0, 0, 1, x])/
         (9*(-1 + x^2))) - (128*nh*(-133 - 138*x - 162*x^2 - 138*x^3 + 
         83*x^4)*H[0, 0, 1, -1, x])/(27*(-1 + x^2)^2) - 
      (128*nh*(107 + 110*x - 2*x^2 + 110*x^3 + 35*x^4)*H[0, 0, 1, 1, x])/
       (27*(-1 + x^2)^2) + H[1, x]*(((-896*nh*(1 + x^2))/(27*(-1 + x^2)) - 
          (128*ln2*nh*(3 - 8*x + 3*x^2))/(9*(-1 + x)^2))*z2 - 
        (64*nh*(572 - 1404*x + 719*x^2 + 867*x^3 - 1478*x^4 + 646*x^5)*z2^2)/
         (135*(-1 + x)^3*(1 + x)^2) + (32*nh*(415 + 106*x + 2*x^2 + 106*x^3 + 
           19*x^4)*z3)/(27*(-1 + x^2)^2) + (256*nh*(1 + x^2)^2*H[0, -1, x]^2)/
         (9*(-1 + x^2)^2) + ((-1792*nh*(1 + x^2))/(27*(-1 + x^2)) + 
          (512*nh*(-12 + 16*x + 3*x^2 - 16*x^3 + 15*x^4)*z2)/
           (27*(-1 + x^2)^2))*H[0, 1, x] - (256*nh*(1 + x^2)^2*H[0, 1, x]^2)/
         (27*(-1 + x^2)^2) + H[0, -1, x]*((1792*nh*(1 + x^2))/
           (9*(-1 + x^2)) - (256*nh*(35 - 67*x + 33*x^2 + 37*x^3 - 69*x^4 + 
             37*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^2) - 
          (512*nh*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
        (768*nh*(1 + x^2)*H[0, -1, -1, x])/(-1 + x^2) - 
        (256*nh*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) - 
        (128*nh*(275 + 182*x - 2*x^2 + 182*x^3 + 59*x^4)*H[0, 0, -1, x])/
         (27*(-1 + x^2)^2) + (128*nh*(107 + 110*x - 2*x^2 + 110*x^3 + 35*x^4)*
          H[0, 0, 1, x])/(27*(-1 + x^2)^2) - 
        (256*nh*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
        (256*nh*(1 + x^2)*H[0, 1, 1, x])/(3*(-1 + x^2)) - 
        (2048*nh*(1 + x^2)^2*H[0, 0, -1, -1, x])/(27*(-1 + x^2)^2) + 
        (2048*nh*(1 + x^2)^2*H[0, 0, -1, 1, x])/(27*(-1 + x^2)^2) + 
        (256*nh*(211 - 467*x + 273*x^2 + 209*x^3 - 435*x^4 + 179*x^5)*
          H[0, 0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
        (256*nh*(133 - 293*x + 180*x^2 + 116*x^3 - 261*x^4 + 101*x^5)*
          H[0, 0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, -1, x])/(27*(-1 + x^2)^2) - 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2)) + 
      ((16*nh*(6943 + 27364*x + 41130*x^2 + 27364*x^3 + 6943*x^4))/
         (81*(1 + x)^4) + ((128*ln2*nh*(3 + 4*x + 3*x^2))/(9*(1 + x)^2) - 
          (nh*(6193 + 15364*x - 17900*x^2 - 33988*x^3 - 35290*x^4 + 
             9212*x^5 + 28468*x^6 + 40132*x^7 + 12385*x^8))/
           (27*(-1 + x)^2*(1 + x)^6))*z2 + 
        (16*nh*(499 - 1043*x + 156*x^2 + 776*x^3 - 1353*x^4 + 809*x^5)*z2^2)/
         (135*(-1 + x)^3*(1 + x)^2) - (32*nh*(-149 + 94*x + 164*x^2 + 
           166*x^3 + 221*x^4)*z3)/(27*(-1 + x^2)^2) + 
        (8*nh*(-28 + 28*x - 33*x^2 + 23*x^3)*H[0, x]^4)/
         (81*(-1 + x)^3*(1 + x)^2) + H[-1, x]^2*
         ((128*nh*(62 + 9*x + 62*x^2)*H[0, x])/(27*(-1 + x^2)) + 
          (1024*nh*(1 + x^2)^2*H[0, x]^2)/(27*(-1 + x^2)^2)) + 
        H[0, x]^3*((16*nh*(124 - 102*x + 177*x^2 - 31*x^3 - 325*x^4 + 
             205*x^5))/(81*(-1 + x)^3*(1 + x)^2) + 
          (64*nh*(-29 + 32*x - 4*x^2 - 32*x^3 + 25*x^4)*H[1, x])/
           (81*(-1 + x^2)^2)) + (2240*nh*(1 + x^2)^2*H[0, -1, x]^2)/
         (27*(-1 + x^2)^2) + ((-896*nh*(1 + x^2))/(27*(-1 + x^2)) - 
          (64*nh*(-65 + 64*x - 22*x^2 - 64*x^3 + 43*x^4)*z2)/
           (27*(-1 + x^2)^2))*H[0, 1, x] + (448*nh*(1 + x^2)^2*H[0, 1, x]^2)/
         (27*(-1 + x^2)^2) + H[0, -1, x]*
         ((16*nh*(499 + 998*x + 1574*x^2 + 998*x^3 + 499*x^4))/
           (27*(-1 + x)*(1 + x)^3) + (64*nh*(41 - 41*x + 40*x^2 - 28*x^3 - 
             7*x^4 + 7*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^2) - 
          (3200*nh*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
        H[0, x]^2*((4*nh*(-673 - 2204*x - 2474*x^2 - 2492*x^3 + 700*x^4 + 
             4252*x^5 + 5338*x^6 + 2236*x^7 + 437*x^8))/(27*(-1 + x)^2*
            (1 + x)^6) + (32*nh*(-1 - 15*x - 55*x^2 + 77*x^3 - 81*x^4 + 
             65*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^2) + 
          (128*nh*(-17 - 6*x - 6*x^3 + x^4)*H[1, x])/(27*(-1 + x^2)^2) + 
          (64*nh*(6 - 38*x - 9*x^2 + 79*x^3 - 82*x^4 + 50*x^5)*H[0, -1, x])/
           (27*(-1 + x)^3*(1 + x)^2) - (128*nh*(5 - 29*x + 10*x^2 + 42*x^3 - 
             45*x^4 + 21*x^5)*H[0, 1, x])/(27*(-1 + x)^3*(1 + x)^2)) + 
        (256*nh*(62 + 9*x + 62*x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) - 
        (128*nh*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) + 
        (32*nh*(-5 + 182*x - 62*x^2 + 254*x^3 + 599*x^4)*H[0, 0, -1, x])/
         (27*(-1 + x^2)^2) - (256*nh*(9 + 4*x - 16*x^2 + 4*x^3 + 27*x^4)*
          H[0, 0, 1, x])/(27*(-1 + x^2)^2) + 
        H[-1, x]*((32*nh*(-143 - 18*x - 54*x^2 + 54*x^3 + 137*x^4)*z2)/
           (27*(-1 + x^2)^2) + (128*nh*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2) - 
          (16*nh*(-331 - 166*x - 170*x^2 - 94*x^3 + 273*x^4)*H[0, x]^2)/
           (27*(-1 + x^2)^2) - (64*nh*(1 + x^2)*(-1 + 5*x^2)*H[0, x]^3)/
           (27*(-1 + x^2)^2) - (256*nh*(62 + 9*x + 62*x^2)*H[0, -1, x])/
           (27*(-1 + x^2)) + (128*nh*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          H[0, x]*((-16*nh*(499 + 998*x + 1574*x^2 + 998*x^3 + 499*x^4))/
             (27*(-1 + x)*(1 + x)^3) + (256*nh*(1 + x^2)*(13 + 4*x^2)*z2)/
             (27*(-1 + x^2)^2) - (128*nh*(1 + x^2)*H[1, x])/(-1 + x^2) - 
            (4352*nh*(1 + x^2)^2*H[0, -1, x])/(27*(-1 + x^2)^2) + 
            (256*nh*(1 + x^2)^2*H[0, 1, x])/(3*(-1 + x^2)^2)) + 
          (512*nh*(1 + x^2)^2*H[0, 0, -1, x])/(3*(-1 + x^2)^2) - 
          (512*nh*(1 + x^2)^2*H[0, 0, 1, x])/(3*(-1 + x^2)^2)) + 
        H[1, x]*((-64*nh*(1 + x^2)*z2)/(3*(-1 + x^2)) - 
          (128*nh*(1 + x^2)^2*z3)/(27*(-1 + x^2)^2) + 
          (128*nh*(1 + x^2)*H[0, -1, x])/(-1 + x^2) - 
          (128*nh*(1 + x^2)*H[0, 1, x])/(3*(-1 + x^2)) - 
          (512*nh*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) + 
          (512*nh*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) - 
        (128*nh*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) + 
        (128*nh*(1 + x^2)*H[0, 1, 1, x])/(3*(-1 + x^2)) + 
        H[0, x]*((16*nh*(2358 + 10793*x + 21806*x^2 + 27894*x^3 + 21806*x^4 + 
             10793*x^5 + 2358*x^6))/(81*(-1 + x)*(1 + x)^5) - 
          (16*nh*(15 + 119*x - 140*x^2 - 380*x^3 + 173*x^4 + 117*x^5)*z2)/
           (27*(-1 + x)^3*(1 + x)^2) - (32*nh*(53 - 181*x + 118*x^2 + 
             154*x^3 - 199*x^4 + 71*x^5)*z3)/(27*(-1 + x)^3*(1 + x)^2) + 
          (64*nh*(1 + x^2)*H[1, x]^2)/(3*(-1 + x^2)) - 
          (32*nh*(163 + 174*x + 54*x^2 + 174*x^3 + 163*x^4)*H[0, -1, x])/
           (27*(-1 + x^2)^2) + (256*nh*(13 + 5*x - 8*x^2 + 5*x^3 + 13*x^4)*
            H[0, 1, x])/(27*(-1 + x^2)^2) + H[1, x]*
           ((896*nh*(1 + x^2))/(27*(-1 + x^2)) + 
            (256*nh*(-14 + 16*x - x^2 - 16*x^3 + 13*x^4)*z2)/
             (27*(-1 + x^2)^2) + (256*nh*(1 + x^2)^2*H[0, -1, x])/
             (27*(-1 + x^2)^2) - (256*nh*(1 + x^2)^2*H[0, 1, x])/
             (27*(-1 + x^2)^2)) - (128*nh*(1 + x^2)^2*H[0, -1, -1, x])/
           (27*(-1 + x^2)^2) + (896*nh*(1 + x^2)^2*H[0, -1, 1, x])/
           (27*(-1 + x^2)^2) - (256*nh*(11 - 51*x + 40*x^2 + 48*x^3 - 
             55*x^4 + 15*x^5)*H[0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
          (512*nh*(2 - 18*x + 15*x^2 + 21*x^3 - 21*x^4 + 5*x^5)*
            H[0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
          (896*nh*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x^2)^2) - 
          (640*nh*(1 + x^2)^2*H[0, 1, 1, x])/(27*(-1 + x^2)^2)) + 
        (2048*nh*(1 + x^2)^2*H[0, -1, 0, 1, x])/(27*(-1 + x^2)^2) - 
        (512*nh*(1 + x^2)^2*H[0, 0, -1, -1, x])/(3*(-1 + x^2)^2) + 
        (512*nh*(1 + x^2)^2*H[0, 0, -1, 1, x])/(3*(-1 + x^2)^2) - 
        (128*nh*(-17 + 65*x - 85*x^2 - 21*x^3 + 33*x^4 + 15*x^5)*
          H[0, 0, 0, -1, x])/(9*(-1 + x)^3*(1 + x)^2) + 
        (128*nh*(-23 + 103*x - 156*x^2 - 28*x^3 + 39*x^4 + 41*x^5)*
          H[0, 0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
        (512*nh*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x^2)^2) - 
        (512*nh*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2))/ep + 
      H[-1, x]*(((-128*ln2*nh*(3 - 8*x + 3*x^2))/(9*(-1 + x)^2) + 
          (16*nh*(305 - 320*x - 6106*x^2 - 6504*x^3 - 2856*x^4 + 4704*x^5 + 
             6442*x^6 + 6344*x^7 + 1831*x^8))/(27*(-1 + x)^2*(1 + x)^6))*z2 + 
        (64*nh*(482 - 754*x + 543*x^2 - 77*x^3 - 444*x^4 + 172*x^5)*z2^2)/
         (135*(-1 + x)^3*(1 + x)^2) + (32*nh*(-867 + 102*x + 54*x^2 + 
           246*x^3 + 905*x^4)*z3)/(27*(-1 + x^2)^2) - 
        (16*nh*(-14 + 14*x - 51*x^2 + 61*x^3 - 42*x^4 + 42*x^5)*H[0, x]^4)/
         (81*(-1 + x)^3*(1 + x)^2) + H[0, x]^3*
         ((-16*nh*(757 + 97*x - 122*x^2 - 314*x^3 - 1003*x^4 + 489*x^5))/
           (81*(-1 + x)^3*(1 + x)^2) + (128*nh*(-23 + 32*x + 8*x^2 - 32*x^3 + 
             31*x^4)*H[1, x])/(81*(-1 + x^2)^2)) - 
        (8960*nh*(1 + x^2)^2*H[0, -1, x]^2)/(27*(-1 + x^2)^2) + 
        ((1792*nh*(1 + x^2))/(9*(-1 + x^2)) - 
          (512*nh*(-8 + 16*x + 11*x^2 - 16*x^3 + 19*x^4)*z2)/
           (27*(-1 + x^2)^2))*H[0, 1, x] - (1792*nh*(1 + x^2)^2*H[0, 1, x]^2)/
         (27*(-1 + x^2)^2) + H[0, -1, x]*
         ((-32*nh*(1099 + 2478*x + 3334*x^2 + 2478*x^3 + 1099*x^4))/
           (27*(-1 + x)*(1 + x)^3) + (256*nh*(-5 + 5*x - 31*x^2 + 37*x^3 - 
             29*x^4 + 29*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^2) + 
          (12800*nh*(1 + x^2)^2*H[0, 1, x])/(27*(-1 + x^2)^2)) + 
        H[0, x]^2*((-8*nh*(-1747 - 6328*x - 6730*x^2 + 976*x^3 + 12592*x^4 + 
             16216*x^5 + 11866*x^6 + 4368*x^7 + 787*x^8))/
           (27*(-1 + x)^2*(1 + x)^6) - (64*nh*(-98 + 114*x - 143*x^2 + 
             121*x^3 - 18*x^4 + 34*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^2) - 
          (64*nh*(-111 + 113*x - 103*x^2 + 105*x^3)*H[1, x])/
           (27*(-1 + x)^2*(1 + x)) - (128*nh*(-72 + 104*x - 123*x^2 + 
             53*x^3 + 16*x^4 + 16*x^5)*H[0, -1, x])/(27*(-1 + x)^3*
            (1 + x)^2) + (256*nh*(-29 + 53*x - 58*x^2 + 6*x^3 + 21*x^4 + 
             3*x^5)*H[0, 1, x])/(27*(-1 + x)^3*(1 + x)^2)) - 
        (512*nh*(158 + 9*x + 158*x^2)*H[0, -1, -1, x])/(27*(-1 + x^2)) + 
        (768*nh*(1 + x^2)*H[0, -1, 1, x])/(-1 + x^2) - 
        (64*nh*(-841 - 330*x - 270*x^2 - 258*x^3 + 747*x^4)*H[0, 0, -1, x])/
         (27*(-1 + x^2)^2) + (128*nh*(-133 - 138*x - 162*x^2 - 138*x^3 + 
           83*x^4)*H[0, 0, 1, x])/(27*(-1 + x^2)^2) + 
        H[1, x]*((256*nh*(-3 + 2*x - 7*x^2 + 6*x^3)*z2)/(9*(-1 + x)^2*
            (1 + x)) + (512*nh*(1 + x^2)^2*z3)/(27*(-1 + x^2)^2) - 
          (768*nh*(1 + x^2)*H[0, -1, x])/(-1 + x^2) + 
          (256*nh*(1 + x^2)*H[0, 1, x])/(-1 + x^2) + 
          (2048*nh*(1 + x^2)^2*H[0, 0, -1, x])/(27*(-1 + x^2)^2) - 
          (2048*nh*(1 + x^2)^2*H[0, 0, 1, x])/(27*(-1 + x^2)^2)) + 
        (768*nh*(1 + x^2)*H[0, 1, -1, x])/(-1 + x^2) - 
        (256*nh*(1 + x^2)*H[0, 1, 1, x])/(-1 + x^2) + 
        H[0, x]*((-32*nh*(3086 + 13921*x + 27766*x^2 + 35014*x^3 + 
             27766*x^4 + 13921*x^5 + 3086*x^6))/(81*(-1 + x)*(1 + x)^5) + 
          (32*nh*(305 - 417*x + 264*x^2 - 56*x^3 - 265*x^4 + 265*x^5)*z2)/
           (27*(-1 + x)^3*(1 + x)^2) - (256*nh*(20 - 52*x + 43*x^2 + 25*x^3 - 
             43*x^4 + 11*x^5)*z3)/(27*(-1 + x)^3*(1 + x)^2) - 
          (128*nh*(1 + x^2)*H[1, x]^2)/(-1 + x^2) + 
          (128*nh*(1 - 6*x + 18*x^2 - 6*x^3 + x^4)*H[0, -1, x])/
           (27*(-1 + x^2)^2) + (128*nh*(11 + 70*x + 86*x^2 + 70*x^3 + 11*x^4)*
            H[0, 1, x])/(27*(-1 + x^2)^2) + H[1, x]*
           ((-1792*nh*(1 + x^2))/(9*(-1 + x^2)) + 
            (256*nh*(-25 + 32*x + 4*x^2 - 32*x^3 + 29*x^4)*z2)/
             (27*(-1 + x^2)^2) - (1024*nh*(1 + x^2)^2*H[0, -1, x])/
             (27*(-1 + x^2)^2) + (1024*nh*(1 + x^2)^2*H[0, 1, x])/
             (27*(-1 + x^2)^2)) + (512*nh*(1 + x^2)^2*H[0, -1, -1, x])/
           (27*(-1 + x^2)^2) - (3584*nh*(1 + x^2)^2*H[0, -1, 1, x])/
           (27*(-1 + x^2)^2) - (512*nh*(17 - 57*x + 52*x^2 + 36*x^3 - 
             49*x^4 + 9*x^5)*H[0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
          (512*nh*(13 - 45*x + 48*x^2 + 24*x^3 - 33*x^4 + x^5)*H[0, 0, 1, x])/
           (27*(-1 + x)^3*(1 + x)^2) - (3584*nh*(1 + x^2)^2*H[0, 1, -1, x])/
           (27*(-1 + x^2)^2) + (2560*nh*(1 + x^2)^2*H[0, 1, 1, x])/
           (27*(-1 + x^2)^2)) - (8192*nh*(1 + x^2)^2*H[0, -1, 0, 1, x])/
         (27*(-1 + x^2)^2) + (2048*nh*(1 + x^2)^2*H[0, 0, -1, -1, x])/
         (3*(-1 + x^2)^2) - (2048*nh*(1 + x^2)^2*H[0, 0, -1, 1, x])/
         (3*(-1 + x^2)^2) + (256*nh*(-31 - 17*x - 11*x^2 + 117*x^3 - 81*x^4 + 
           33*x^5)*H[0, 0, 0, -1, x])/(9*(-1 + x)^3*(1 + x)^2) - 
        (256*nh*(-73 - 7*x - 36*x^2 + 220*x^3 - 135*x^4 + 55*x^5)*
          H[0, 0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, -1, x])/(3*(-1 + x^2)^2) + 
        (2048*nh*(1 + x^2)^2*H[0, 0, 1, 1, x])/(27*(-1 + x^2)^2)) - 
      (768*nh*(1 + x^2)*H[0, 1, -1, -1, x])/(-1 + x^2) + 
      (256*nh*(1 + x^2)*H[0, 1, -1, 1, x])/(-1 + x^2) + 
      (256*nh*(1 + x^2)*H[0, 1, 1, -1, x])/(-1 + x^2) - 
      (256*nh*(1 + x^2)*H[0, 1, 1, 1, x])/(3*(-1 + x^2)) + 
      H[0, x]*((8*nh*(30617 + 141027*x + 274971*x^2 + 375202*x^3 + 
           274971*x^4 + 141027*x^5 + 30617*x^6))/(243*(-1 + x)*(1 + x)^5) + 
        ((512*ln2*nh*(3 + 2*x + 3*x^2))/(3*(-1 + x^2)) - 
          (4*nh*(2685 + 10171*x + 16302*x^2 - 4366*x^3 - 29536*x^4 - 
             43744*x^5 - 18622*x^6 + 10110*x^7 + 20979*x^8 + 7349*x^9))/
           (27*(-1 + x)^3*(1 + x)^6))*z2 - 
        (32*nh*(184 - 1272*x - 1613*x^2 + 3571*x^3 - 3864*x^4 + 2776*x^5)*
          z2^2)/(135*(-1 + x)^3*(1 + x)^2) - 
        (32*nh*(1739 - 161*x - 1344*x^2 - 2904*x^3 - 119*x^4 + 2765*x^5)*z3)/
         (81*(-1 + x)^3*(1 + x)^2) + (128*nh*(1 + x^2)*H[1, x]^3)/
         (9*(-1 + x^2)) - (128*nh*(2 + 12*x - 29*x^2 + 12*x^3 + 2*x^4)*
          H[0, -1, x]^2)/(9*(-1 + x)^3*(1 + x)) + 
        ((64*nh*(289 + 874*x - 88*x^2 - 2186*x^3 - 3794*x^4 - 2186*x^5 - 
             88*x^6 + 874*x^7 + 289*x^8))/(27*(-1 + x)^2*(1 + x)^6) - 
          (64*nh*(-107 + 203*x - 240*x^2 + 84*x^3 + 41*x^4 + 55*x^5)*z2)/
           (27*(-1 + x)^3*(1 + x)^2))*H[0, 1, x] - 
        (256*nh*(27 - 102*x + 149*x^2 - 102*x^3 + 27*x^4)*H[0, 1, x]^2)/
         (27*(-1 + x)^3*(1 + x)) + H[1, x]^2*((896*nh*(1 + x^2))/
           (27*(-1 + x^2)) - (128*nh*(-25 + 32*x + 4*x^2 - 32*x^3 + 29*x^4)*
            z2)/(27*(-1 + x^2)^2) + (512*nh*(1 + x^2)^2*H[0, -1, x])/
           (27*(-1 + x^2)^2) - (512*nh*(1 + x^2)^2*H[0, 1, x])/
           (27*(-1 + x^2)^2)) + H[0, -1, x]*
         ((-32*nh*(393 - 382*x - 1614*x^2 - 382*x^3 + 393*x^4))/
           (27*(-1 + x^2)^2) + (64*nh*(-143 + 111*x - 292*x^2 + 392*x^3 - 
             231*x^4 + 199*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^2) + 
          (256*nh*(77 - 298*x + 445*x^2 - 298*x^3 + 77*x^4)*H[0, 1, x])/
           (27*(-1 + x)^3*(1 + x))) + (64*nh*(457 + 410*x - 62*x^2 + 
           410*x^3 + 457*x^4)*H[0, -1, -1, x])/(27*(-1 + x^2)^2) - 
        (512*nh*(39 - 41*x + 39*x^2)*H[0, -1, 1, x])/(27*(-1 + x)^2) + 
        (32*nh*(-73 - 1697*x + 1880*x^2 + 280*x^3 - 1823*x^4 + 1465*x^5)*
          H[0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
        (64*nh*(95 - 737*x + 700*x^2 + 92*x^3 - 723*x^4 + 589*x^5)*
          H[0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
        (512*nh*(39 - 41*x + 39*x^2)*H[0, 1, -1, x])/(27*(-1 + x)^2) + 
        (128*nh*(91 + 106*x - 34*x^2 + 106*x^3 + 91*x^4)*H[0, 1, 1, x])/
         (27*(-1 + x^2)^2) + H[1, x]*((64*nh*(25 - 22*x + 25*x^2))/
           (27*(-1 + x^2)) + (64*nh*(-5 + 313*x - 372*x^2 - 356*x^3 + 
             337*x^4 + 35*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^2) - 
          (256*nh*(10 - 26*x + 13*x^2 + 15*x^3 - 27*x^4 + 11*x^5)*z3)/
           (27*(-1 + x)^3*(1 + x)^2) + (256*nh*(41 + 46*x + 2*x^2 + 46*x^3 + 
             41*x^4)*H[0, -1, x])/(27*(-1 + x^2)^2) - 
          (128*nh*(43 + 78*x + 6*x^2 + 78*x^3 + 43*x^4)*H[0, 1, x])/
           (27*(-1 + x^2)^2) - (512*nh*(1 + x^2)^2*H[0, -1, -1, x])/
           (27*(-1 + x^2)^2) - (512*nh*(1 + x^2)^2*H[0, -1, 1, x])/
           (27*(-1 + x^2)^2) - (512*nh*(21 - 74*x + 102*x^2 - 74*x^3 + 
             21*x^4)*H[0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)) + 
          (512*nh*(23 - 55*x + 32*x^2 + 24*x^3 - 51*x^4 + 19*x^5)*
            H[0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
          (512*nh*(1 + x^2)^2*H[0, 1, -1, x])/(27*(-1 + x^2)^2) + 
          (512*nh*(1 + x^2)^2*H[0, 1, 1, x])/(9*(-1 + x^2)^2)) + 
        (4352*nh*(1 + x^2)^2*H[0, -1, -1, -1, x])/(27*(-1 + x^2)^2) - 
        (1792*nh*(1 + x^2)^2*H[0, -1, -1, 1, x])/(27*(-1 + x^2)^2) - 
        (256*nh*(43 - 214*x + 347*x^2 - 214*x^3 + 43*x^4)*H[0, -1, 0, 1, x])/
         (27*(-1 + x)^3*(1 + x)) - (1792*nh*(1 + x^2)^2*H[0, -1, 1, -1, x])/
         (27*(-1 + x^2)^2) + (256*nh*(1 + x^2)^2*H[0, -1, 1, 1, x])/
         (3*(-1 + x^2)^2) + (512*nh*(27 - 147*x + 121*x^2 + 145*x^3 - 
           159*x^4 + 39*x^5)*H[0, 0, -1, -1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
        (512*nh*(29 - 157*x + 133*x^2 + 149*x^3 - 165*x^4 + 37*x^5)*
          H[0, 0, -1, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
        (128*nh*(242 - 850*x + 911*x^2 + 483*x^3 - 636*x^4 + 28*x^5)*
          H[0, 0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
        (128*nh*(-156 + 540*x - 677*x^2 - 249*x^3 + 326*x^4 + 58*x^5)*
          H[0, 0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
        (512*nh*(29 - 157*x + 133*x^2 + 149*x^3 - 165*x^4 + 37*x^5)*
          H[0, 0, 1, -1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
        (2048*nh*(4 - 4*x + x^2 - 5*x^3 - x^4 + x^5)*H[0, 0, 1, 1, x])/
         (27*(-1 + x)^3*(1 + x)^2) - (1792*nh*(1 + x^2)^2*H[0, 1, -1, -1, x])/
         (27*(-1 + x^2)^2) + (256*nh*(1 + x^2)^2*H[0, 1, -1, 1, x])/
         (3*(-1 + x^2)^2) + (256*nh*(1 + x^2)^2*H[0, 1, 1, -1, x])/
         (3*(-1 + x^2)^2) - (1280*nh*(1 + x^2)^2*H[0, 1, 1, 1, x])/
         (9*(-1 + x^2)^2)) + (20480*nh*(1 + x^2)^2*H[0, -1, -1, 0, 1, x])/
       (27*(-1 + x^2)^2) + (1024*nh*(1 + x^2)^2*H[0, -1, 0, -1, -1, x])/
       (-1 + x^2)^2 + (8192*nh*(1 + x^2)^2*H[0, -1, 0, -1, 1, x])/
       (27*(-1 + x^2)^2) + (8192*nh*(1 + x^2)^2*H[0, -1, 0, 1, -1, x])/
       (27*(-1 + x^2)^2) - (7168*nh*(1 + x^2)^2*H[0, -1, 0, 1, 1, x])/
       (27*(-1 + x^2)^2) - (7168*nh*(1 + x^2)^2*H[0, -1, 1, 0, 1, x])/
       (27*(-1 + x^2)^2) + (4096*nh*(1 + x^2)^2*H[0, 0, -1, -1, -1, x])/
       (3*(-1 + x^2)^2) + (2048*nh*(1 + x^2)^2*H[0, 0, -1, -1, 1, x])/
       (3*(-1 + x^2)^2) - (1024*nh*(8 - 48*x + 6*x^2 + 84*x^3 - 87*x^4 + 
         47*x^5)*H[0, 0, -1, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
      (256*nh*(127 - 479*x + 263*x^2 + 479*x^3 - 587*x^4 + 235*x^5)*
        H[0, 0, -1, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
      (2048*nh*(1 + x^2)^2*H[0, 0, -1, 1, -1, x])/(3*(-1 + x^2)^2) - 
      (16384*nh*(1 + x^2)^2*H[0, 0, -1, 1, 1, x])/(27*(-1 + x^2)^2) - 
      (256*nh*(1 - 209*x + 13*x^2 + 453*x^3 - 429*x^4 + 221*x^5)*
        H[0, 0, 0, -1, -1, x])/(9*(-1 + x)^3*(1 + x)^2) + 
      (512*nh*(85 - 485*x + 258*x^2 + 614*x^3 - 663*x^4 + 263*x^5)*
        H[0, 0, 0, -1, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
      (128*nh*(-382 + 1182*x - 1595*x^2 - 339*x^3 + 554*x^4 + 246*x^5)*
        H[0, 0, 0, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
      (128*nh*(-268 + 812*x - 1193*x^2 - 161*x^3 + 296*x^4 + 248*x^5)*
        H[0, 0, 0, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
      (512*nh*(85 - 485*x + 258*x^2 + 614*x^3 - 663*x^4 + 263*x^5)*
        H[0, 0, 0, 1, -1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
      (256*nh*(119 - 583*x + 342*x^2 + 670*x^3 - 747*x^4 + 283*x^5)*
        H[0, 0, 0, 1, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
      (2048*nh*(1 + x^2)^2*H[0, 0, 1, -1, -1, x])/(3*(-1 + x^2)^2) - 
      (2048*nh*(1 + x^2)^2*H[0, 0, 1, -1, 1, x])/(27*(-1 + x^2)^2) + 
      (256*nh*(81 - 321*x + 184*x^2 + 336*x^3 - 397*x^4 + 157*x^5)*
        H[0, 0, 1, 0, -1, x])/(27*(-1 + x)^3*(1 + x)^2) - 
      (512*nh*(42 - 146*x + 87*x^2 + 131*x^3 - 168*x^4 + 64*x^5)*
        H[0, 0, 1, 0, 1, x])/(27*(-1 + x)^3*(1 + x)^2) + 
      (4096*nh*(1 + x^2)^2*H[0, 0, 1, 1, -1, x])/(9*(-1 + x^2)^2) - 
      (2048*nh*(1 + x^2)^2*H[0, 0, 1, 1, 1, x])/(9*(-1 + x^2)^2) + 
      (7168*nh*(1 + x^2)^2*H[0, 1, 0, 1, -1, x])/(27*(-1 + x^2)^2) - 
      (4096*nh*(1 + x^2)^2*H[0, 1, 0, 1, 1, x])/(27*(-1 + x^2)^2)) ;


FSren = as4Pi^3 * FS + FSct ;

FPren = as4Pi^3 * FP + FPct ;

FV1ren = as4Pi^3 * FV1 + FV1ct ;
FV2ren = as4Pi^3 * FV2 + FV2ct ;

FAV1ren = as4Pi^3 * FAV1 + FAV1ct ;
FAV2ren = as4Pi^3 * FAV2 + FAV2ct ;


(* leading color Zeta[2] contribution to the scalar form factor *)

FSNC2Z2 = nc^2*nh*z2*((100331 + 173294*x + 40776*x^2 - 237806*x^3 - 
       226918*x^4 - 237806*x^5 + 40776*x^6 + 173294*x^7 + 100331*x^8)/
      (108*(-1 + x)^2*(1 + x)^6) - (36*x^2*z2^2)/(5*(-1 + x)*(1 + x)^3) + 
     (4*(124 - 5*x - 609*x^2 - 2635*x^3 - 3950*x^4 - 2635*x^5 - 609*x^6 - 
        5*x^7 + 124*x^8)*H[-1, x])/(9*x*(1 + x)^6) + 
     ((-561 + 8150*x + 13829*x^2 + 24727*x^3 - 12817*x^4 - 43521*x^5 - 
         9401*x^6 + 28981*x^7 + 11702*x^8 + 5471*x^9 - 1984*x^10)/
        (36*(-1 + x)^3*(1 + x)^6) + ((-233 + 358*x + 1809*x^2 + 3716*x^3 + 
          1809*x^4 + 358*x^5 - 233*x^6)*H[-1, x])/(6*(-1 + x)*(1 + x)^5) + 
       (4*(31 + 26*x + 86*x^2 + 26*x^3 + 31*x^4)*H[-1, x]^2)/
        (3*(-1 + x)*(1 + x)^3))*H[0, x] + 
     ((709 + 325*x - 9223*x^2 + 11289*x^3 + 24311*x^4 + 3767*x^5 - 
         12853*x^6 - 917*x^7)/(72*(-1 + x)^2*(1 + x)^5) + 
       (4*(57 + 7*x + 148*x^2 - 22*x^3 + 23*x^4 + 3*x^5)*H[-1, x])/
        (3*(-1 + x)^2*(1 + x)^3))*H[0, x]^2 - 
     (2*(19 + 43*x - 112*x^2 + 212*x^3 - 5*x^4 + 19*x^5)*H[0, x]^3)/
      (9*(-1 + x)^2*(1 + x)^3) - (x^2*H[0, x]^4)/((-1 + x)*(1 + x)^3) + 
     z3*((1 + 55*x + 134*x^2 - 22*x^3 + 289*x^4 - 89*x^5)/
        (3*(-1 + x)^2*(1 + x)^3) + (24*x^2*H[0, x])/((-1 + x)*(1 + x)^3)) + 
     (((-4*(45 + 398*x - 481*x^2 - 2148*x^3 - 481*x^4 + 398*x^5 + 45*x^6))/
          (9*(-1 + x)*(1 + x)^5) - (8*(23 + 12*x + 122*x^2 + 12*x^3 + 23*x^4)*
           H[-1, x])/(3*(-1 + x)*(1 + x)^3))*H[0, x] - 
       (4*(-5 + 13*x - 54*x^2 + x^3 + x^4)*H[0, x]^2)/(3*(-1 + x)*(1 + x)^3))*
      H[1, x] - (16*(1 - 3*x + x^2)*H[0, x]*H[1, x]^2)/(3*(-1 + x)*(1 + x)) + 
     z2*((8*ln2*(17 - 2*x + 58*x^2 - 2*x^3 + 17*x^4))/((-1 + x)*(1 + x)^3) + 
       (-2571 - 8438*x + 13795*x^2 + 45084*x^3 + 13795*x^4 - 8438*x^5 - 
         2571*x^6)/(36*(-1 + x)*(1 + x)^5) - 
       (8*(24 + 5*x + 130*x^2 + 5*x^3 + 24*x^4)*H[-1, x])/
        (3*(-1 + x)*(1 + x)^3) + (2*(27 + 91*x - 70*x^2 + 258*x^3 + 39*x^4 + 
          31*x^5)*H[0, x])/(3*(-1 + x)^2*(1 + x)^3) + 
       (12*x^2*H[0, x]^2)/((-1 + x)*(1 + x)^3) - 
       (8*(23 + 17*x + 60*x^2 + 17*x^3 + 23*x^4)*H[1, x])/
        (3*(-1 + x)*(1 + x)^3)) - (8*(11 + 4*x + 34*x^2 + 4*x^3 + 11*x^4)*
       H[0, x]*H[-1, 1, x])/((-1 + x)*(1 + x)^3) + 
     ((617 + 690*x - 2033*x^2 - 3572*x^3 - 2033*x^4 + 690*x^5 + 617*x^6)/
        (6*(-1 + x)*(1 + x)^5) - (16*(32 + 19*x + 94*x^2 + 19*x^3 + 32*x^4)*
         H[-1, x])/(3*(-1 + x)*(1 + x)^3) - 
       (4*(83 - 96*x + 214*x^2 - 96*x^3 + 83*x^4)*H[0, x])/
        (3*(-1 + x)^2*(1 + x)^2) + (32*x^2*H[0, x]^2)/((-1 + x)*(1 + x)^3) + 
       (16*(19 + 21*x + 76*x^2 + 21*x^3 + 19*x^4)*H[1, x])/
        (3*(-1 + x)*(1 + x)^3))*H[0, -1, x] + 
     ((4*(45 + 398*x - 481*x^2 - 2148*x^3 - 481*x^4 + 398*x^5 + 45*x^6))/
        (9*(-1 + x)*(1 + x)^5) + (64*(7 + 3*x + 28*x^2 + 3*x^3 + 7*x^4)*
         H[-1, x])/(3*(-1 + x)*(1 + x)^3) + 
       (4*(5 - 7*x - 38*x^2 + 142*x^3 - 19*x^4 + 101*x^5)*H[0, x])/
        (3*(-1 + x)^2*(1 + x)^3) - (16*x^2*H[0, x]^2)/((-1 + x)*(1 + x)^3) + 
       (32*(1 - 3*x + x^2)*H[1, x])/(3*(-1 + x)*(1 + x)))*H[0, 1, x] + 
     ln2*((-4*(124 - 5*x - 609*x^2 - 2635*x^3 - 3950*x^4 - 2635*x^5 - 
          609*x^6 - 5*x^7 + 124*x^8))/(9*x*(1 + x)^6) + 
       ((-4*(48 + 131*x - 28*x^2 + 18*x^3 - 28*x^4 + 131*x^5 + 48*x^6))/
          (3*(-1 + x)*(1 + x)^5) + (8*(11 + 4*x + 34*x^2 + 4*x^3 + 11*x^4)*
           H[-1, x])/((-1 + x)*(1 + x)^3))*H[0, x] - 
       (4*(-1 - x - 16*x^2 + 14*x^3 - 3*x^4 + 15*x^5)*H[0, x]^2)/
        ((-1 + x)^2*(1 + x)^3) - (40*(1 + x^2)*H[0, x]*H[1, x])/
        ((-1 + x)*(1 + x)) - (8*(11 + 4*x + 34*x^2 + 4*x^3 + 11*x^4)*
         H[0, -1, x])/((-1 + x)*(1 + x)^3) + (40*(1 + x^2)*H[0, 1, x])/
        ((-1 + x)*(1 + x))) + (8*(97 + 50*x + 290*x^2 + 50*x^3 + 97*x^4)*
       H[0, -1, -1, x])/(3*(-1 + x)*(1 + x)^3) - 
     (16*(19 + 21*x + 76*x^2 + 21*x^3 + 19*x^4)*H[0, -1, 1, x])/
      (3*(-1 + x)*(1 + x)^3) + 
     ((8*(23 - 23*x - 78*x^2 + 182*x^3 - 45*x^4 + 125*x^5))/
        (3*(-1 + x)^2*(1 + x)^3) - (144*x^2*H[0, x])/((-1 + x)*(1 + x)^3))*
      H[0, 0, -1, x] + ((-8*x*(11 - 105*x + 197*x^2 - 19*x^3 + 100*x^4))/
        (3*(-1 + x)^2*(1 + x)^3) + (96*x^2*H[0, x])/((-1 + x)*(1 + x)^3))*
      H[0, 0, 1, x] - (8*(71 + 54*x + 254*x^2 + 54*x^3 + 71*x^4)*
       H[0, 1, -1, x])/(3*(-1 + x)*(1 + x)^3) - 
     (32*(1 - 3*x + x^2)*H[0, 1, 1, x])/(3*(-1 + x)*(1 + x)) + 
     (240*x^2*H[0, 0, 0, -1, x])/((-1 + x)*(1 + x)^3) - 
		      (192*x^2*H[0, 0, 0, 1, x])/((-1 + x)*(1 + x)^3)) ;

